Multiplicity One for Five Strongly Tempered Spherical Varieties

Let $F$ be a non-Archimedean local field of characteristic zero. We prove multiplicity one for every irreducible smooth admissible representation in the split forms of Wan-Zhang Models 6-10. Combining the Gelfand-Kazhdan method with nilpotent-wavefront restrictions on Bernstein-finite equivariant distributions, we establish the required symmetries through rational orbit analysis, parabolic descent, stabilizer characters, and conormal arguments. The type-$D_6$ analysis treats both the vector-similitude group of Model 9 and the semispin form arising in the exceptional $E_7$ model. For Model 10, the distribution theorem gives a product bound for periods; the individual multiplicity bound follows from Langlands classification and a vanishing theorem for standard modules induced from nongeneric tempered data on the maximal $E_6$ Levi.

==> anc/README.md <==
# Ancillary calculations

The four calculation supplements contain the expanded coordinates and finite
tables cited by the article. Their stable section identifiers are independent
of pagination; references beginning with A refer to the article.

| File | Contents |
|---|---|
| model6_calculations.pdf | Symplectic cells, stabilizers, normalization, incidence and conormal calculations |
| model8_calculations.pdf | Orthogonal rank strata, matrix identities, rational families and conormals |
| model9_calculations.pdf | Vector and semispin central forms, Gauss charts and the complete D6 finite tables |
| model10_calculations.pdf | E7 root coordinates, proper-Levi interfaces and residual conormal tables |

## Data and source programs

| Directory | Mathematical objects |
|---|---|
| coordinate_checks/ | GL6 slice, tangent, density and transporter identities; Model-8 ranks |
| gr_rational_cells/ | Rational GL6 normalization charts and terminal stabilizers |
| model6/ | All 90 symplectic cells and compatibility systems |
| model9/ | D6 Weyl elements, 492 relative cells and 48 compatible loci |
| model10_gk_exhaustive/ | Full E7 enumeration sources, 52,416 cells, exact witnesses and the Hasse graph |
| model10/proper_levi/ | The 69 proper-Levi loci and central lattice calculations |
| model10/b5/ | Five B5 stabilizer and conormal calculations |
| model10/residual_e7/ | The 28 residual E7 signatures and their stabilizer/transpose/conormal identities |
| model10/e6/ | Root packets, brackets and polarization exchanges for the E6 induction argument |
| tools/ | Source compilation, package checks and independent matrix/rank identities |

Use Python 3.11 or later with assertions enabled and the versions in
requirements.txt. Full E7 generation also requires Bash and GNU g++ with C++17.
All mathematical inputs are included; no network access is required.
The full E7 archive is distributed as
model10_gk_exhaustive/model10_gk_bundle.zip.xz. The verification and
reproduction programs read it automatically without restoring a ZIP into
the source tree. Its original archive and all data are preserved exactly;
see model10_gk_exhaustive/README.md for optional explicit restoration.
From the package root:

```sh
python3 anc/verify_all.py --integrity-only
python3 anc/verify_all.py --workdir /tmp/spherical-calculations
python3 anc/coordinate_checks/verify_coordinates.py --output-dir /tmp/coordinate-calculations
python3 anc/gr_rational_cells/verify_cells.py
python3 anc/tools/verify_model6_independent.py
python3 anc/tools/verify_model8_identities.py
python3 anc/tools/verify_model9_identities.py --output /tmp/model9-identities.json
python3 anc/verify_final_interfaces.py
```

Use new output directories. To regenerate the complete E7 data from source,
add --full-e7 to the verify_all.py command. The arithmetic programs establish
finite classifications and polynomial identities. Rational orbit statements,
density factors, support filtrations and distributional consequences are
proved in the article.


==> anc/SHA256SUMS <==
deada5dcebb52bd85d878cffdeadaec6dfcc0c72757de2134a33b7f11de18e73  README.md
760eb207a8957d066304029df2840ba1f537036a627deeb86f892bb330068899  coordinate_checks/README.md
cbd23063ba040b89ac63c53927d824d96db12e150e6640a0f2f064233bb2d334  coordinate_checks/jlx4_symbolic.py
e31456a758b218ae79316fa6fc0fc9893a57c8abf3c4b78d3aad5501efe1e82c  coordinate_checks/jlx57_allpoints.py
3bef1525f628806141e4acdc27a76334a71a28e6c8049bbe4e4161eedbe96c36  coordinate_checks/jlx57_allpoints_density.py
83e32e9958e1ee112edcd7f0a1390232f28a2844037e1a0e20485651472da6df  coordinate_checks/jlx57_count.py
d71fba8ab068e5219620672e852bbe767daf9c5781553925fc1e65e005524818  coordinate_checks/jlx57_geometry.py
54637cf0458d9a9b2cbec21964f2a365d92a5fa8f6fee7da2d9156d068257f83  coordinate_checks/jlx57_transporters.py
9c768ca79e96e13057a69777e68be1d5751d13694bc56d0984bd9267e73b30a7  coordinate_checks/model8_ranks/certificate.json
838f515ab0c7c029bfa14b444daeb22da881b2d0ce1f6f8e60e422e5fc48e09f  coordinate_checks/model8_ranks/verify_m8_bruhat_ranks.py
e667f0fc2cb5e35414dd10bdf44be55a3715c54325bc5a4f6c289c52b5af1aae  coordinate_checks/verify_coordinates.py
7c3386974d4fe0a65ef8f7db58b1600b69fad360823f7680a3b14c97ab8815ff  gr_rational_cells/README.md
c8a5efa716470817effac1ebfb751d672d18784e2962bf1c45b6060b399a2430  gr_rational_cells/expected_output.txt
0a90f7ba0f0a8cb9b5e262db0b746ca45d4e3eaff9c3dd4f603a86b6004bb4d9  gr_rational_cells/verify_cells.py
6b265f72e3a8e147c2b932449b0e58e9cec6275e2e0d8e1cd9f7ac02e3a368ec  model10/b5/B5_certificate.json
7b4e4d613945b73934ff60352bd859c9bc4dbff281c3303509964af3b098cd3e  model10/b5/README.md
d9942b5938f5b95190d8bf7a23d1b0c9e93322fa6f77a6d617a6ba3fb0680a8c  model10/b5/b5_cells.md
1187d0810e2aa66192908e8d20b42c9966f69d52476e74391f283ac385e8f38a  model10/b5/verify_B5.py
621d58a4fcf82de6d4c14b6050e8aa666445d9ce0cba4ffac490d972d4ae7edb  model10/e6/README.md
7486a373ecae0ebdcd8cd07a5dddfc1b1b8ff65c13a0db7f463fdc02a254f0a6  model10/e6/additional_checks.py
e7f6703e533f9b1490455e216ff7f022011a7bc9af72411d4e3d5c55daa32a84  model10/e6/additional_output.json
b0fb2f8144fc2fbd7475c6f130457470519afaef71ea9158469686bb7f51b63a  model10/e6/compute.py
f8d577a02f9c752c6f42ce84f45f5f438531b24f0a3b8e0d1e1a77565d7b1ad6  model10/e6/lie_checks.py
5ea3cd46f997408902ce8908fc85c2c6ec571416390d602376da4d0c2228c372  model10/e6/packet_table.md
8fe7ca0ee7205f7c546c76cf667351a82ba0d433dd2ba95e24fb20865e87b228  model10/e6/root_exchange.py
ce8cd3544035e279953c7353e13055dbcbd5a9b188859e769975808fbe01827d  model10/e6/root_exchange_output.json
db39034b95e57f614c2d90ea3c44206fbc7c8ec39f0a0d9b6edec6935d821b95  model10/e6/root_output.json
ed1bd6e7d8ddbba4bfad218a251c852b22f603e6b61aa4fe4904b62a2a2f52e7  model10/proper_levi/README.md
6ca75cd6f251c9e7b5f79597cf8bbd0fb88557a8e59491b97e0b68ccd01eecd4  model10/proper_levi/proper_cells_69.csv
cb6391f585801ad8ece25f731c5e8485cc757dc6eb4fd363aff820e04d2b6eae  model10/proper_levi/proper_cells_and_interfaces.json
4cec709c25cab84392fe11d9d2d65daf279a177cea223061dd46ae7a84945694  model10/proper_levi/verify_interfaces.py
95c65498945074fe3d2331645f23b600f518deb40e39775f68c70d784fe5a45c  model10/residual_e7/README.md
6fba3d46bac9d6162744b4365e603713b5cfab621fd60fd0d4e90f0f9f75fb38  model10/residual_e7/analysis_core.py
8fdecd28a4e880dfab003d32f0ec8f56aad86cf42552b21a7b18086b8439597c  model10/residual_e7/certificate_tau.py
666e6f4b03a26450963d6fff19a0c24ff7cbbd85fff51f686cd986a12b68bf85  model10/residual_e7/input_hashes.json
434be22e18965961854e235f9b6492c455c32ce02e87a18746ea8ca9e6534111  model10/residual_e7/inputs/compatible_cells.md
9d80aa88cbfb994ed05522d11f11bf7a7640d2bb51a0a121ed3acf1d521417cd  model10/residual_e7/mixed_stabilizer_certificates.json
abe2eb933662ead40d6fa3a6293ed01321a1bdf7a611777ca936fe748812b39d  model10/residual_e7/opposite_plane_certificate.json
8648d461b9fb0d9b8bc6d4e209dd02ac3394d809f311c164a7ec94a6bf9d1448  model10/residual_e7/signatures_28.json
ed423524781362c976ae1f5d3be31fad4b14b3172ddfa81557a2126990881e3f  model10/residual_e7/spectral_cells.py
39c437f1ac3f314f89854e9cdfb8bc5d5d1c741d2414b0243d1b6359d144c492  model10/residual_e7/spectral_conormal_certificates.json
73b851d686241dad35c3f0e85ac6b5a5de8206004732e2b6bc001d398759d35b  model10/residual_e7/tau_torus_certificates.json
ffa24a779a98c097714cca33b992927b20091e68b4c13dda5a7c15ba79a4694d  model10/residual_e7/torus_tau.py
0c929ecfe8d87f545401909874029f9285da437020139c2b89cb66f9da0ed792  model10/residual_e7/verify.py
6845dcea01c34152894935699ac021cfb635d5fbd9baed5d57468d9a65ac15d3  model10_calculations.pdf
7ac229563ec968eed0854056efbabf220614fc423974e80691b4b1b288ed1d0e  model10_gk_exhaustive/README.md
73bde06505e25b1ff68e9f3fbea9ba8baa10101edabf04a46d5df4fb12cc159a  model10_gk_exhaustive/archive_members.sha256
a8fee428b853cbbe2b44418b71bf4d31046699266ff542538dbe97ec0cf76a6f  model10_gk_exhaustive/canonical_outputs.sha256
bbfaa15ad336e3b544eefa9022d8e11a93486e5ea80d2cbe8df179e6945c17cd  model10_gk_exhaustive/model10_gk_bundle.zip.xz
c7aef4e53157da902ea0acbc359220ed363866c8d789defc8e56f9affaa93fbe  model10_gk_exhaustive/reproduce.py
fc948d01b87d9335bf32fa9ea2800656fa3c408f1d246521d921432a7cfa5570  model10_gk_exhaustive/verify_records.py
21a0f259b04c43edd3976f5b967995372ab71813b9121d8c380661f2459c16cc  model6/README.md
3e2ed56ed62318bcfb772d4c0517c59b69f5d960c8ac3dae947539a6bfeede4f  model6/cell_compatibility.json
004b75b1b875b084e399e3d2e0df43a4ecc61a8c4808f15cf7ccad5ad7bd2996  model6/cell_ledger.csv
fef9f45ca44c28d3e8fdbaa9d8947087173210e43e0a0a508c8c56f64d14409e  model6/cell_ledger_rows.txt
7d7745e1a4027bcd34b7336425c39da4ef14ea1821c628311dd40aa9b4f49bd9  model6/compatibility_tables.md
25f9f1fb1988b230147a1d3092d34e09c069eb7a6c6d6df46b3973b9f2d36efc  model6/requirements.txt
5a74cdcc042e5e4fbf8b16737d59a48be6d65163bb0858c91072b6a5d1e88df5  model6/verification_output.json
96ca399c1343bfc2c4c354d3ff8a797bae5c707923539ad34855f26378503fbe  model6/verify.py
4b8f85f20ca6fd4749cc6bc6bbf3142722a6bd2daec50c89a2f775fa955738a7  model6_calculations.pdf
1d8d828bdd3cdb759ac3bcf658356975f0cd2ee4115926f715d1e9bd5115b6c6  model6_verify_coordinates.py
a2cba1fb0ead0222ecccc2c6cbd6ced6a1a9c1b4eb3729661a105239f29584b7  model8_calculations.pdf
faa826a2630f86d96ac0127afd2a89e672c1f1e3f6c9acb572fa06d56cd11d11  model8_verify_conormal.py
e7b7d5afc6f1bf78f80fa73628f3cf8e9e2b1defaae922aaef966af34e0e9ce8  model8_verify_middle.py
9e1b60282e0c659d326433a506c47bc4b69a7b6193663ea6c849f991bf6b2b3a  model8_verify_terminal.py
981a880868e6fbb9bcb013d9920d5a2645033fb2d547967053654178f251889b  model9/README.md
f38f009476f3d859df5666321dda2f7621d5bec17b6a188c9e12ee3c5b3640fa  model9/all_492_cells.json
ccc1448fcf6170eee9f6dbeab5eceda1bd15b8511242221eac85efbd5157aaff  model9/conormal_search.py
e96346378253850c99765a2ca5bbe1ec4d5ff0590ac80d9961feb0a9fcff451f  model9/d6_search.py
54153fba721e777f761251c7c0e0314248a60aa3c5109245a2455cc7eae7b5a3  model9/human_readable_certificates.md
d35455c9560e084be000dec29355f5bd6e329c50e17b957425460e47eac68f9c  model9/independent_verification.json
4d69ae34b1516955aacb3b26af0e4ef52f2c3e6a6894a1069767a9b88e7f0a3d  model9/make_tables.py
5f489e5e90c02311755dd8e2a4e0ac7298ae9cb8525abe6b69cf4836c2549363  model9/native_conormals.json
ab06c0e27af214bd52e29432a1b381b83a12ea5459a884e1526cc1bea58fe187  model9/native_d6_cells.json
11c495c6fd22a834f03652c1be83034c9a747b39e16b60ffae0249f92e6e4a09  model9/requirements.txt
930872e17e33fbe506d541c2b5352dd581f9515e7dcdb3954c6c3f9703f0e67a  model9/run_all.py
edff7c8b4a8bfbf8b42da759dd20cdf92f76b15ba3127494ada75db6bd3095c8  model9/select_conormals.py
345dbd979b09f0a7f9f1c702c5155ef84ac001d1d4c9122a3d5b5ec10f5c3015  model9/selected_conormals.json
60f91cda20be4c0c5147e8011ce79af78e5870fe8b9bb915e5ae09a916145056  model9/stratum_ledger.csv
f7dc930fd9d7c514fa469f1ee818a71e11412fbbab589be5616d2846a261d6e6  model9/verify_independent.py
ba506b6597086d17a96df4c7ee47c57054cfadf5ce4084021e9b685bddff03db  model9_calculations.pdf
ed84c0c7fa8f886992b740df5cffd6566e29775014bdfca4107ba0f71a9a95a7  requirements.txt
94c386b12ea4ef291291059bc3f43ec7c732c4d98843a330c97c86fe4f4892cc  tools/build_manuscript.py
8c34b6a4f289c9e57aa87b4a0599b2564b199d6f9e879ea4a95b127c36ca5df1  tools/validate_package.py
0fa840fe80c9bfdf60097093b8e0b5558892dcc905dc58ea72a2299aa70f362b  tools/verify_model6_independent.py
152e5f757ac2e17bb116e673df613cc5b214801ea302397ab889ae815dd910a2  tools/verify_model8_identities.py
d5c94aa6559acee7b060495c4155b3ae6291b6e04fabd7409a6dea03ccb4abae  tools/verify_model9_identities.py
f4d0ca82cd6af7af98136199d803cae50270be4e56e2fa9c2bff9cc844a8c569  verify_all.py
770518ec58c490fd682e40964aaefdc156a781d0d253089f8bd0d149a2bebefe  verify_final_interfaces.py
c83a970899162c12a023dd8032dcadfc0e63eae81a7bd96cdd1c7411d8a96076  verify_ledger_links.py
a77eb9f0109a6c998bb77fc2eadcb2dcbbd6bb4ab8fad3fd07076817ca0e8fe9  model10_gk_exhaustive/restore_bundle.py


==> anc/coordinate_checks/README.md <==
# Coordinate and rank identities

Run from the package root with SymPy and assertions enabled:

```sh
python3 anc/coordinate_checks/verify_coordinates.py --output-dir /tmp/coordinate-calculations
```

The output directory must be new or empty. The seven programs reconstruct the
GL6 open-cell coordinates, tangent matrices, rational pivot eliminations,
density weights and character-one transporters, and all 192 even signed D4
permutations with their 18 rank patterns. model8_ranks/certificate.json is the
single expected rank table; the program independently rebuilds it from the
incidence conditions and compares the article's rank table.

The all-point calculations invert only the nonzero pivots specified by the
rational charts. They do not substitute randomly chosen points. The geometric
and distributional consequences of the resulting identities are proved in
the article.


==> anc/coordinate_checks/jlx4_symbolic.py <==
"""Exact coordinate identities for the open Ginzburg--Rallis cells.

The matrices and identities are defined explicitly below. These checks supplement
the written coordinate proof; they are not a replacement for its coverage.
"""
import sympy as s

a,b,c,d,u,v,p,q,t,l1,l2,r1,r2=s.symbols('a b c d u v p q t l1 l2 r1 r2')
A=s.Matrix([[a,b],[c,d]])
B=s.Matrix([u,p]); C=s.Matrix([[v,q]])
E=s.diag(0,1); L=s.Matrix([[1,0],[t,1]]); k=L.inv().T
g=A.row_join(B.row_join(s.zeros(2,1))).col_join(
    C.col_join(s.zeros(1,2)).row_join(E))
core=s.diag(L,L)*g*s.diag(k,k)
Bc=L*B; Cr=C*k
bl=s.Matrix([[l1,t*Bc[0]],[l2,t*Bc[1]]])
rr=s.Matrix([[r1,r2],[-t*Cr[0],-t*Cr[1]]])
ul=s.eye(4); ul[:2,2:]=bl
ur=s.eye(4); ur[2:,:2]=rr
out=s.simplify(ul*core*ur)
rho=s.Matrix([[r1,r2]])+t*t*Cr
An=L*A*k+s.Matrix([l1,l2])*Cr+Bc*rho
En=An.row_join(Bc.row_join(s.zeros(2,1))).col_join(
    Cr.col_join(s.zeros(1,2)).row_join(E))
assert s.simplify(out-En)==s.zeros(4)
print('Exact nilpotent-slice transporter formula: PASS')
phase=s.expand(s.trace(bl)+s.trace(rr))
ph0=phase.subs({u:0,v:0,l1:t*a/q,r1:-t*a/p})
assert s.simplify(ph0-t*(1/q-1/p)*(a+p*q))==0
print('Exact residual stabilizer character: PASS')

x=s.zeros(6)
x[0,0]=-p*q; x[1,2]=p; x[2,1]=q
x[3,3]=1; x[4,5]=1; x[5,4]=1
cov=s.zeros(6)
cov[0,0]=1; cov[1,2]=p; cov[2,1]=q; cov[3,3]=-p*q
Q=p*q*s.diag(-1,1,1,-1,0,0)
assert x*cov==Q and cov*x==Q
da,dp,dq=s.symbols('da dp dq')
dx=s.zeros(6); dx[0,0]=-q*dp-p*dq; dx[1,2]=dp; dx[2,1]=dq
assert s.trace(cov*dx)==0
L0=s.zeros(6)
aa=s.Matrix(2,2,s.symbols('a11 a12 a21 a22'))
for j in range(3): L0[2*j:2*j+2,2*j:2*j+2]=aa
for i,j in [(0,1),(0,2),(1,2)]:
    L0[2*i:2*i+2,2*j:2*j+2]=s.Matrix(2,2,s.symbols(f'u{i}{j}_0:4'))
assert s.trace(cov*L0*x)==0 and s.trace(cov*x*L0.T)==0
print('Ambient conormal identities for all p,q: PASS')

w=s.Matrix([[0,1],[1,0]])
J6=s.zeros(6)
for j in range(6): J6[j,5-j]=1
K=s.diag(1,1,-1,-1,1,1)*J6
assert K*K==s.eye(6) and K.T==K
bb=s.Matrix(2,2,s.symbols('b0:4'))
cc=s.Matrix(2,2,s.symbols('c0:4'))
dd=s.Matrix(2,2,s.symbols('d0:4'))
U=s.eye(6); U[:2,2:4]=bb; U[2:4,4:]=cc; U[:2,4:]=dd
theta=K*U.inv().T*K
assert theta[:2,2:4]==w*cc.T*w
assert theta[2:4,4:]==w*bb.T*w
assert s.trace(theta[:2,2:4])+s.trace(theta[2:4,4:])==s.trace(bb)+s.trace(cc)
print('Signed inverse-transpose GR phase preservation: PASS')


==> anc/coordinate_checks/jlx57_allpoints.py <==
"""Exact all-point tangent checks over rings localized at displayed units.
Rebuild the Lie algebra and tangent matrices, then perform symbolic unit/block Gaussian elimination.
All matrix inputs are defined explicitly in this program.
"""
import sympy as s, itertools, json
n=6
E=lambda i,j: s.eye(n)[:,i]*s.eye(n)[j,:]
bs=[E(i,j)+E(i+2,j+2)+E(i+4,j+4) for i in range(2) for j in range(2)]
bs += [E(i+o,j+p) for o,p in [(0,2),(0,4),(2,4)] for i in range(2) for j in range(2)]
def tangent(x,ps):return s.Matrix.hstack(*[(B*x).reshape(36,1) for B in bs],*[(x*B.T).reshape(36,1) for B in bs],*[s.diff(x,p).reshape(36,1) for p in ps])
def eliminate(M,units,name):
 def unit(e):
  num,den=s.fraction(s.factor(e))
  if not num:return False
  return all(any(s.expand(f-u)==0 or s.expand(f+u)==0 for u in units) for f,k in s.factor_list(num)[1])
 A=M.copy(); ri=ci=0; pivots=[]
 while ri<A.rows and ci<A.cols:
  one=next(((i,j) for i in range(ri,A.rows) for j in range(ci,A.cols) if unit(A[i,j])),None)
  if one:
   i,j=one;A.row_swap(ri,i);A.col_swap(ci,j);p=A[ri,ci]
   for k in range(ri+1,A.rows):
    if A[k,ci]: A[k,:]=(A[k,:]-A[k,ci]/p*A[ri,:]).applyfunc(s.cancel)
   pivots.append(str(s.factor(p)));ri+=1;ci+=1;continue
  pair=None
  for rs in itertools.combinations(range(ri,A.rows),2):
   for cs in itertools.combinations(range(ci,A.cols),2):
    dt=s.factor(A.extract(rs,cs).det())
    if unit(dt):pair=(rs,cs,dt);break
   if pair:break
  if not pair:break
  rs,cs,dt=pair
  for off,i in enumerate(rs):A.row_swap(ri+off,i)
  for off,j in enumerate(cs):A.col_swap(ci+off,j)
  inv=A[ri:ri+2,ci:ci+2].inv()
  for k in range(ri+2,A.rows):
   coeff=A[k:k+1,ci:ci+2]*inv
   A[k,:]=(A[k,:]-coeff[0,0]*A[ri,:]-coeff[0,1]*A[ri+1,:]).applyfunc(s.cancel)
  pivots.append('2x2:'+str(dt));ri+=2;ci+=2
 nz=[str(s.factor(e)) for e in A[ri:,ci:] if e!=0]
 print(name,'rank',ri,'unit pivots',pivots,'remaining entries',len(nz),nz[:8],flush=True)
 assert not nz, (name, nz)
 return ri

a,b,c,d,e,f,p,q,r,t=s.symbols('a b c d e f p q r t')
x=s.Matrix([[a,b,0,c,0,0],[d,e,0,f,0,0],[0,0,1,0,0,0],[0,0,0,0,p,q],[1,0,0,0,0,0],[0,0,0,0,r,t]])
assert eliminate(tangent(x,[a,b,c,d,e,f,p,q,r,t]),[b*f-c*e,p*t-q*r],'section6')==30
u,v,A,B,h,k=s.symbols('u v A B h k')
z=s.Matrix([[A,0,0,u,0,0],[0,B,0,k,0,0],[0,0,0,0,h,0],[v,k,0,0,0,0],[0,0,h,0,0,0],[0,0,0,0,0,1]])
Dz=A*k**2+B*u*v
assert eliminate(tangent(z,[A,B,u,v,h,k]),[h,k,Dz],'section5 b!=0')==32
M0=tangent(z,[A,B,u,v,h,k]).subs(k,0)
assert eliminate(M0,[h,B,u,v,Dz.subs(k,0)],'section5 b=0')==32
print('PASS: all points, including degenerate orbit dimensions; char0, no residue restriction.')


==> anc/coordinate_checks/jlx57_allpoints_density.py <==
"""Exact all-point tangent checks over rings localized at displayed units.
Rebuild the Lie algebra and tangent matrices, then perform symbolic unit/block Gaussian elimination.
All matrix inputs are defined explicitly in this program.
"""
import sympy as s, itertools, json
n=6
E=lambda i,j: s.eye(n)[:,i]*s.eye(n)[j,:]
bs=[E(i,j)+E(i+2,j+2)+E(i+4,j+4) for i in range(2) for j in range(2)]
bs += [E(i+o,j+p) for o,p in [(0,2),(0,4),(2,4)] for i in range(2) for j in range(2)]
def tangent(x,ps):return s.Matrix.hstack(*[(B*x).reshape(36,1) for B in bs],*[(x*B.T).reshape(36,1) for B in bs],*[s.diff(x,p).reshape(36,1) for p in ps])
def eliminate(M,units,name):
 def unit(e):
  num,den=s.fraction(s.factor(e))
  if not num:return False
  return all(any(s.expand(f-u)==0 or s.expand(f+u)==0 for u in units) for f,k in s.factor_list(num)[1])
 A=M.copy(); ri=ci=0; pivots=[]; co=list(range(M.cols)); ro=list(range(M.rows))
 while ri<A.rows and ci<A.cols:
  one=next(((i,j) for i in range(ri,A.rows) for j in range(ci,A.cols) if unit(A[i,j])),None)
  if one:
   i,j=one;A.row_swap(ri,i);A.col_swap(ci,j); co[ci],co[j]=co[j],co[ci]; ro[ri],ro[i]=ro[i],ro[ri];p=A[ri,ci]
   for k in range(ri+1,A.rows):
    if A[k,ci]: A[k,:]=(A[k,:]-A[k,ci]/p*A[ri,:]).applyfunc(s.cancel)
   pivots.append(str(s.factor(p)));ri+=1;ci+=1;continue
  pair=None
  for rs in itertools.combinations(range(ri,A.rows),2):
   for cs in itertools.combinations(range(ci,A.cols),2):
    dt=s.factor(A.extract(rs,cs).det())
    if unit(dt):pair=(rs,cs,dt);break
   if pair:break
  if not pair:break
  rs,cs,dt=pair
  for off,i in enumerate(rs):
   A.row_swap(ri+off,i);ro[ri+off],ro[i]=ro[i],ro[ri+off]
  for off,j in enumerate(cs):
   A.col_swap(ci+off,j);co[ci+off],co[j]=co[j],co[ci+off]
  inv=A[ri:ri+2,ci:ci+2].inv()
  for k in range(ri+2,A.rows):
   coeff=A[k:k+1,ci:ci+2]*inv
   A[k,:]=(A[k,:]-coeff[0,0]*A[ri,:]-coeff[0,1]*A[ri+1,:]).applyfunc(s.cancel)
  pivots.append('2x2:'+str(dt));ri+=2;ci+=2
 nz=[str(s.factor(e)) for e in A[ri:,ci:] if e!=0]
 print('free domain indices',co[ci:],flush=True)
 if name=='section5 b!=0':
  weights=[]
  for BB in bs:
   i,j=next((i,j) for i in range(6) for j in range(6) if BB[i,j]!=0)
   weights.append(j%2-i%2)
  weights=weights+[-v for v in weights]+[0,0,1,-1,0,0]
  assert set(co[ci:])=={0,33,19,23,36,28}
  assert all(weights[j]==0 for j in co[ci:])
  print('PASS relative-density kernel coordinate weights:',[weights[j] for j in co[ci:]],flush=True)
 print(name,'rank',ri,'unit pivots',pivots,'remaining entries',len(nz),nz[:8],flush=True)
 assert not nz, (name, nz)
 return ri

a,b,c,d,e,f,p,q,r,t=s.symbols('a b c d e f p q r t')
x=s.Matrix([[a,b,0,c,0,0],[d,e,0,f,0,0],[0,0,1,0,0,0],[0,0,0,0,p,q],[1,0,0,0,0,0],[0,0,0,0,r,t]])
assert eliminate(tangent(x,[a,b,c,d,e,f,p,q,r,t]),[b*f-c*e,p*t-q*r],'section6')==30
u,v,A,B,h,k=s.symbols('u v A B h k')
z=s.Matrix([[A,0,0,u,0,0],[0,B,0,k,0,0],[0,0,0,0,h,0],[v,k,0,0,0,0],[0,0,h,0,0,0],[0,0,0,0,0,1]])
Dz=A*k**2+B*u*v
assert eliminate(tangent(z,[A,B,u,v,h,k]),[h,k,Dz],'section5 b!=0')==32
M0=tangent(z,[A,B,u,v,h,k]).subs(k,0)
assert eliminate(M0,[h,B,u,v,Dz.subs(k,0)],'section5 b=0')==32
print('PASS: all points, including degenerate orbit dimensions; char0, no residue restriction.')


==> anc/coordinate_checks/jlx57_count.py <==
# Exact root counts, with no input table.
def cell(perm, expected_cell_dim, expected_kernel_dim):
 n=6
 inv=[perm.index(j) for j in range(n)]
 ub=[(i,j) for i in range(n) for j in range(n) if i//2<j//2]
 pb=[(i,j) for i in range(n) for j in range(n) if i//2<=j//2]
 k=[(i,j) for i,j in ub if inv[i]//2>inv[j]//2]
 st=[(i,j) for i,j in pb if inv[i]//2>=inv[j]//2]
 cell_dim=2*len(pb)-len(st)
 assert cell_dim==expected_cell_dim, ('cell dimension',perm,cell_dim,expected_cell_dim)
 assert len(k)==expected_kernel_dim, ('unipotent kernel dimension',perm,len(k),expected_kernel_dim)
 print('permutation columns',[x+1 for x in perm], 'U kernel dim',len(k),'intersection roots',[(i+1,j+1) for i,j in k], 'cell dim',cell_dim,'PASS')
cell([0,3,4,1,2,5],34,2)
cell([0,3,2,5,4,1],33,3)


==> anc/coordinate_checks/jlx57_geometry.py <==
"""Complete symbolic identities for compatible loci; inputs rebuilt here."""
import sympy as s
I=s.eye(2);O=s.zeros(2)
def block(A,B,C,D,E,F,G,H,J):return s.BlockMatrix([[A,B,C],[D,E,F],[G,H,J]]).as_explicit()
def zero(M):return all(s.cancel(e)==0 for e in M)
ps=s.symbols('x11 x12 x13 x14 x21 x22 x23 x24 x31 x32 x41 x42 x15 x25 x35 x45 x51 x52 x53 x54')
p11,p12,p13,p14,p21,p22,p23,p24,p31,p32,p41,p42,p15,p25,p35,p45,p51,p52,p53,p54=ps
X=s.Matrix([[p11,p12,p13,p14,p15,0],[p21,p22,p23,p24,p25,0],[p31,p32,0,0,p35,0],[p41,p42,0,0,p45,0],[p51,p52,p53,p54,0,0],[0,0,0,0,0,1]])
B=s.zeros(6);C=s.zeros(6)
for i,v in enumerate([p15,p25,p35,p45]):B[i,4]=v
for j,v in enumerate([p51,p52,p53,p54]):C[j,4]=-v
assert zero(B*X+X*C.T)
assert s.expand(B[0,2]+B[1,3]+B[2,4]+B[3,5]+C[0,2]+C[1,3]+C[2,4]+C[3,5])==p35-p53
u=s.Matrix([p45,-p35]);z=s.Matrix([-p54,p53]);X12=X[:2,2:4];X21=X[2:4,:2]
B=s.zeros(6);C=s.zeros(6);B[:2,2:4]=X12*z*u.T;C[:2,2:4]=-X21.T*u*z.T
assert zero(B*X+X*C.T)
Phi=(u.T*(X12-X21)*z)[0]
assert s.expand(B[0,2]+B[1,3]+C[0,2]+C[1,3]-Phi)==0
print('Section5 two global kernel frames/character identities PASS')
# Section6 rational normalization.
x11,x12,x21,x22,w11,w12,w21,w22,U,V,K,Z1,Z2=s.symbols('x11 x12 x21 x22 w11 w12 w21 w22 U V K Z1 Z2')
x=s.Matrix([[x11,x12],[x21,x22]]);w=s.Matrix([[w11,w12],[w21,w22]]);y=s.Matrix([[0,U],[V,K]]);zz=s.Matrix([[Z1,Z2],[1/U,0]])
E11=s.Matrix([[1,0],[0,0]]);E22=s.Matrix([[0,0],[0,1]])
W=block(E11,E22,O,O,E11,E22,E22,O,E11)
g=s.diag(x,I,y)*W*s.diag(zz,I,w)
aa=s.Matrix([[1,0],[-K/U,1]])
cp=s.Matrix([[-K*w12/(U*w.det()),K*w11/(U*w.det())],[0,0]])
right=block(I,O,O,O,I,cp,O,O,I)
gg=s.diag(aa,aa,aa)*g*right.T
allowed={(0,0),(0,1),(0,3),(1,0),(1,1),(1,3),(2,2),(3,4),(3,5),(4,0),(5,4),(5,5)}
assert all(s.cancel(gg[i,j])==0 for i in range(6) for j in range(6) if (i,j) not in allowed)
assert s.cancel(gg[2,2]-1)==0 and s.cancel(gg[4,0]-1)==0
print('Section6 rational transporter to canonical slice PASS')
a,b,c,d,e,f,p,q,r,t=s.symbols('a b c d e f p q r t')
X=s.Matrix([[a,b,0,c,0,0],[d,e,0,f,0,0],[0,0,1,0,0,0],[0,0,0,0,p,q],[1,0,0,0,0,0],[0,0,0,0,r,t]])
left=block(I,O,s.Matrix([[-a,0],[-d,0]]),O,I,O,O,O,I)
J=s.Matrix([[0,1],[1,0]])
normal=s.diag(s.Matrix([[b,c],[e,f]]),I,J)*W*s.diag(J,I,s.Matrix([[r,t],[p,q]]))
assert zero(left*X-normal)
assert s.expand(X.det()+(b*f-c*e)*(p*t-q*r))==0
print('Section6 canonical slice -> compatible normal representative PASS')
XX=s.Matrix([[0,0,0,0,1,0],[0,0,0,0,1,0],[0,0,-1,0,0,0],[0,0,-1,0,0,0],[0,0,0,0,0,0],[0,0,0,0,0,0]])
lam=s.symbols('lam');assert s.factor((XX*X).charpoly(lam).as_expr())==lam**4*(lam-1)*(lam+1)
print('Section6 nonnilpotent cotangent vector characteristic polynomial PASS')


==> anc/coordinate_checks/jlx57_transporters.py <==
"""Direct exact transporter identities, constructed independently from published formulas."""
import sympy as s
O=s.zeros(2);I=s.eye(2)
E=lambda i,j:s.eye(2)[:,i]*s.eye(2)[j,:]
def block(A,B,C,D,E0,F,G,H,J):return s.BlockMatrix([[A,B,C],[D,E0,F],[G,H,J]]).as_explicit()
def diag(A,B,C):return s.diag(A,B,C)
def zero(M):return all(s.cancel(v)==0 for v in M)
y11,y12,y21,y22,w11,w12,w21,w22,d,e,f=s.symbols('y11 y12 y21 y22 w11 w12 w21 w22 d e f')
y=s.Matrix([[y11,y12],[y21,y22]]);w=s.Matrix([[w11,w12],[w21,w22]])
M=s.Matrix([[d,0],[e,w22]]);N=s.Matrix([[d,f],[0,y22]]);x=y*M;z=N*w
a12=w21/w22-y12/y22;a=s.Matrix([[1,a12],[0,1]])
W=block(O,E(0,0),E(1,1),E(0,0),E(1,1),O,E(1,1),O,E(0,0))
g=diag(x,y,I)*W*diag(z,w,I)
B=z.T*s.Matrix([[0,(y.T*a.T*w.inv())[0,1]],[0,0]])*y.inv()
D=z.T*s.Matrix([[0,0],[a12,0]])
C=w.T*s.Matrix([[0,(x.T*a.T*z.inv())[0,1]],[0,0]])
h=block(a,B,D,O,a,C,O,O,a)
assert zero(h*g-g.T*h.T);print('7.7 PASS')
hh,k,l,m,n,A,Bb,Cc,Dd,Ee,Ff=s.symbols('h k l m n A B C D E F')
y=s.Matrix([[hh,k],[0,l]]);w=s.Matrix([[hh,0],[m,n]])
x=y*s.Matrix([[A,Bb],[Cc,n]]);z=s.Matrix([[Dd,Ee],[Ff,l]])*w
a12=(z[1,0]-x[0,1])/x[1,1];a=s.Matrix([[1,a12],[0,1]])
W=block(E(0,0),O,E(1,1),O,E(1,1),E(0,0),E(1,1),E(0,0),O)
g=diag(x,y,I)*W*diag(z,w,I)
B=s.Matrix([[a12*z[1,0],0],[a12*z[1,1],0]])*y.inv()
D=z.T*s.Matrix([[0,(x.T*a.T*z.inv())[0,1]],[0,0]])
C=w.T*s.Matrix([[0,0],[(y.T*a.T*w.inv())[1,0],0]])
h=block(a,B,D,O,a,C,O,O,a)
assert zero(h*g-g.T*h.T);print('7.8 PASS (alpha=a^t)')
# 7.10: solve the single linear transporter constraint on two rational charts.
y=s.Matrix([[y11,y12],[y21,y22]]);w=s.Matrix([[w11,w12],[w21,w22]])
x=y*s.Matrix([[A,w12],[Bb,w22]]);z=s.Matrix([[Cc,Dd],[y21,y22]])*w
W=block(E(0,0),O,E(1,1),O,I,O,E(1,1),O,E(0,0));g=diag(x,y,I)*W*diag(z,w,I)
for a in [s.Matrix([[1,((y*w)[1,0]-(y*w)[0,1])/(y*w)[1,1]],[0,1]])]:
 D=z.T*s.Matrix([[0,(x.T*a.T*z.inv())[0,1]],[a[0,1],0]])
 h=block(a,O,D,O,a,O,O,O,a)
 assert zero(h*g-g.T*h.T)
print('7.10 PASS on (yw)22!=0; remaining chart follows linear identity, a11=(yw)21,a22=(yw)12,a12=0')
# 7.11
y=s.Matrix([[hh,k],[0,l]]);w=s.Matrix([[hh,0],[m,n]])
x=y*s.Matrix([[A,Bb],[Cc,0]]);z=s.Matrix([[Dd,Cc],[Ee,0]])*w
a=s.diag(1,x[0,1]/z[1,0])
W=block(O,E(0,1),E(1,1),E(1,0),O,E(0,0),E(1,1),E(0,0),O);g=diag(x,y,I)*W*diag(z,w,I)
D=z.T*s.Matrix([[(y.T*a*w.inv())[1,0],0],[0,0]])
C=w.T*s.Matrix([[0,0],[0,(x.T*a*z.inv())[0,1]]])
h=block(a,O,D,O,a,C,O,O,a)
assert zero(h*g-g.T*h.T);print('7.11 PASS')
print('PASS: all h have diagonal block a, so h in S; pair (h,h^-1) has product character1.')


==> anc/coordinate_checks/model8_ranks/certificate.json <==
{
  "coverage": "Every pi in S4 and every even flip vector in {0,1}^4",
  "weyl_elements": 192,
  "levi_weyl_elements": 4,
  "double_cosets": 18,
  "checks_passed": true,
  "strata": [
    {
      "stratum": 1,
      "tuple": [
        2,
        4,
        2,
        2,
        2
      ],
      "incidence": [
        [
          2,
          0,
          0,
          0
        ],
        [
          0,
          2,
          0,
          0
        ],
        [
          0,
          0,
          2,
          0
        ],
        [
          0,
          0,
          0,
          2
        ]
      ],
      "dimension": 29,
      "root_position_count": 8,
      "transpose": 1,
      "orbit_size": 4,
      "representative_rows_1_based": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8
      ],
      "representative_coefficients": [
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "all_permutations_1_based": [
        [
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8
        ],
        [
          1,
          2,
          4,
          3,
          6,
          5,
          7,
          8
        ],
        [
          2,
          1,
          3,
          4,
          5,
          6,
          8,
          7
        ],
        [
          2,
          1,
          4,
          3,
          6,
          5,
          8,
          7
        ]
      ]
    },
    {
      "stratum": 2,
      "tuple": [
        2,
        2,
        2,
        2,
        2
      ],
      "incidence": [
        [
          2,
          0,
          0,
          0
        ],
        [
          0,
          0,
          2,
          0
        ],
        [
          0,
          2,
          0,
          0
        ],
        [
          0,
          0,
          0,
          2
        ]
      ],
      "dimension": 28,
      "root_position_count": 10,
      "transpose": 2,
      "orbit_size": 4,
      "representative_rows_1_based": [
        1,
        2,
        6,
        5,
        4,
        3,
        7,
        8
      ],
      "representative_coefficients": [
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "all_permutations_1_based": [
        [
          1,
          2,
          5,
          6,
          3,
          4,
          7,
          8
        ],
        [
          1,
          2,
          6,
          5,
          4,
          3,
          7,
          8
        ],
        [
          2,
          1,
          5,
          6,
          3,
          4,
          8,
          7
        ],
        [
          2,
          1,
          6,
          5,
          4,
          3,
          8,
          7
        ]
      ]
    },
    {
      "stratum": 3,
      "tuple": [
        1,
        4,
        2,
        2,
        2
      ],
      "incidence": [
        [
          1,
          1,
          0,
          0
        ],
        [
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1
        ],
        [
          0,
          0,
          1,
          1
        ]
      ],
      "dimension": 28,
      "root_position_count": 10,
      "transpose": 3,
      "orbit_size": 16,
      "representative_rows_1_based": [
        1,
        3,
        2,
        4,
        5,
        7,
        6,
        8
      ],
      "representative_coefficients": [
        1,
        1,
        1,
        1,
        1,
        -1,
        -1,
        1
      ],
      "all_permutations_1_based": [
        [
          1,
          3,
          2,
          4,
          5,
          7,
          6,
          8
        ],
        [
          1,
          3,
          4,
          2,
          7,
          5,
          6,
          8
        ],
        [
          1,
          4,
          2,
          3,
          6,
          7,
          5,
          8
        ],
        [
          1,
          4,
          3,
          2,
          7,
          6,
          5,
          8
        ],
        [
          2,
          3,
          1,
          4,
          5,
          8,
          6,
          7
        ],
        [
          2,
          3,
          4,
          1,
          8,
          5,
          6,
          7
        ],
        [
          2,
          4,
          1,
          3,
          6,
          8,
          5,
          7
        ],
        [
          2,
          4,
          3,
          1,
          8,
          6,
          5,
          7
        ],
        [
          3,
          1,
          2,
          4,
          5,
          7,
          8,
          6
        ],
        [
          3,
          1,
          4,
          2,
          7,
          5,
          8,
          6
        ],
        [
          3,
          2,
          1,
          4,
          5,
          8,
          7,
          6
        ],
        [
          3,
          2,
          4,
          1,
          8,
          5,
          7,
          6
        ],
        [
          4,
          1,
          2,
          3,
          6,
          7,
          8,
          5
        ],
        [
          4,
          1,
          3,
          2,
          7,
          6,
          8,
          5
        ],
        [
          4,
          2,
          1,
          3,
          6,
          8,
          7,
          5
        ],
        [
          4,
          2,
          3,
          1,
          8,
          6,
          7,
          5
        ]
      ]
    },
    {
      "stratum": 4,
      "tuple": [
        1,
        2,
        2,
        1,
        2
      ],
      "incidence": [
        [
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1
        ],
        [
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1
        ]
      ],
      "dimension": 27,
      "root_position_count": 12,
      "transpose": 5,
      "orbit_size": 16,
      "representative_rows_1_based": [
        1,
        6,
        2,
        5,
        4,
        7,
        3,
        8
      ],
      "representative_coefficients": [
        1,
        1,
        1,
        1,
        1,
        -1,
        -1,
        1
      ],
      "all_permutations_1_based": [
        [
          1,
          5,
          2,
          6,
          3,
          7,
          4,
          8
        ],
        [
          1,
          5,
          6,
          2,
          7,
          3,
          4,
          8
        ],
        [
          1,
          6,
          2,
          5,
          4,
          7,
          3,
          8
        ],
        [
          1,
          6,
          5,
          2,
          7,
          4,
          3,
          8
        ],
        [
          2,
          5,
          1,
          6,
          3,
          8,
          4,
          7
        ],
        [
          2,
          5,
          6,
          1,
          8,
          3,
          4,
          7
        ],
        [
          2,
          6,
          1,
          5,
          4,
          8,
          3,
          7
        ],
        [
          2,
          6,
          5,
          1,
          8,
          4,
          3,
          7
        ],
        [
          5,
          1,
          2,
          6,
          3,
          7,
          8,
          4
        ],
        [
          5,
          1,
          6,
          2,
          7,
          3,
          8,
          4
        ],
        [
          5,
          2,
          1,
          6,
          3,
          8,
          7,
          4
        ],
        [
          5,
          2,
          6,
          1,
          8,
          3,
          7,
          4
        ],
        [
          6,
          1,
          2,
          5,
          4,
          7,
          8,
          3
        ],
        [
          6,
          1,
          5,
          2,
          7,
          4,
          8,
          3
        ],
        [
          6,
          2,
          1,
          5,
          4,
          8,
          7,
          3
        ],
        [
          6,
          2,
          5,
          1,
          8,
          4,
          7,
          3
        ]
      ]
    },
    {
      "stratum": 5,
      "tuple": [
        1,
        2,
        2,
        2,
        1
      ],
      "incidence": [
        [
          1,
          0,
          1,
          0
        ],
        [
          1,
          0,
          1,
          0
        ],
        [
          0,
          1,
          0,
          1
        ],
        [
          0,
          1,
          0,
          1
        ]
      ],
      "dimension": 27,
      "root_position_count": 12,
      "transpose": 4,
      "orbit_size": 16,
      "representative_rows_1_based": [
        1,
        3,
        7,
        5,
        4,
        2,
        6,
        8
      ],
      "representative_coefficients": [
        1,
        1,
        1,
        1,
        1,
        -1,
        -1,
        1
      ],
      "all_permutations_1_based": [
        [
          1,
          3,
          5,
          7,
          2,
          4,
          6,
          8
        ],
        [
          1,
          3,
          7,
          5,
          4,
          2,
          6,
          8
        ],
        [
          1,
          4,
          6,
          7,
          2,
          3,
          5,
          8
        ],
        [
          1,
          4,
          7,
          6,
          3,
          2,
          5,
          8
        ],
        [
          2,
          3,
          5,
          8,
          1,
          4,
          6,
          7
        ],
        [
          2,
          3,
          8,
          5,
          4,
          1,
          6,
          7
        ],
        [
          2,
          4,
          6,
          8,
          1,
          3,
          5,
          7
        ],
        [
          2,
          4,
          8,
          6,
          3,
          1,
          5,
          7
        ],
        [
          3,
          1,
          5,
          7,
          2,
          4,
          8,
          6
        ],
        [
          3,
          1,
          7,
          5,
          4,
          2,
          8,
          6
        ],
        [
          3,
          2,
          5,
          8,
          1,
          4,
          7,
          6
        ],
        [
          3,
          2,
          8,
          5,
          4,
          1,
          7,
          6
        ],
        [
          4,
          1,
          6,
          7,
          2,
          3,
          8,
          5
        ],
        [
          4,
          1,
          7,
          6,
          3,
          2,
          8,
          5
        ],
        [
          4,
          2,
          6,
          8,
          1,
          3,
          7,
          5
        ],
        [
          4,
          2,
          8,
          6,
          3,
          1,
          7,
          5
        ]
      ]
    },
    {
      "stratum": 6,
      "tuple": [
        1,
        2,
        2,
        1,
        1
      ],
      "incidence": [
        [
          1,
          0,
          1,
          0
        ],
        [
          0,
          1,
          0,
          1
        ],
        [
          1,
          0,
          1,
          0
        ],
        [
          0,
          1,
          0,
          1
        ]
      ],
      "dimension": 26,
      "root_position_count": 14,
      "transpose": 6,
      "orbit_size": 16,
      "representative_rows_1_based": [
        1,
        6,
        7,
        4,
        5,
        2,
        3,
        8
      ],
      "representative_coefficients": [
        1,
        1,
        1,
        1,
        1,
        -1,
        -1,
        1
      ],
      "all_permutations_1_based": [
        [
          1,
          5,
          3,
          7,
          2,
          6,
          4,
          8
        ],
        [
          1,
          5,
          7,
          3,
          6,
          2,
          4,
          8
        ],
        [
          1,
          6,
          4,
          7,
          2,
          5,
          3,
          8
        ],
        [
          1,
          6,
          7,
          4,
          5,
          2,
          3,
          8
        ],
        [
          2,
          5,
          3,
          8,
          1,
          6,
          4,
          7
        ],
        [
          2,
          5,
          8,
          3,
          6,
          1,
          4,
          7
        ],
        [
          2,
          6,
          4,
          8,
          1,
          5,
          3,
          7
        ],
        [
          2,
          6,
          8,
          4,
          5,
          1,
          3,
          7
        ],
        [
          5,
          1,
          3,
          7,
          2,
          6,
          8,
          4
        ],
        [
          5,
          1,
          7,
          3,
          6,
          2,
          8,
          4
        ],
        [
          5,
          2,
          3,
          8,
          1,
          6,
          7,
          4
        ],
        [
          5,
          2,
          8,
          3,
          6,
          1,
          7,
          4
        ],
        [
          6,
          1,
          4,
          7,
          2,
          5,
          8,
          3
        ],
        [
          6,
          1,
          7,
          4,
          5,
          2,
          8,
          3
        ],
        [
          6,
          2,
          4,
          8,
          1,
          5,
          7,
          3
        ],
        [
          6,
          2,
          8,
          4,
          5,
          1,
          7,
          3
        ]
      ]
    },
    {
      "stratum": 7,
      "tuple": [
        1,
        2,
        1,
        1,
        1
      ],
      "incidence": [
        [
          1,
          0,
          0,
          1
        ],
        [
          0,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          0
        ],
        [
          1,
          0,
          0,
          1
        ]
      ],
      "dimension": 25,
      "root_position_count": 16,
      "transpose": 7,
      "orbit_size": 16,
      "representative_rows_1_based": [
        1,
        7,
        3,
        5,
        4,
        6,
        2,
        8
      ],
      "representative_coefficients": [
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "all_permutations_1_based": [
        [
          1,
          7,
          3,
          5,
          4,
          6,
          2,
          8
        ],
        [
          1,
          7,
          4,
          6,
          3,
          5,
          2,
          8
        ],
        [
          1,
          7,
          5,
          3,
          6,
          4,
          2,
          8
        ],
        [
          1,
          7,
          6,
          4,
          5,
          3,
          2,
          8
        ],
        [
          2,
          8,
          3,
          5,
          4,
          6,
          1,
          7
        ],
        [
          2,
          8,
          4,
          6,
          3,
          5,
          1,
          7
        ],
        [
          2,
          8,
          5,
          3,
          6,
          4,
          1,
          7
        ],
        [
          2,
          8,
          6,
          4,
          5,
          3,
          1,
          7
        ],
        [
          7,
          1,
          3,
          5,
          4,
          6,
          8,
          2
        ],
        [
          7,
          1,
          4,
          6,
          3,
          5,
          8,
          2
        ],
        [
          7,
          1,
          5,
          3,
          6,
          4,
          8,
          2
        ],
        [
          7,
          1,
          6,
          4,
          5,
          3,
          8,
          2
        ],
        [
          8,
          2,
          3,
          5,
          4,
          6,
          7,
          1
        ],
        [
          8,
          2,
          4,
          6,
          3,
          5,
          7,
          1
        ],
        [
          8,
          2,
          5,
          3,
          6,
          4,
          7,
          1
        ],
        [
          8,
          2,
          6,
          4,
          5,
          3,
          7,
          1
        ]
      ]
    },
    {
      "stratum": 8,
      "tuple": [
        0,
        4,
        2,
        2,
        2
      ],
      "incidence": [
        [
          0,
          2,
          0,
          0
        ],
        [
          2,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          2
        ],
        [
          0,
          0,
          2,
          0
        ]
      ],
      "dimension": 25,
      "root_position_count": 16,
      "transpose": 8,
      "orbit_size": 4,
      "representative_rows_1_based": [
        3,
        4,
        1,
        2,
        7,
        8,
        5,
        6
      ],
      "representative_coefficients": [
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "all_permutations_1_based": [
        [
          3,
          4,
          1,
          2,
          7,
          8,
          5,
          6
        ],
        [
          3,
          4,
          2,
          1,
          8,
          7,
          5,
          6
        ],
        [
          4,
          3,
          1,
          2,
          7,
          8,
          6,
          5
        ],
        [
          4,
          3,
          2,
          1,
          8,
          7,
          6,
          5
        ]
      ]
    },
    {
      "stratum": 9,
      "tuple": [
        0,
        2,
        2,
        0,
        2
      ],
      "incidence": [
        [
          0,
          2,
          0,
          0
        ],
        [
          0,
          0,
          0,
          2
        ],
        [
          2,
          0,
          0,
          0
        ],
        [
          0,
          0,
          2,
          0
        ]
      ],
      "dimension": 24,
      "root_position_count": 18,
      "transpose": 13,
      "orbit_size": 4,
      "representative_rows_1_based": [
        6,
        5,
        1,
        2,
        7,
        8,
        4,
        3
      ],
      "representative_coefficients": [
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "all_permutations_1_based": [
        [
          5,
          6,
          1,
          2,
          7,
          8,
          3,
          4
        ],
        [
          5,
          6,
          2,
          1,
          8,
          7,
          3,
          4
        ],
        [
          6,
          5,
          1,
          2,
          7,
          8,
          4,
          3
        ],
        [
          6,
          5,
          2,
          1,
          8,
          7,
          4,
          3
        ]
      ]
    },
    {
      "stratum": 10,
      "tuple": [
        0,
        2,
        2,
        1,
        1
      ],
      "incidence": [
        [
          0,
          1,
          1,
          0
        ],
        [
          1,
          0,
          0,
          1
        ],
        [
          1,
          0,
          0,
          1
        ],
        [
          0,
          1,
          1,
          0
        ]
      ],
      "dimension": 25,
      "root_position_count": 16,
      "transpose": 10,
      "orbit_size": 16,
      "representative_rows_1_based": [
        3,
        5,
        1,
        7,
        2,
        8,
        4,
        6
      ],
      "representative_coefficients": [
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "all_permutations_1_based": [
        [
          3,
          5,
          1,
          7,
          2,
          8,
          4,
          6
        ],
        [
          3,
          5,
          2,
          8,
          1,
          7,
          4,
          6
        ],
        [
          3,
          5,
          7,
          1,
          8,
          2,
          4,
          6
        ],
        [
          3,
          5,
          8,
          2,
          7,
          1,
          4,
          6
        ],
        [
          4,
          6,
          1,
          7,
          2,
          8,
          3,
          5
        ],
        [
          4,
          6,
          2,
          8,
          1,
          7,
          3,
          5
        ],
        [
          4,
          6,
          7,
          1,
          8,
          2,
          3,
          5
        ],
        [
          4,
          6,
          8,
          2,
          7,
          1,
          3,
          5
        ],
        [
          5,
          3,
          1,
          7,
          2,
          8,
          6,
          4
        ],
        [
          5,
          3,
          2,
          8,
          1,
          7,
          6,
          4
        ],
        [
          5,
          3,
          7,
          1,
          8,
          2,
          6,
          4
        ],
        [
          5,
          3,
          8,
          2,
          7,
          1,
          6,
          4
        ],
        [
          6,
          4,
          1,
          7,
          2,
          8,
          5,
          3
        ],
        [
          6,
          4,
          2,
          8,
          1,
          7,
          5,
          3
        ],
        [
          6,
          4,
          7,
          1,
          8,
          2,
          5,
          3
        ],
        [
          6,
          4,
          8,
          2,
          7,
          1,
          5,
          3
        ]
      ]
    },
    {
      "stratum": 11,
      "tuple": [
        0,
        2,
        1,
        1,
        1
      ],
      "incidence": [
        [
          0,
          1,
          0,
          1
        ],
        [
          1,
          0,
          1,
          0
        ],
        [
          0,
          1,
          0,
          1
        ],
        [
          1,
          0,
          1,
          0
        ]
      ],
      "dimension": 24,
      "root_position_count": 18,
      "transpose": 11,
      "orbit_size": 16,
      "representative_rows_1_based": [
        8,
        3,
        2,
        5,
        4,
        7,
        6,
        1
      ],
      "representative_coefficients": [
        1,
        1,
        1,
        1,
        1,
        -1,
        -1,
        1
      ],
      "all_permutations_1_based": [
        [
          3,
          7,
          1,
          5,
          4,
          8,
          2,
          6
        ],
        [
          3,
          7,
          5,
          1,
          8,
          4,
          2,
          6
        ],
        [
          3,
          8,
          2,
          5,
          4,
          7,
          1,
          6
        ],
        [
          3,
          8,
          5,
          2,
          7,
          4,
          1,
          6
        ],
        [
          4,
          7,
          1,
          6,
          3,
          8,
          2,
          5
        ],
        [
          4,
          7,
          6,
          1,
          8,
          3,
          2,
          5
        ],
        [
          4,
          8,
          2,
          6,
          3,
          7,
          1,
          5
        ],
        [
          4,
          8,
          6,
          2,
          7,
          3,
          1,
          5
        ],
        [
          7,
          3,
          1,
          5,
          4,
          8,
          6,
          2
        ],
        [
          7,
          3,
          5,
          1,
          8,
          4,
          6,
          2
        ],
        [
          7,
          4,
          1,
          6,
          3,
          8,
          5,
          2
        ],
        [
          7,
          4,
          6,
          1,
          8,
          3,
          5,
          2
        ],
        [
          8,
          3,
          2,
          5,
          4,
          7,
          6,
          1
        ],
        [
          8,
          3,
          5,
          2,
          7,
          4,
          6,
          1
        ],
        [
          8,
          4,
          2,
          6,
          3,
          7,
          5,
          1
        ],
        [
          8,
          4,
          6,
          2,
          7,
          3,
          5,
          1
        ]
      ]
    },
    {
      "stratum": 12,
      "tuple": [
        0,
        2,
        1,
        0,
        1
      ],
      "incidence": [
        [
          0,
          1,
          0,
          1
        ],
        [
          0,
          1,
          0,
          1
        ],
        [
          1,
          0,
          1,
          0
        ],
        [
          1,
          0,
          1,
          0
        ]
      ],
      "dimension": 23,
      "root_position_count": 20,
      "transpose": 15,
      "orbit_size": 16,
      "representative_rows_1_based": [
        8,
        6,
        2,
        4,
        5,
        7,
        3,
        1
      ],
      "representative_coefficients": [
        1,
        1,
        1,
        1,
        1,
        -1,
        -1,
        1
      ],
      "all_permutations_1_based": [
        [
          5,
          7,
          1,
          3,
          6,
          8,
          2,
          4
        ],
        [
          5,
          7,
          3,
          1,
          8,
          6,
          2,
          4
        ],
        [
          5,
          8,
          2,
          3,
          6,
          7,
          1,
          4
        ],
        [
          5,
          8,
          3,
          2,
          7,
          6,
          1,
          4
        ],
        [
          6,
          7,
          1,
          4,
          5,
          8,
          2,
          3
        ],
        [
          6,
          7,
          4,
          1,
          8,
          5,
          2,
          3
        ],
        [
          6,
          8,
          2,
          4,
          5,
          7,
          1,
          3
        ],
        [
          6,
          8,
          4,
          2,
          7,
          5,
          1,
          3
        ],
        [
          7,
          5,
          1,
          3,
          6,
          8,
          4,
          2
        ],
        [
          7,
          5,
          3,
          1,
          8,
          6,
          4,
          2
        ],
        [
          7,
          6,
          1,
          4,
          5,
          8,
          3,
          2
        ],
        [
          7,
          6,
          4,
          1,
          8,
          5,
          3,
          2
        ],
        [
          8,
          5,
          2,
          3,
          6,
          7,
          4,
          1
        ],
        [
          8,
          5,
          3,
          2,
          7,
          6,
          4,
          1
        ],
        [
          8,
          6,
          2,
          4,
          5,
          7,
          3,
          1
        ],
        [
          8,
          6,
          4,
          2,
          7,
          5,
          3,
          1
        ]
      ]
    },
    {
      "stratum": 13,
      "tuple": [
        0,
        2,
        2,
        2,
        0
      ],
      "incidence": [
        [
          0,
          0,
          2,
          0
        ],
        [
          2,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          2
        ],
        [
          0,
          2,
          0,
          0
        ]
      ],
      "dimension": 24,
      "root_position_count": 18,
      "transpose": 9,
      "orbit_size": 4,
      "representative_rows_1_based": [
        3,
        4,
        8,
        7,
        2,
        1,
        5,
        6
      ],
      "representative_coefficients": [
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "all_permutations_1_based": [
        [
          3,
          4,
          7,
          8,
          1,
          2,
          5,
          6
        ],
        [
          3,
          4,
          8,
          7,
          2,
          1,
          5,
          6
        ],
        [
          4,
          3,
          7,
          8,
          1,
          2,
          6,
          5
        ],
        [
          4,
          3,
          8,
          7,
          2,
          1,
          6,
          5
        ]
      ]
    },
    {
      "stratum": 14,
      "tuple": [
        0,
        0,
        2,
        0,
        0
      ],
      "incidence": [
        [
          0,
          0,
          2,
          0
        ],
        [
          0,
          0,
          0,
          2
        ],
        [
          2,
          0,
          0,
          0
        ],
        [
          0,
          2,
          0,
          0
        ]
      ],
      "dimension": 23,
      "root_position_count": 20,
      "transpose": 14,
      "orbit_size": 4,
      "representative_rows_1_based": [
        6,
        5,
        8,
        7,
        2,
        1,
        4,
        3
      ],
      "representative_coefficients": [
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "all_permutations_1_based": [
        [
          5,
          6,
          7,
          8,
          1,
          2,
          3,
          4
        ],
        [
          5,
          6,
          8,
          7,
          2,
          1,
          3,
          4
        ],
        [
          6,
          5,
          7,
          8,
          1,
          2,
          4,
          3
        ],
        [
          6,
          5,
          8,
          7,
          2,
          1,
          4,
          3
        ]
      ]
    },
    {
      "stratum": 15,
      "tuple": [
        0,
        2,
        1,
        1,
        0
      ],
      "incidence": [
        [
          0,
          0,
          1,
          1
        ],
        [
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1
        ],
        [
          1,
          1,
          0,
          0
        ]
      ],
      "dimension": 23,
      "root_position_count": 20,
      "transpose": 12,
      "orbit_size": 16,
      "representative_rows_1_based": [
        8,
        3,
        7,
        4,
        5,
        2,
        6,
        1
      ],
      "representative_coefficients": [
        1,
        1,
        1,
        1,
        1,
        -1,
        -1,
        1
      ],
      "all_permutations_1_based": [
        [
          3,
          7,
          4,
          8,
          1,
          5,
          2,
          6
        ],
        [
          3,
          7,
          8,
          4,
          5,
          1,
          2,
          6
        ],
        [
          3,
          8,
          4,
          7,
          2,
          5,
          1,
          6
        ],
        [
          3,
          8,
          7,
          4,
          5,
          2,
          1,
          6
        ],
        [
          4,
          7,
          3,
          8,
          1,
          6,
          2,
          5
        ],
        [
          4,
          7,
          8,
          3,
          6,
          1,
          2,
          5
        ],
        [
          4,
          8,
          3,
          7,
          2,
          6,
          1,
          5
        ],
        [
          4,
          8,
          7,
          3,
          6,
          2,
          1,
          5
        ],
        [
          7,
          3,
          4,
          8,
          1,
          5,
          6,
          2
        ],
        [
          7,
          3,
          8,
          4,
          5,
          1,
          6,
          2
        ],
        [
          7,
          4,
          3,
          8,
          1,
          6,
          5,
          2
        ],
        [
          7,
          4,
          8,
          3,
          6,
          1,
          5,
          2
        ],
        [
          8,
          3,
          4,
          7,
          2,
          5,
          6,
          1
        ],
        [
          8,
          3,
          7,
          4,
          5,
          2,
          6,
          1
        ],
        [
          8,
          4,
          3,
          7,
          2,
          6,
          5,
          1
        ],
        [
          8,
          4,
          7,
          3,
          6,
          2,
          5,
          1
        ]
      ]
    },
    {
      "stratum": 16,
      "tuple": [
        0,
        0,
        1,
        0,
        0
      ],
      "incidence": [
        [
          0,
          0,
          1,
          1
        ],
        [
          0,
          0,
          1,
          1
        ],
        [
          1,
          1,
          0,
          0
        ],
        [
          1,
          1,
          0,
          0
        ]
      ],
      "dimension": 22,
      "root_position_count": 22,
      "transpose": 16,
      "orbit_size": 16,
      "representative_rows_1_based": [
        8,
        6,
        7,
        5,
        4,
        2,
        3,
        1
      ],
      "representative_coefficients": [
        1,
        1,
        1,
        1,
        1,
        -1,
        -1,
        1
      ],
      "all_permutations_1_based": [
        [
          5,
          7,
          6,
          8,
          1,
          3,
          2,
          4
        ],
        [
          5,
          7,
          8,
          6,
          3,
          1,
          2,
          4
        ],
        [
          5,
          8,
          6,
          7,
          2,
          3,
          1,
          4
        ],
        [
          5,
          8,
          7,
          6,
          3,
          2,
          1,
          4
        ],
        [
          6,
          7,
          5,
          8,
          1,
          4,
          2,
          3
        ],
        [
          6,
          7,
          8,
          5,
          4,
          1,
          2,
          3
        ],
        [
          6,
          8,
          5,
          7,
          2,
          4,
          1,
          3
        ],
        [
          6,
          8,
          7,
          5,
          4,
          2,
          1,
          3
        ],
        [
          7,
          5,
          6,
          8,
          1,
          3,
          4,
          2
        ],
        [
          7,
          5,
          8,
          6,
          3,
          1,
          4,
          2
        ],
        [
          7,
          6,
          5,
          8,
          1,
          4,
          3,
          2
        ],
        [
          7,
          6,
          8,
          5,
          4,
          1,
          3,
          2
        ],
        [
          8,
          5,
          6,
          7,
          2,
          3,
          4,
          1
        ],
        [
          8,
          5,
          7,
          6,
          3,
          2,
          4,
          1
        ],
        [
          8,
          6,
          5,
          7,
          2,
          4,
          3,
          1
        ],
        [
          8,
          6,
          7,
          5,
          4,
          2,
          3,
          1
        ]
      ]
    },
    {
      "stratum": 17,
      "tuple": [
        0,
        2,
        0,
        0,
        0
      ],
      "incidence": [
        [
          0,
          0,
          0,
          2
        ],
        [
          0,
          2,
          0,
          0
        ],
        [
          0,
          0,
          2,
          0
        ],
        [
          2,
          0,
          0,
          0
        ]
      ],
      "dimension": 20,
      "root_position_count": 26,
      "transpose": 17,
      "orbit_size": 4,
      "representative_rows_1_based": [
        8,
        7,
        3,
        4,
        5,
        6,
        2,
        1
      ],
      "representative_coefficients": [
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "all_permutations_1_based": [
        [
          7,
          8,
          3,
          4,
          5,
          6,
          1,
          2
        ],
        [
          7,
          8,
          4,
          3,
          6,
          5,
          1,
          2
        ],
        [
          8,
          7,
          3,
          4,
          5,
          6,
          2,
          1
        ],
        [
          8,
          7,
          4,
          3,
          6,
          5,
          2,
          1
        ]
      ]
    },
    {
      "stratum": 18,
      "tuple": [
        0,
        0,
        0,
        0,
        0
      ],
      "incidence": [
        [
          0,
          0,
          0,
          2
        ],
        [
          0,
          0,
          2,
          0
        ],
        [
          0,
          2,
          0,
          0
        ],
        [
          2,
          0,
          0,
          0
        ]
      ],
      "dimension": 19,
      "root_position_count": 28,
      "transpose": 18,
      "orbit_size": 4,
      "representative_rows_1_based": [
        8,
        7,
        6,
        5,
        4,
        3,
        2,
        1
      ],
      "representative_coefficients": [
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "all_permutations_1_based": [
        [
          7,
          8,
          5,
          6,
          3,
          4,
          1,
          2
        ],
        [
          7,
          8,
          6,
          5,
          4,
          3,
          1,
          2
        ],
        [
          8,
          7,
          5,
          6,
          3,
          4,
          2,
          1
        ],
        [
          8,
          7,
          6,
          5,
          4,
          3,
          2,
          1
        ]
      ]
    }
  ]
}


==> anc/coordinate_checks/model8_ranks/verify_m8_bruhat_ranks.py <==
#!/usr/bin/env python3
"""Independent exact Model-8 rational-rank finite certificate.

No third-party dependencies.  The mathematical rational Bruhat proof is in
modules/m8/rank_completeness.tex.  This script checks its finite Weyl/rank/dimension assertions.
It generates all 4!*2^3 even signed permutations, not a hand-picked list.
"""
import argparse
import itertools
import json
from pathlib import Path
import re

QCOEFF = (-1, 1, -1, 1, 1, -1, 1, -1)
N = 8


def bar(i):
    return 7 - i


def block(i):
    return i // 2


def compose(a, b):
    return tuple(a[b[i]] for i in range(N))


def inverse(w):
    v = [None] * N
    for i, j in enumerate(w):
        v[j] = i
    return tuple(v)


def signed_weyl():
    out = []
    for pi in itertools.permutations(range(4)):
        for signs in itertools.product((0, 1), repeat=4):
            if sum(signs) % 2:
                continue
            w = [None] * N
            for i in range(4):
                w[i] = bar(pi[i]) if signs[i] else pi[i]
                w[bar(i)] = bar(w[i])
            assert sorted(w) == list(range(N))
            out.append(tuple(w))
    assert len(out) == len(set(out)) == 192
    return out


def incidence(w):
    a = [[0] * 4 for _ in range(4)]
    for j, i in enumerate(w):
        a[block(i)][block(j)] += 1
    return a


def rank(w, p, q):
    return sum(w[j] >= N - p for j in range(N - q, N))


def pattern(w):
    return (rank(w, 2, 2), rank(w, 4, 4), rank(w, 6, 2),
            rank(w, 4, 2), rank(w, 2, 4))


def formula(t):
    c, a, b, d, e = t
    return [[c, e-c, b-e, 2-b],
            [d-c, a-d-e+c, 2-a-b+d+e, b-d],
            [b-d, 2-a-b+d+e, a-d-e+c, d-c],
            [2-b, b-e, e-c, c]]


def necessary_sufficient_tuples():
    return {(c, a, b, d, e)
            for c in range(3) for a in (0, 2, 4) for b in range(3)
            for d in range(3) for e in range(3)
            if 0 <= c <= d <= b <= 2 and c <= e <= b
            and d+e-c <= a <= 2-b+d+e}


def monomial(w):
    coeff = [None] * N
    for i in range(4):
        coeff[i] = 1
        coeff[bar(i)] = QCOEFF[i] // QCOEFF[w[i]]
    # Check n^t Q n = Q directly, including all zero/nonzero entries.
    for i in range(N):
        for j in range(N):
            actual = coeff[i]*coeff[j]*QCOEFF[w[i]] if w[j] == bar(w[i]) else 0
            expected = QCOEFF[i] if j == bar(i) else 0
            assert actual == expected
    inversions = sum(w[i] > w[j] for i in range(N) for j in range(i+1, N))
    determinant = (-1)**inversions
    for s in coeff:
        determinant *= s
    assert determinant == 1
    return coeff


def cell_dimension(w):
    winv = inverse(w)
    pairs = [(i, j) for i in range(N) for j in range(N)
             if i != j and i != bar(j)]
    dim_p = 5 + sum(block(i) <= block(j) for i, j in pairs)//2
    assert dim_p == 19
    count = sum(block(i) <= block(j) and block(winv[i]) >= block(winv[j])
                for i, j in pairs)
    assert count % 2 == 0
    return 2*dim_p - (5 + count//2), count


def parse_table(path):
    rows = {}
    row_re = re.compile(r'\$S_\{?(\d+)\}?\$\s*&\((\d+),(\d+),(\d+),(\d+),(\d+)\)'
                        r'\s*&\s*(\d+)\s*&\s*(\d+)\s*&\s*\$S_\{?(\d+)\}?\$')
    for m in row_re.finditer(path.read_text()):
        i, c, a, b, d, e, dim, codim, trans = map(int, m.groups())
        assert i not in rows
        rows[i] = {'tuple': (c, a, b, d, e), 'dimension': dim,
                   'codimension': codim, 'transpose': trans}
    assert set(rows) == set(range(1, 19)), 'Expected all 18 manuscript table rows'
    return rows


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--source-root', type=Path, required=True,
                        help='Root containing modules/m8/ranks.tex')
    parser.add_argument('--json-out', type=Path)
    args = parser.parse_args()
    table = parse_table(args.source_root/'modules/m8/ranks.tex')
    by_tuple = {v['tuple']: i for i, v in table.items()}
    assert len(by_tuple) == 18
    weyl = signed_weyl()
    wl = [w for w in weyl if all(block(w[i]) == block(i) for i in range(N))]
    assert len(wl) == 4
    inequality_patterns = necessary_sufficient_tuples()
    assert len(inequality_patterns) == 18
    seen = set()
    data = []
    for w in weyl:
        coeff = monomial(w)
        t = pattern(w)
        a = incidence(w)
        assert a == formula(t)
        assert all(sum(r) == 2 for r in a)
        assert all(sum(a[i][j] for i in range(4)) == 2 for j in range(4))
        assert all(a[i][j] == a[3-i][3-j] for i in range(4) for j in range(4))
        assert sum(w[i] >= 4 for i in range(4)) == 4-t[1]
        ranks = [[rank(w, p, q) for q in (6, 4, 2)] for p in (6, 4, 2)]
        c, aa, b, d, e = t
        assert ranks == [[4+c, 2+e, b], [2+d, aa, d], [b, e, c]]
        if w in seen:
            continue
        orbit = {compose(compose(l, w), r) for l in wl for r in wl}
        assert not seen.intersection(orbit)
        seen.update(orbit)
        # Incidence classification must coincide with the full double orbit.
        same_incidence = {v for v in weyl if incidence(v) == a}
        assert orbit == same_incidence
        assert {pattern(v) for v in orbit} == {t}
        dim, count = cell_dimension(w)
        assert {cell_dimension(v) for v in orbit} == {(dim, count)}
        i = by_tuple[t]
        assert dim == table[i]['dimension']
        assert 29-dim == table[i]['codimension']
        assert by_tuple[pattern(inverse(w))] == table[i]['transpose']
        data.append({'stratum': i, 'tuple': t, 'incidence': a,
                     'dimension': dim, 'root_position_count': count,
                     'transpose': table[i]['transpose'], 'orbit_size': len(orbit),
                     'representative_rows_1_based': [j+1 for j in w],
                     'representative_coefficients': coeff,
                     'all_permutations_1_based': [[j+1 for j in v] for v in sorted(orbit)]})
    assert seen == set(weyl)
    assert {pattern(w) for w in weyl} == inequality_patterns == set(by_tuple)
    assert len(data) == 18
    data.sort(key=lambda r: r['stratum'])
    result = {'coverage': 'Every pi in S4 and every even flip vector in {0,1}^4',
              'weyl_elements': len(weyl), 'levi_weyl_elements': len(wl),
              'double_cosets': len(data), 'checks_passed': True, 'strata': data}
    if args.json_out:
        args.json_out.write_text(json.dumps(result, indent=2)+'\n')
    print('PASS: all 192 D4 Weyl elements, all 18 rational rank patterns, '
          'exact Levi double cosets, form/determinant, dimensions and transpose.')
    for row in data:
        print(f"S{row['stratum']:2}: tuple={tuple(row['tuple'])}, "
              f"dim={row['dimension']}, orbit={row['orbit_size']}, "
              f"transpose=S{row['transpose']}")


if __name__ == '__main__':
    main()


==> anc/coordinate_checks/verify_coordinates.py <==
#!/usr/bin/env python3
"""Run the independent targeted algebraic checks in an isolated log directory.

These checks verify finite rank data and symbolic identities. The accompanying
LaTeX proofs establish rational coverage and the distributional consequences.
"""
from pathlib import Path
from concurrent.futures import ThreadPoolExecutor
import argparse
import importlib.metadata
import json
import os
import subprocess
import sys

HERE = Path(__file__).resolve().parent
ROOT = HERE.parent.parent
parser = argparse.ArgumentParser(description=__doc__)
parser.add_argument('--output-dir', type=Path, required=True)
args = parser.parse_args()
if sys.flags.optimize or os.environ.get('PYTHONOPTIMIZE') not in (None, '', '0'):
    parser.error('Assertions must be enabled.')
out = args.output_dir.resolve()
if out.exists() and any(out.iterdir()):
    parser.error('Output directory must be new or empty.')
out.mkdir(parents=True, exist_ok=True)
tasks = [
    ('model8_ranks', [str(HERE/'model8_ranks/verify_m8_bruhat_ranks.py'), '--source-root', str(ROOT),
            '--json-out', str(out/'model8_rank_certificate.json')]),
    *[(name, [str(HERE/(name+'.py'))]) for name in
      ['jlx4_symbolic', 'jlx57_count', 'jlx57_allpoints',
       'jlx57_allpoints_density', 'jlx57_geometry', 'jlx57_transporters']],
]

def run(task):
    name, argv = task
    p = subprocess.run([sys.executable, *argv], cwd=out, capture_output=True, text=True)
    (out/(name+'.log')).write_text(p.stdout+p.stderr)
    return {'name': name, 'exit_code': p.returncode, 'log': name+'.log'}

with ThreadPoolExecutor(max_workers=3) as pool:
    results = list(pool.map(run, tasks))
result = {'all_checks_passed': all(x['exit_code']==0 for x in results),
          'python': sys.version.split()[0],
          'sympy': importlib.metadata.version('sympy'), 'runs': results,
          'scope': 'Exact algebraic identities; distributional proofs are in the manuscript.'}
(out/'targeted_result.json').write_text(json.dumps(result, indent=2)+'\n')
for x in results:
    print(('PASS' if x['exit_code']==0 else 'FAIL')+': '+x['name'])
sys.exit(not result['all_checks_passed'])


==> anc/gr_rational_cells/README.md <==
# Rational Ginzburg--Rallis cells

Run from the package root:

```sh
python3 anc/gr_rational_cells/verify_cells.py
```

Use SymPy with assertions enabled. expected_output.txt records the expected
successful output. All matrices and transformations are defined in the
program. Exact rational identities cover both vector normalization charts,
all four bordered-vector charts, the two-parameter normalization and all three
terminal branches. The zero-pair branch has nonzero p,q,r by invertibility.

The checks include subgroup membership, square-zero group laws, stabilizing
identities, determinant cancellation and adjacent-block characters. The
terminal stabilizer is checked by the explicit 27-by-27 coefficient minor
p*q**3*r**4 and its five solution parameters. Modular characters, rational
orbit globalization and distributional consequences are proved in the article.


==> anc/gr_rational_cells/expected_output.txt <==
PASS rational rank-one-factor normalization on both nonzero-entry charts
PASS rational bordered middle-block reduction on all four v_i,w_j charts
PASS rational Z6,2 -> 3x3 plus Jprime (pivots k,l)
PASS unequal x13,x31 square-zero stabilizer and phase
PASS equal nonzero pivot a -> symmetric representative
PASS zero pair -> X(p,b,d), pivots p,b,d
PASS exponential stabilizer and exact phase p*t*(q-r)/(qr)
PASS direct square-zero stabilizers and exact phases
PASS exhaustive full stabilizer: unit minor p*q^3*r^4, five parameters, actual character
ALL GL6 rational cells IDENTITIES VERIFIED; specialization valid on the stated nonzero-pivot charts


==> anc/gr_rational_cells/verify_cells.py <==
"""Exact GL6 rational cells identities over characteristic-zero rational-function fields.
Run: python3 anc/gr_rational_cells/verify_cells.py
Requires: SymPy (tested with 1.14).
The symbolic identities cover every point on their stated pivot charts.
"""
import sympy as sp

I=sp.eye(6)
def E(i,j):
    z=sp.zeros(6); z[i-1,j-1]=1; return z

def D3(g): return sp.diag(g,g,g)
def Z(A): return sp.diag(A,sp.Matrix([[0,1,0],[1,0,0],[0,0,1]]))
def zero(A): return all(sp.cancel(v)==0 for v in A)
def eq(A,B): assert zero(A-B)
def inS(g):
    assert all(sp.cancel(g[i,j])==0 for i in range(6) for j in range(6) if i//2>j//2)
    eq(g[:2,:2],g[2:4,2:4]);eq(g[:2,:2],g[4:6,4:6]);assert sp.cancel(g[:2,:2].det())!=0

def lam(g):
    inS(g);u=D3(g[:2,:2]).inv()*g
    return sp.factor(u[0,2]+u[1,3]+u[2,4]+u[3,5])
def act(X,L=I,R=I):
    inS(L);inS(R); return (L*X*R.T).applyfunc(sp.cancel)

# Every nonzero rank-one-factor vector is normalized on two rational charts.
p1,p2=sp.symbols('p1 p2')
pvec=sp.Matrix([p1,p2])
L1=sp.Matrix([[-p2/p1,1],[1/p1,0]])
L2=sp.Matrix([[1,-p1/p2],[0,1/p2]])
assert L1*pvec==L2*pvec==sp.Matrix([0,1])
assert sp.factor(L1.det())==-1/p1
assert sp.factor(L2.det())==1/p2
print('PASS rational rank-one-factor normalization on both nonzero-entry charts')

# The four rational pivots v_i,w_j kill the bordered middle block.
v1,v2,w1,w2=sp.symbols('v1 v2 w1 w2')
v=sp.Matrix([v1,v2]); w=sp.Matrix([[w1,w2]])
u=sp.Matrix([-v2,v1]); z=sp.Matrix([-w2,w1])
ms=sp.Matrix(2,2,sp.symbols('m11 m12 m21 m22'))
condition=(u.T*ms*z)[0]
for i in range(2):
    for j in range(2):
        k=1-i; ell=1-j
        target=ms[k,ell]
        repl=sp.solve(condition,target)[0]
        M=ms.subs(target,repl)
        beta=-M[i,:]/v[i]
        N=(M+v*beta).applyfunc(sp.cancel)
        alpha=sp.zeros(2,1);alpha[k]=-N[k,j]/w[j]
        eq(M+v*beta+alpha*w,sp.zeros(2))
        assert sp.factor(sp.denom(sp.cancel(repl))) in [v[i]*w[j],-v[i]*w[j]]
print('PASS rational bordered middle-block reduction on all four v_i,w_j charts')

# Initial Z6,2 normalization, using all possible free entries.
p,q,a,r,s,b,c,d,k,l,e,f,m,n,h,j=sp.symbols('p q a r s b c d k l e f m n h j')
X=sp.Matrix([[p,q,a,h,e,0],[r,s,b,j,f,0],[c,d,0,0,0,0],[m,n,0,0,k,0],[e,f,0,l,0,0],[0,0,0,0,0,1]])
# Distinguish independent top-column / bottom-row entries in all 16 slots.
z15,z25,z51,z52=sp.symbols('z15 z25 z51 z52')
X[0,4]=z15;X[1,4]=z25;X[4,0]=z51;X[4,1]=z52
Y=act(X,D3(sp.diag(1/l,1)),D3(sp.diag(1/k,1)))
eq(Y[3:5,3:5],sp.Matrix([[0,1],[1,0]]));assert Y[5,5]==1
Y=act(Y,I-Y[0,4]*E(1,4)-Y[1,4]*E(2,4))
Y=act(Y,R=I-Y[4,0]*E(1,4)-Y[4,1]*E(2,4))
Y=act(Y,I-Y[0,3]*E(1,5)-Y[1,3]*E(2,5))
Y=act(Y,R=I-Y[3,0]*E(1,5)-Y[3,1]*E(2,5))
eq(Y,Z(Y[:3,:3]));assert Y[2,2]==0
print('PASS rational Z6,2 -> 3x3 plus Jprime (pivots k,l)')

# Unequal x13,x31 exact additive subgroup stabilizer.
p,q,a,r,s,b,c,d,t=sp.symbols('p q a r s b c d t')
X=Z(sp.Matrix([[p,q,a],[r,s,b],[c,d,0]]))
A=a*E(1,3)+b*E(2,3);B=-c*E(1,3)-d*E(2,3)
eq(A*A,sp.zeros(6));eq(B*B,sp.zeros(6));eq(A*X+X*B.T,sp.zeros(6));eq((I+t*A)*X*(I+t*B).T,X)
assert sp.factor(lam(I+t*A)+lam(I+t*B))==t*(a-c)
print('PASS unequal x13,x31 square-zero stabilizer and phase')

# Equal nonzero x13=x31=a, all rational operations.
X=Z(sp.Matrix([[p,q,a],[r,s,b],[a,d,0]]))
Y=act(X,I-p/a*E(1,3)-r/a*E(2,3))
Y=act(Y,R=I-Y[0,1]/a*E(2,3))
t0=-Y[1,2]/a
Y=act(Y,D3(sp.Matrix([[1,0],[t0,1]])))
Y=act(Y,R=I-Y[3,0]*E(1,5)-Y[3,1]*E(2,5))
Y=act(Y,R=I-Y[5,3]*E(4,6))
s0=-Y[2,1]/a
Y=act(Y,R=D3(sp.Matrix([[1,0],[s0,1]])))
Y=act(Y,I-Y[0,3]*E(1,5)-Y[1,3]*E(2,5))
Y=act(Y,I-Y[3,5]*E(4,6))
D=s-(r*d+q*b)/a+p*d*b/a**2
eq(Y,Z(sp.Matrix([[0,0,a],[0,D,0],[a,0,0]])));eq(Y,Y.T)
assert sp.factor(X.det()-a*a*D)==0
print('PASS equal nonzero pivot a -> symmetric representative')

# Zero pair x13=x31=0: det forces pivots p,b,d.
X=Z(sp.Matrix([[p,q,0],[r,s,b],[0,d,0]]))
assert sp.factor(X.det()-p*b*d)==0
Y=act(X,R=I-r/b*E(1,3))
Y=act(Y,I-q/d*E(1,3)-s/d*E(2,3))
eq(Y,Z(sp.Matrix([[p,0,0],[0,0,b],[0,d,0]])))
print('PASS zero pair -> X(p,b,d), pivots p,b,d')

# Optional nilpotent generator and genuine exponential stabilizer.
p,q,r,t=sp.symbols('p q r t')
X=Z(sp.Matrix([[p,0,0],[0,0,q],[0,r,0]]))
N=E(2,1)+E(4,3)+E(6,5)+(p/r)*E(1,3)+q*E(2,5)+E(4,6)
M=E(1,2)+E(3,4)+E(5,6)+(p/q)*E(3,1)+r*E(5,2)+E(6,4)
eq(N*X,X*M);eq(N**4,sp.zeros(6));eq(M**4,sp.zeros(6))
def expnil(A,t):return I+t*A+t*t*A*A/2+t*t*t*A*A*A/6
U=expnil(N,t);V=expnil(-M.T,t)
eq(U*X*V.T,X)
assert sp.factor(lam(U)+lam(V))==p*t*(q-r)/(q*r)
assert U[:2,:2].det()==V[:2,:2].det()==1
print('PASS exponential stabilizer and exact phase p*t*(q-r)/(qr)')

# Direct square-zero terminal stabilizer subgroups.
L=E(2,1)+E(4,3)+E(6,5)
A1=-(p/r)*E(1,3)-q*E(2,5)-E(4,6);B1=L
A2=-L;B2=(p/q)*E(1,3)+r*E(2,5)+E(4,6)
for A,B,phase in [(A1,B1,-t*(p+r)/r),(A2,B2,t*(p+q)/q)]:
    eq(A*A,sp.zeros(6));eq(B*B,sp.zeros(6));eq(A*X+X*B.T,sp.zeros(6));eq((I+t*A)*X*(I+t*B).T,X)
    assert sp.factor(lam(I+t*A)+lam(I+t*B)-phase)==0
    assert (I+t*A)[:2,:2].det()==(I+t*B)[:2,:2].det()==1
print('PASS direct square-zero stabilizers and exact phases')

# Exhaustive full group stabilizer: linear constraints and an all-point minor.
variables=sp.symbols('v0:32')
Sgeneric=sp.zeros(6);Vgeneric=sp.zeros(6)
for k0 in range(3):
    Sgeneric[2*k0:2*k0+2,2*k0:2*k0+2]=sp.Matrix(2,2,variables[:4])
    Vgeneric[2*k0:2*k0+2,2*k0:2*k0+2]=sp.Matrix(2,2,variables[16:20])
j0=4
for i0,k0 in [(0,2),(0,4),(2,4)]:
    Sgeneric[i0:i0+2,k0:k0+2]=sp.Matrix(2,2,variables[j0:j0+4])
    Vgeneric[k0:k0+2,i0:i0+2]=sp.Matrix(2,2,variables[16+j0:20+j0])
    j0+=4
Cmatrix,_=sp.linear_eq_to_matrix(list(Sgeneric*X-X*Vgeneric),variables)
cols=[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,18,20,22,23,24,25,26,27,28,30]
rows=[0,1,2,3,4,5,6,7,8,9,10,11,12,13,15,17,18,19,20,21,23,24,25,30,31,32,33]
assert sp.factor(Cmatrix.extract(rows,cols).det())==p*q**3*r**4
z0,z1,z2,z3,z4=sp.symbols('z0:5')
K=(p/r)*E(1,3)+q*E(2,5)+E(4,6)
J0=(p/q)*E(3,1)+r*E(5,2)+E(6,4)
Sfull=z0*I+z1*L+z2*K+z3*E(2,3)+z4*E(4,5)
Vfull=z0*I+z2*L.T+z1*J0+(r/q)*z3*E(3,2)+z4*E(5,4)
eq(Sfull*X,X*Vfull)
# The five parameters are recovered by fixed entries, proving independence
# at EVERY nonzero p,q,r: z0=S11, z1=S21, z2=V12,
# z3=S23 and z4=S45.
eq(sp.Matrix([Sfull[0,0],Sfull[1,0],Vfull[0,1],Sfull[1,2],Sfull[3,4]]),
   sp.Matrix([z0,z1,z2,z3,z4]))
# Hence kernel dimension >=5 everywhere, and the rank-27 unit minor makes
# it exactly5. Every solution is in the displayed family; invertibility
# of the common diagonal block is exactly z0!=0.
Tfull=Vfull.inv().T
inS(Sfull);inS(Tfull)
assert sp.factor(Sfull[:2,:2].det()*Tfull[:2,:2].det())==1
phase=(z2/z0)*(p+r)/r-(z1/z0)*(p+q)/q
assert sp.factor(lam(Sfull)+lam(Tfull)-phase)==0
print('PASS exhaustive full stabilizer: unit minor p*q^3*r^4, five parameters, actual character')
print('ALL GL6 rational cells IDENTITIES VERIFIED; specialization valid on the stated nonzero-pivot charts')



==> anc/model10/b5/B5_certificate.json <==
{
  "scope": "Only the five named B5 words; no global Weyl enumeration.",
  "ledger_sha256": "d9942b5938f5b95190d8bf7a23d1b0c9e93322fa6f77a6d617a6ba3fb0680a8c",
  "original_ledger_sha256": "d9942b5938f5b95190d8bf7a23d1b0c9e93322fa6f77a6d617a6ba3fb0680a8c",
  "field": "Characteristic zero; no restriction on residue characteristic.",
  "matrix_usage": "Pinned D5 Lie algebra and adjoint actions, NOT replacement of the actual F-point group.",
  "cells": [
    {
      "cell": 49599,
      "E7_length": 42,
      "transpose_cell": 49599,
      "E7_word": "654324567134562453413245671345624534132456",
      "local_D5_word": "352341235234123121",
      "local_D5_length": 18,
      "signed_weight_images": [
        "-1",
        "-2",
        "-3",
        "4",
        "-5"
      ],
      "right_U_stabilizer_roots": [
        "1-2",
        "1+2",
        "1-3",
        "1+3",
        "1-4",
        "1+4",
        "1-5",
        "1+5",
        "2-3",
        "2+3",
        "2-4",
        "2+4",
        "2-5",
        "2+5",
        "3-4",
        "3+4",
        "3-5",
        "3+5"
      ],
      "U_stabilizer_dimension": 18,
      "compatibility_equations": [
        {
          "stabilizer_root": "1-2",
          "polynomial": "-sL - sR"
        },
        {
          "stabilizer_root": "2-3",
          "polynomial": "-tL - tR"
        },
        {
          "stabilizer_root": "3-4",
          "polynomial": "BL12 - BR21"
        },
        {
          "stabilizer_root": "3+4",
          "polynomial": "BL21 - BR12"
        },
        {
          "stabilizer_root": "3-5",
          "polynomial": "BL22 - BR22"
        },
        {
          "stabilizer_root": "3+5",
          "polynomial": "-BL11 + BR11"
        }
      ],
      "M6_cell_dimension": 31,
      "M6_compatible_dimension": 25,
      "normal_dimension": 24,
      "selected_compatibility_root": "2-3",
      "conormal_sparse_entries": [
        [
          2,
          2,
          "-tL"
        ],
        [
          3,
          3,
          "tL"
        ],
        [
          -3,
          -3,
          "-tL"
        ],
        [
          -2,
          -2,
          "tL"
        ]
      ],
      "conormal_norm": "2*tL**2",
      "symbolic_conormal_identity": "VERIFIED",
      "semisimplicity": "VERIFIED (tL != 0)"
    },
    {
      "cell": 51648,
      "E7_length": 47,
      "transpose_cell": 51648,
      "E7_word": "65432456713456245341324567134562453413245613431",
      "local_D5_word": "5342352341232",
      "local_D5_length": 13,
      "signed_weight_images": [
        "-4",
        "-2",
        "-3",
        "1",
        "-5"
      ],
      "right_U_stabilizer_roots": [
        "1+2",
        "1+3",
        "1-4",
        "2-3",
        "2+3",
        "2-4",
        "2-5",
        "2+5",
        "3-4",
        "3-5",
        "3+5"
      ],
      "U_stabilizer_dimension": 11,
      "compatibility_equations": [
        {
          "stabilizer_root": "1+3",
          "polynomial": "-BL12"
        },
        {
          "stabilizer_root": "2-3",
          "polynomial": "-tL - tR"
        },
        {
          "stabilizer_root": "3-4",
          "polynomial": "-BR21"
        },
        {
          "stabilizer_root": "3-5",
          "polynomial": "-BL22 - BR22"
        },
        {
          "stabilizer_root": "3+5",
          "polynomial": "BL11 + BR11"
        }
      ],
      "M6_cell_dimension": 38,
      "M6_compatible_dimension": 33,
      "normal_dimension": 16,
      "selected_compatibility_root": "2-3",
      "conormal_sparse_entries": [
        [
          2,
          2,
          "-tL"
        ],
        [
          3,
          3,
          "tL"
        ],
        [
          -3,
          -3,
          "-tL"
        ],
        [
          -2,
          -2,
          "tL"
        ]
      ],
      "conormal_norm": "2*tL**2",
      "symbolic_conormal_identity": "VERIFIED",
      "semisimplicity": "VERIFIED (tL != 0)"
    },
    {
      "cell": 52209,
      "E7_length": 50,
      "transpose_cell": 52209,
      "E7_word": "65432456713456245341324567134562453413245645341324",
      "local_D5_word": "5234123121",
      "local_D5_length": 10,
      "signed_weight_images": [
        "-4",
        "-5",
        "3",
        "1",
        "2"
      ],
      "right_U_stabilizer_roots": [
        "1-3",
        "1-4",
        "1-5",
        "2-3",
        "2-4",
        "2-5",
        "3-4",
        "3-5"
      ],
      "U_stabilizer_dimension": 8,
      "compatibility_equations": [
        {
          "stabilizer_root": "1-3",
          "polynomial": "BL12"
        },
        {
          "stabilizer_root": "2-3",
          "polynomial": "-BL11 - tR"
        },
        {
          "stabilizer_root": "3-4",
          "polynomial": "-BR21"
        },
        {
          "stabilizer_root": "3-5",
          "polynomial": "-BR22 + tL"
        }
      ],
      "M6_cell_dimension": 41,
      "M6_compatible_dimension": 37,
      "normal_dimension": 12,
      "selected_compatibility_root": "3-5",
      "conormal_sparse_entries": [
        [
          1,
          -2,
          "-BR12"
        ],
        [
          2,
          2,
          "tL"
        ],
        [
          2,
          -1,
          "BR12"
        ],
        [
          3,
          3,
          "-tL"
        ],
        [
          -3,
          -3,
          "tL"
        ],
        [
          -2,
          -2,
          "-tL"
        ]
      ],
      "conormal_norm": "2*tL**2",
      "symbolic_conormal_identity": "VERIFIED",
      "semisimplicity": "VERIFIED (tL != 0)"
    },
    {
      "cell": 52215,
      "E7_length": 50,
      "transpose_cell": 52215,
      "E7_word": "65432456713456245341324567134562453413245643245134",
      "local_D5_word": "4235123121",
      "local_D5_length": 10,
      "signed_weight_images": [
        "-4",
        "5",
        "3",
        "1",
        "-2"
      ],
      "right_U_stabilizer_roots": [
        "1-3",
        "1-4",
        "1+5",
        "2-3",
        "2-4",
        "2+5",
        "3-4",
        "3+5"
      ],
      "U_stabilizer_dimension": 8,
      "compatibility_equations": [
        {
          "stabilizer_root": "1-3",
          "polynomial": "BL12"
        },
        {
          "stabilizer_root": "2-3",
          "polynomial": "BL22 - tR"
        },
        {
          "stabilizer_root": "3-4",
          "polynomial": "-BR21"
        },
        {
          "stabilizer_root": "3+5",
          "polynomial": "BR11 + tL"
        }
      ],
      "M6_cell_dimension": 41,
      "M6_compatible_dimension": 37,
      "normal_dimension": 12,
      "selected_compatibility_root": "3+5",
      "conormal_sparse_entries": [
        [
          1,
          -2,
          "-BR12"
        ],
        [
          2,
          2,
          "tL"
        ],
        [
          2,
          -1,
          "BR12"
        ],
        [
          3,
          3,
          "-tL"
        ],
        [
          -3,
          -3,
          "tL"
        ],
        [
          -2,
          -2,
          "-tL"
        ]
      ],
      "conormal_norm": "2*tL**2",
      "symbolic_conormal_identity": "VERIFIED",
      "semisimplicity": "VERIFIED (tL != 0)"
    },
    {
      "cell": 52335,
      "E7_length": 52,
      "transpose_cell": 52335,
      "E7_word": "6543245671345624534132456713456245341324564324541324",
      "local_D5_word": "54123121",
      "local_D5_length": 8,
      "signed_weight_images": [
        "-4",
        "3",
        "2",
        "1",
        "-5"
      ],
      "right_U_stabilizer_roots": [
        "1-2",
        "1-3",
        "1-4",
        "2-3",
        "2-4",
        "3-4"
      ],
      "U_stabilizer_dimension": 6,
      "compatibility_equations": [
        {
          "stabilizer_root": "1-2",
          "polynomial": "BL12 - sR"
        },
        {
          "stabilizer_root": "2-3",
          "polynomial": "-tL - tR"
        },
        {
          "stabilizer_root": "3-4",
          "polynomial": "-BR21 - sL"
        }
      ],
      "M6_cell_dimension": 43,
      "M6_compatible_dimension": 40,
      "normal_dimension": 9,
      "selected_compatibility_root": "2-3",
      "conormal_sparse_entries": [
        [
          2,
          2,
          "-tL"
        ],
        [
          3,
          3,
          "tL"
        ],
        [
          -3,
          -3,
          "-tL"
        ],
        [
          -2,
          -2,
          "tL"
        ]
      ],
      "conormal_norm": "2*tL**2",
      "symbolic_conormal_identity": "VERIFIED",
      "semisimplicity": "VERIFIED (tL != 0)"
    }
  ],
  "intrinsic_49599_basepoint": {
    "s0_simple_root_sign_exponents": [
      1,
      0,
      1,
      0,
      0,
      0,
      0
    ],
    "n_square_simple_root_sign_exponents": [
      0,
      0,
      0,
      0,
      0,
      1,
      0
    ],
    "v_s0_over_s0_sign_exponents": [
      0,
      0,
      0,
      0,
      0,
      1,
      0
    ],
    "iota_s0_n_equals_s0_n": "VERIFIED in the actual adjoint-E7 torus"
  },
  "analytic_proof": "See the main manuscript B5 mathematical appendix; not certified merely by matrix arithmetic.",
  "overall_arithmetic_result": "ALL ASSERTIONS PASSED"
}

==> anc/model10/b5/README.md <==
# Five B5 cells

Use SymPy and run python3 verify_B5.py in a working copy. The --ledger and
--output options choose paths; their defaults are beside the script. The
mathematical input is b5_cells.md.

The program evaluates the five E7 words and their D5 restrictions, builds the
pinned 10-by-10 matrices, reconstructs stabilizer-character equations and
checks the conormal on every unipotent and Levi tangent generator. Expected
IDs are 49599, 51648, 52209, 52215 and 52335. Their E7 lengths are
42,47,50,50,52; unipotent intersection dimensions are 18,11,8,8,6; tangent
ranks are 27,34,37,37,39. The conormal norm is 2*tL**2.

B5_certificate.json is the expected output. ../../verify_ledger_links.py
checks the words and region assignments against the full E7 data. Rational
transporters and distributional support arguments are proved in the article.


==> anc/model10/b5/b5_cells.md <==
# The five B5 cells

The coefficient variables are those of the E7 finite data.

| Cell / reduced word | Length | Lower covers | Representative passes? | Full C_w / dim | Tau cell | Geometric region / Levi type |
|---|---:|---|---|---|---:|---|
| 49599 / `654324567134562453413245671345624534132456` | 42 | 46083, 46301, 46518, 46688, 46741, 46880, 46899, 46905 | no | nonempty / 14 | 49599 | proper-Levi region; D5+A1 proper-Levi problem |
| 51648 / `65432456713456245341324567134562453413245613431` | 47 | 50843, 50854, 50902, 50928, 51273, 51339, 51390, 51508 | yes | nonempty / 15 | 51648 | proper-Levi region; D5+A1 proper-Levi problem |
| 52209 / `65432456713456245341324567134562453413245645341324` | 50 | 51960, 52035, 52042, 52068 | no | nonempty / 16 | 52209 | proper-Levi region; D5+A1 proper-Levi problem |
| 52215 / `65432456713456245341324567134562453413245643245134` | 50 | 51889, 51921, 51959, 52042, 52048, 52057 | no | nonempty / 16 | 52215 | proper-Levi region; D5+A1 proper-Levi problem |
| 52335 / `6543245671345624534132456713456245341324564324541324` | 52 | 52208, 52276, 52282, 52285, 52287, 52288 | no | nonempty / 17 | 52335 | proper-Levi region; D5+A1 proper-Levi problem |

## Equations and integer witnesses

### Cell 49599

Equations: `sR = sL; tR = tL; BR21 = BL21; BR11 = -BL22; BR22 = -BL11; BR12 = BL12`.

Witness: `[6, 1, 2, 7, 6, 6, 11, 7, 3, 4, 6, 1, 3, 10, 9, 7, -4, 7, 3, -11]`. Four determinants: `[-30, 23, -69, 23]`.

### Cell 51648

Equations: `BL12 = 0; BR12 = 0; tR = tL; BR11 = BL22; BR22 = BL11`.

Witness: `[9, 8, 11, 5, 3, 9, 5, 0, 8, 10, 11, 8, 4, 7, 8, 10, 10, 0, 7, 5]`. Four determinants: `[84, 50, -16, 50]`.

### Cell 52209

Equations: `BL12 = 0; BR12 = 0; tR = -BL11; BR11 = tL`.

Witness: `[2, 10, 10, 11, 9, 2, 8, 0, 5, 6, 5, -8, 1, 9, 4, 1, 10, 0, 7, 8]`. Four determinants: `[-79, 48, -35, 80]`.

### Cell 52215

Equations: `BL12 = 0; BR12 = 0; tR = BL22; BR22 = -tL`.

Witness: `[11, 4, 10, 8, 1, 9, 5, 0, 1, 4, 8, 4, 7, 2, 5, 11, 3, 0, 1, -4]`. Four determinants: `[82, 20, 67, -12]`.

### Cell 52335

Equations: `sR = -BL12; tR = tL; BR12 = -sL`.

Witness: `[4, 5, 8, 6, 8, 5, 9, 1, 6, 11, -1, 5, 9, 7, 11, 5, 4, -4, 6, 6]`. Four determinants: `[-8, 93, -32, 48]`.



==> anc/model10/b5/verify_B5.py <==
#!/usr/bin/env python3
"""Exact arithmetic certificate for the FIVE named B5 cells only.

Requires sympy.  No E7 Weyl-group enumeration is performed.
The script checks root/character/tangent identities, NOT the analytic
support-filtration argument, which remains in the main mathematical manuscript.
"""
from __future__ import annotations
import argparse
import hashlib
import json
import re
from pathlib import Path
import sympy as sp

IDS = (49599, 51648, 52209, 52215, 52335)
D_WORDS = {
    49599: '352341235234123121',
    51648: '5342352341232',
    52209: '5234123121',
    52215: '4235123121',
    52335: '54123121',
}
EXPECTED_LENGTHS = (42, 47, 50, 50, 52)
EXPECTED_K = (18, 11, 8, 8, 6)
EXPECTED_TANGENT_SO = (27, 34, 37, 37, 39)
LABELS = (1, 2, 3, 4, 5, -5, -4, -3, -2, -1)
INDEX = {a: j for j, a in enumerate(LABELS)}


def unit(a: int, b: int) -> sp.Matrix:
    out = sp.zeros(10)
    out[INDEX[a], INDEX[b]] = 1
    return out


def root_matrix(j: int, k: int, sign: int = -1) -> sp.Matrix:
    if sign == -1:
        return unit(j, k) - unit(-k, -j)
    return unit(j, -k) - unit(k, -j)


def comm(a: sp.Matrix, b: sp.Matrix) -> sp.Matrix:
    return a*b-b*a


def pairing(a: sp.Matrix, b: sp.Matrix) -> sp.Expr:
    return sp.trace(a*b)/2


def evaluate(word: str, generators: list[sp.Matrix]) -> sp.Matrix:
    out = sp.eye(generators[0].rows)
    for digit in word:
        out = out*generators[int(digit)-1]
    return out


def main() -> None:
    ap = argparse.ArgumentParser()
    ap.add_argument('--ledger', type=Path,
                    default=Path(__file__).with_name('b5_cells.md'))
    ap.add_argument('--output', type=Path,
                    default=Path(__file__).with_name('B5_certificate.json'))
    args = ap.parse_args()
    text = args.ledger.read_text(encoding='utf-8')
    cartan = 2*sp.eye(7)
    for i,j in ((1,3),(3,4),(4,5),(5,6),(6,7),(2,4)):
        cartan[i-1,j-1] = cartan[j-1,i-1] = -1
    refl7 = []
    for i in range(7):
        r = sp.eye(7)
        r[i,:] -= cartan[i,:]
        refl7.append(r)
    w0 = -refl7[1]*refl7[4]*refl7[6]
    beta_indices = (0,2,3,1,4)
    D = sp.zeros(5)
    for j in range(4):
        D[j,j], D[j+1,j] = 1,-1
    D[3,4] = D[4,4] = 1
    roots_simple = [D[:,j] for j in range(5)]
    refl5 = [sp.eye(5)-b*b.T for b in roots_simple]
    simple = [root_matrix(1,2),root_matrix(2,3),root_matrix(3,4),
              root_matrix(4,5),root_matrix(4,5,1)]
    tits = [(sp.eye(10)+e)*(sp.eye(10)-e.T)*(sp.eye(10)+e)
            for e in simple]
    J = sp.zeros(10)
    for j in range(10): J[j,9-j]=1
    for n in tits:
        assert n.T*J*n == J and n.det() == 1
    Hs = [unit(j,j)-unit(-j,-j) for j in range(1,6)]
    levi = Hs+[simple[3],simple[4],simple[3].T,simple[4].T]
    positive = []
    U = []
    for j in range(1,6):
        for k in range(j+1,6):
            for sign in (-1,1):
                root = sp.zeros(5,1)
                root[j-1],root[k-1] = 1,sign
                mat = root_matrix(j,k,sign)
                label = f'{j}{"-" if sign == -1 else "+"}{k}'
                positive.append((root,mat,label))
                if j <= 3: U.append((root,mat,label))
    assert len(U)==18
    symbols = sp.symbols('sL tL BL11 BL12 BL21 BL22 sR tR BR11 BR12 BR21 BR22')
    sl,tl,b11,b12,b21,b22,sr,tr,c11,c12,c21,c22 = symbols

    def phase(z: sp.Matrix, side: int) -> sp.Expr:
        S,T,B11,B12,B21,B22 = symbols[6*side:6*side+6]
        return (S*z[INDEX[1],INDEX[2]]+T*z[INDEX[2],INDEX[3]]
                +B21*z[INDEX[3],INDEX[4]]+B22*z[INDEX[3],INDEX[5]]
                -B11*z[INDEX[3],INDEX[-5]]+B12*z[INDEX[3],INDEX[-4]])

    compatible_subs = {
        49599: {sr:-sl,tr:-tl,c21:b12,c12:b21,c22:b22,c11:b11},
        51648: {b12:0,c21:0,tr:-tl,c22:-b22,c11:-b11},
        52209: {b12:0,c21:0,tr:-b11,c22:tl},
        52215: {b12:0,c21:0,tr:b22,c11:-tl},
        52335: {sr:b12,tr:-tl,c21:-sl},
    }
    expected_equations = {
        49599: [-sl-sr,-tl-tr,b12-c21,b21-c12,b22-c22,-b11+c11],
        51648: [-b12,-tl-tr,-c21,-b22-c22,b11+c11],
        52209: [b12,-b11-tr,-c21,-c22+tl],
        52215: [b12,b22-tr,-c21,c11+tl],
        52335: [b12-sr,-tl-tr,-c21-sl],
    }
    H = Hs[1]-Hs[2]
    E = root_matrix(1,2,1)
    assert comm(H,E)==E and E*E==sp.zeros(10)
    cells = []
    for position, cell in enumerate(IDS):
        row = next(line for line in text.splitlines()
                   if line.startswith(f'| {cell} / `'))
        match = re.search(r'`([1-7]+)`',row)
        assert match is not None
        word = match.group(1)
        fields = [x.strip() for x in row.split('|')[1:-1]]
        length = int(fields[1])
        tau = int(fields[5])
        assert length == len(word) == EXPECTED_LENGTHS[position]
        assert tau == cell
        v7 = evaluate(word,refl7)*w0
        v5 = D*v7.extract(beta_indices,beta_indices)*D.inv()
        assert v5 == evaluate(D_WORDS[cell],refl5)
        assert v7[6,6] == 1
        for j in beta_indices:
            assert v7[5,j] == 0 and v7[6,j] == 0
        def is_positive(rt: sp.Matrix) -> bool:
            return all(x>=0 for x in D.inv()*rt)
        local_length = sum(not is_positive(v5*rt) for rt,_,_ in positive)
        assert local_length == len(D_WORDS[cell]) == 60-length
        n = evaluate(D_WORDS[cell],tits)
        assert n.T*n==sp.eye(10)
        # Weyl images of Cartan diagonal matrices.
        for j in range(5):
            image = sum((v5[k,j]*Hs[k] for k in range(5)),sp.zeros(10))
            assert n*Hs[j]*n.T == image
        Ks, equations = [], []
        for rt,Y,label in U:
            X = n*Y.T*n.T
            if any(X==Z or X==-Z for _,Z,_ in U):
                Ks.append(label)
                eq = sp.expand(phase(X,0)-phase(Y,1))
                if eq != 0: equations.append((label,eq))
        assert len(Ks)==EXPECTED_K[position]
        assert [eq for _,eq in equations] == expected_equations[cell]
        substitution = compatible_subs[cell]
        for _,eq in equations:
            assert sp.expand(eq.subs(substitution, simultaneous=True)) == 0
        # The displayed coefficient equations are independent linear equations.
        coeff_matrix = sp.Matrix([[sp.diff(eq,z) for z in symbols]
                                  for _,eq in equations])
        assert coeff_matrix.rank()==len(equations)
        # Root-space tangent dimension of the entire opposite-parabolic cell.
        tangent_generators = [Z for _,Z,_ in U]+[n*Z.T*n.T for _,Z,_ in U]
        tangent_generators += levi+[n*B.T*n.T for B in levi]
        tangent_rank = sp.Matrix.hstack(*[sp.Matrix(list(Z)) for Z in tangent_generators]).rank()
        assert tangent_rank == EXPECTED_TANGENT_SO[position]
        if cell == 52209:
            label = '3-5'
            C = tl*H-c12*E
        elif cell == 52215:
            label = '3+5'
            C = tl*H-c12*E
        else:
            label = '2-3'
            C = -tl*H
        Y = next(Y for _,Y,lbl in U if lbl==label)
        X = n*Y.T*n.T
        # Conormal annihilates every left/right U tangent.
        for _,Z,_ in U:
            assert pairing(C,Z)==0
            assert pairing(C,n*Z.T*n.T)==0
        # Exact gradient identity on both Levi tangent factors, with ALL
        # coefficients still symbolic, not just at generic numerical points.
        for A0 in levi:
            lhs = pairing(C,A0)
            rhs = phase(comm(A0,X),0).subs(substitution, simultaneous=True)
            assert sp.expand(lhs-rhs)==0
        for B0 in levi:
            lhs = pairing(C,n*B0.T*n.T)
            rhs = -phase(comm(B0,Y),1).subs(substitution, simultaneous=True)
            assert sp.expand(lhs-rhs)==0
        assert sp.expand(pairing(C,C)-2*tl**2)==0
        if cell in (52209,52215):
            u = sp.eye(10)+(c12/tl)*E
            assert sp.simplify(u*(tl*H)*(sp.eye(10)-(c12/tl)*E)-C)==sp.zeros(10)
        # Coarse transpose transport INSIDE the Levi Weyl subgroup only.
        a = sp.eye(5) if cell==49599 else refl5[3]*refl5[4]
        b = a
        assert a*v5*b==v5.inv()
        cells.append({
            'cell':cell,'E7_length':length,'transpose_cell':tau,
            'E7_word':word,'local_D5_word':D_WORDS[cell],
            'local_D5_length':local_length,
            'signed_weight_images':[
                str(next((k+1)*v5[k,j] for k in range(5) if v5[k,j]!=0))
                for j in range(5)],
            'right_U_stabilizer_roots':Ks,
            'U_stabilizer_dimension':len(Ks),
            'compatibility_equations':[
                {'stabilizer_root':lab,'polynomial':str(eq)} for lab,eq in equations],
            'M6_cell_dimension':tangent_rank+4,
            'M6_compatible_dimension':tangent_rank+4-len(equations),
            'normal_dimension':45-tangent_rank+len(equations),
            'selected_compatibility_root':label,
            'conormal_sparse_entries':[
                [LABELS[j],LABELS[k],str(C[j,k])]
                for j in range(10) for k in range(10) if C[j,k]!=0],
            'conormal_norm':'2*tL**2',
            'symbolic_conormal_identity':'VERIFIED',
            'semisimplicity':'VERIFIED (tL != 0)',
        })
    # Actual E7-torus check for the intrinsic 49599 transporter base point.
    v7 = evaluate(cells[0]['E7_word'],refl7)*w0
    sum_roots = sum((rt for rt,_,_ in U),sp.zeros(5,1))
    beta_coeffs = D.inv()*sum_roots
    sum7 = sp.zeros(7,1)
    for j,k in enumerate(beta_indices): sum7[k]=beta_coeffs[j]
    n_square = [int(x)%2 for x in cartan*sum7]
    s0_values = sp.Matrix([1,0,1,0,0,0,0]) # (-1) exponents of alpha_i(s0)
    ratio = [int(x)%2 for x in v7.inv().T*s0_values-s0_values]
    assert n_square==ratio==[0,0,0,0,0,1,0]
    n = evaluate(D_WORDS[49599],tits)
    assert n*(simple[3]+simple[4])*n.T == simple[3]+simple[4]
    assert n*(simple[3].T+simple[4].T)*n.T == simple[3].T+simple[4].T
    result = {
        'scope':'Only the five named B5 words; no global Weyl enumeration.',
        'ledger_sha256':hashlib.sha256(args.ledger.read_bytes()).hexdigest(),
        'original_ledger_sha256': (re.search(r'Source SHA256: `([a-f0-9]+)`',text).group(1)
            if re.search(r'Source SHA256: `([a-f0-9]+)`',text) else hashlib.sha256(args.ledger.read_bytes()).hexdigest()),
        'field':'Characteristic zero; no restriction on residue characteristic.',
        'matrix_usage':'Pinned D5 Lie algebra and adjoint actions, NOT replacement of the actual F-point group.',
        'cells':cells,
        'intrinsic_49599_basepoint':{
            's0_simple_root_sign_exponents':[1,0,1,0,0,0,0],
            'n_square_simple_root_sign_exponents':n_square,
            'v_s0_over_s0_sign_exponents':ratio,
            'iota_s0_n_equals_s0_n':'VERIFIED in the actual adjoint-E7 torus',
        },
        'analytic_proof':'See the main manuscript B5 mathematical appendix; not certified merely by matrix arithmetic.',
        'overall_arithmetic_result':'ALL ASSERTIONS PASSED',
    }
    args.output.parent.mkdir(parents=True,exist_ok=True)
    args.output.write_text(json.dumps(result,indent=2),encoding='utf-8')
    print(json.dumps({'result':result['overall_arithmetic_result'],
                      'cells':list(IDS),'output':str(args.output)},indent=2))

if __name__=='__main__':
    main()


==> anc/model10/e6/README.md <==
# Model-10 maximal-E6 finite calculations

Use Python 3.10 or later and SymPy 1.14.0. The four scripts import one another;
keep them together. No private source, external PDF or original package is read.
Run in a working copy, because generated JSON/table files are overwritten:

```sh
python3 compute.py
python3 lie_checks.py
python3 root_exchange.py
python3 additional_checks.py
```

`compute.py` builds the E7 root system and 56-weight orbit from the Cartan matrix,
groups the weights into 25 parabolic packets and records exact grading, character
and modulus data in `root_output.json`. `lie_checks.py` uses an explicit
Chevalley-bracket sign convention to compute adjoint ranks and centralizer weight
spaces. Those ranks are printed as exact calculations; the script does not
assert every interpretation assigned to them in the mathematical text.

`root_exchange.py` checks closure, common ideals, character invariance and
nonzero pairing for all three rank-one polarization exchanges. It checks the
final E6 simple system and exact nilpotence. Printed ranks and nilpotence indices
for D5/E6(a1)/regular E6 are respectively 68/70/72 and 15/17/23.
`root_exchange_output.json` records the exchanges and root lists; the printed
rank values are in a run's log.

`additional_checks.py` runs over all 127 proper standard Levi subsets, all 25
packets, the seven listed weighted diagrams, both rank-two neutral exchanges and
the D5 radical/centralizer-root decomposition. It checks 29 orbit candidates
from its packet multiplicities, a 27-element coweight orbit, the absence of the
negative coweight from that orbit, and exact lattice/modulus identities.
The weighted-diagram identification is a mathematical input; the script checks
dimensions implied by the listed diagrams, not their nilpotent-orbit labels or
literature attribution.

The complete algorithms and integer/rational inputs are in the scripts. Expected
outputs are `root_output.json`, `root_exchange_output.json`,
`additional_output.json` and `packet_table.md`; `../../verify_all.py`
regenerates and compares them byte for byte in a new directory.
Smooth representation theory, standard-module vanishing, the actual
long-intertwiner image and compact-boundary inversion remain proofs in the
active mathematical manuscript.


==> anc/model10/e6/additional_checks.py <==
"""Independent finite checks for Levi forms, all new parabolic packets,
neutral polarizations and the D5 centralizer. Not a formal proof checker.
"""
import contextlib,io,json,itertools
from collections import deque,Counter
from pathlib import Path
with contextlib.redirect_stdout(io.StringIO()):
 from lie_checks import *
OUT=Path(__file__).resolve().parent
c=tuple(s.Rational(x,2) for x in hc)
lB=(0,0,0,0,0,-1,1)
hD=(2,-4,2,6,-4,-6,8)

# All 127 proper standard Levi subsets, with intrinsic Dynkin-type test.
adj={i:set() for i in range(1,8)}
for i,j in edges:adj[i].add(j);adj[j].add(i)
def component_type(C):
 d={i:len(adj[i]&C) for i in C}; n=len(C)
 if max(d.values())<=2:return f'A{n}'
 centers=[i for i in C if d[i]==3];assert len(centers)==1
 v=centers[0];arms=[]
 for u in adj[v]&C:
  count=1;prev=v
  while d[u]==2:
   z=next(iter((adj[u]&C)-{prev}));prev,u=u,z;count+=1
  arms.append(count)
 arms.sort()
 if arms[:2]==[1,1]:return f'D{n}'
 if arms==[1,2,2]:return 'E6'
 raise AssertionError((C,arms))
Levis=[]
for n in range(7):
 for tup in itertools.combinations(range(1,8),n):
  I=set(tup);left=set(I);types=[]
  while left:
   v=min(left);C={v};stack=[v]
   while stack:
    k=stack.pop()
    for j in adj[k]&I-C:C.add(j);stack.append(j)
   left-=C;types.append(component_type(C))
  posI=[r for r in pos if all(r[j-1]==0 for j in range(1,8) if j not in I)]
  Levis.append(dict(I=list(tup),types=sorted(types),positive_roots=len(posI),center_dim=7-n,derived_index=2 if {2,5,7}<=I else 1))
assert len(Levis)==127
assert [d['I'] for d in Levis if 'E6' in d['types']]==[[1,2,3,4,5,6]]
assert A.det()==2
v=s.Matrix([0,s.Rational(1,2),0,0,s.Rational(1,2),0,s.Rational(1,2)])
assert all(x.q==1 for x in A*v) and any(x.q!=1 for x in v)

# Every new P_mod--Q packet and a literal positive character root witness.
packet_data=[]
for i,p in enumerate(packets,1):
 lam=p['lam'];positive=[j+1 for j,b in enumerate(S) if dot(b,lam)>0]
 allroots=[r for r in roots if dot(r,lam)==0]
 Vp=[r for r in U if dot(r,lam)==0]
 Up=[r for r in U if dot(r,lam)>0]
 negative=[r for r in U if dot(r,lam)<0]
 flag=[j+1 for j in IM if lam[j]>0]
 if p['size']==2 and not p['pass_test']:assert positive
 if p['size']==2:assert len(flag)==1
 d=int(sum(dot(r,c) for r in negative))
 dchar=sum(lam[j] for j in IM)
 dQ=sum(dot(r,c) for r in roots if dot(r,lam)>0)
 assert dQ==9*dchar
 entry=dict(number=i,lam=list(lam),size=p['size'],flag_nodes=flag,U_minus=len(negative),U_zero=len(Vp),U_plus=len(Up),H_orbits=5 if p['size']==8 else 1,positive_character_witnesses=positive,det_Uquot_c=d,chi_c=dchar,deltaQ_c=int(dQ),cell_dim=p['cell_dim'],word=p['word'],V_roots=Vp,U_kernel_roots=Up)
 packet_data.append(entry)
assert sum(d['H_orbits'] for d in packet_data)==29

# Geometric orbit dimensions from the independently inspected weighted diagrams.
rootsE6=[r[:6] for r in roots if r[6]==0]
WD={'E6':[2,2,2,2,2,2],'E6(a1)':[2,2,2,0,2,2],'D5':[2,2,0,2,0,2],'E6(a3)':[2,0,0,2,0,2],'A1':[0,1,0,0,0,0],'3A1':[0,0,0,1,0,0],'2A2+A1':[1,0,0,1,0,1]}
WF={}
for name,wd in WD.items():
 dim=78-(6+sum(dot(r,wd)==0 for r in rootsE6))-sum(dot(r,wd)==1 for r in rootsE6)
 WF[name]=dict(weighted_diagram=wd,dimension=dim)
assert [WF[k]['dimension'] for k in WD]==[72,70,68,66,22,40,54]

# Two rank-two polarization exchanges: neutral V0 -> V2 -> actual V4.
phi={r:a for r,a in zip(S[:5],[1,1,-1,-1,-1])}
def ph(v):return sum(phi.get(r,0)*a for r,a in v.items())
R=[r for r in roots if dot(r,lB)==0]
Vs={t:set(r for r in R if dot(r,hD)+t*dot(r,c)>=2) for t in (0,2,4)}
neutral=[]
for a,b in [(0,2),(2,4)]:
 old,new=Vs[a],Vs[b];common=old&new;xx=sorted(old-new);yy=sorted(new-old)
 assert len(old)==len(new)==34 and len(common)==32
 assert all(dot(r,c)==-1 for r in xx) and all(dot(r,c)==1 for r in yy)
 for X in [old,new]:
  for u in X:
   for v2 in X:
    bb=br(u,v2);assert set(bb)<=X and ph(bb)==0
 for u in xx+yy:
  for v2 in common:
   bb=br(u,v2);assert set(bb)<=common and ph(bb)==0
 pair=s.Matrix([[ph(br(x,y)) for y in yy] for x in xx])
 assert pair.det()!=0
 assert all(dot(r,hD)+(a+1)*dot(r,c)>0 for r in old|new)
 neutral.append(dict(old=a,new=b,old_extra=xx,new_extra=yy,pairing=[list(pair.row(i)) for i in range(2)],determinant=int(pair.det()),torus_twist=2))

# D5 triple centralizer: no extra component reversing its one noncentral torus.
z=neg((1,0,1,1,0,0,0));simple6=S[:5]+[z]
C6=s.Matrix([[dot(x,A*s.Matrix(y)) for y in simple6] for x in simple6])
lc=tuple(dot(x,c) for x in simple6)
assert lc==(0,0,0,0,0,1)
orb={lc};queue=deque([lc])
while queue:
 x=queue.popleft()
 for i in range(6):
  y=tuple(x[j]-x[i]*C6[i,j] for j in range(6))
  if y not in orb:orb.add(y);queue.append(y)
assert len(orb)==27 and tuple(-a for a in lc) not in orb
# Actual R roots and modulus.
R0=[r for r in R if dot(r,c)==0];NR=[r for r in R if dot(r,c)>0]
assert len(R0)==40 and len(NR)==16 and all(dot(r,c)==1 for r in NR)
assert all(add(x,y) not in roots for x in NR for y in NR)
V12={r for r in R if dot(r,hD)+12*dot(r,c)>=2}
UD=[r for r in R0 if dot(r,hD)>0]
assert len(UD)==20 and V12==set(UD+NR)
# Character and neutral element with actual signs.
Gb=s.Matrix([[dot(x,A*s.Matrix(y)) for y in S[:5]] for x in S[:5]])
coef=Gb.inv()*s.ones(5,1)*2
hcor=sum((coef[i]*s.Matrix(S[i]) for i in range(5)),s.zeros(7,1))
assert list(A*hcor)==list(hD)
assert s.Matrix(h)-s.Matrix(hD)==4*s.Matrix(c)-12*s.Matrix(lB)
result=dict(Levis=Levis,packets=packet_data,wavefront_dimensions=WF,neutral_exchanges=neutral,D5_G=Gb.tolist(),neutral_coroot_coordinates=list(hcor),centralizer_torus_Weyl_orbit_size=len(orb),negative_torus_not_conjugate=True,NR_roots=NR,UD5_roots=UD)
(OUT/'additional_output.json').write_text(json.dumps(result,indent=2,default=lambda x:int(x)))
# A table convenient for the report. c is the primitive PGL2 cocharacter.
lines=['| No. | lambda | flag roots | U-/U0/U+ | d_lambda | chi(c) | witness |','|---:|---|---|---:|---:|---:|---|']
for d in packet_data:
 label='A (equal flags)' if d['size']==8 else 'B' if tuple(d['lam'])==lB else ', '.join('b'+str(k) for k in d['positive_character_witnesses'])
 lines.append('| {} | `{}` | {} | {}/{}/{} | {} | {} | {} |'.format(d['number'],','.join(map(str,d['lam'])),','.join(map(str,d['flag_nodes'])),d['U_minus'],d['U_zero'],d['U_plus'],d['det_Uquot_c'],d['chi_c'],label))
(OUT/'packet_table.md').write_text('\n'.join(lines)+'\n')
print('Verified 127 Levi subsets; actual centers and derived indices; 25 packets/29 H-orbits; orbit dimensions; two neutral exchanges; D5 centralizer and modulus.')
print((OUT/'packet_table.md').read_text())
print('Neutral exchanges:',neutral)


==> anc/model10/e6/additional_output.json <==
{
  "Levis": [
    {
      "I": [],
      "types": [],
      "positive_roots": 0,
      "center_dim": 7,
      "derived_index": 1
    },
    {
      "I": [
        1
      ],
      "types": [
        "A1"
      ],
      "positive_roots": 1,
      "center_dim": 6,
      "derived_index": 1
    },
    {
      "I": [
        2
      ],
      "types": [
        "A1"
      ],
      "positive_roots": 1,
      "center_dim": 6,
      "derived_index": 1
    },
    {
      "I": [
        3
      ],
      "types": [
        "A1"
      ],
      "positive_roots": 1,
      "center_dim": 6,
      "derived_index": 1
    },
    {
      "I": [
        4
      ],
      "types": [
        "A1"
      ],
      "positive_roots": 1,
      "center_dim": 6,
      "derived_index": 1
    },
    {
      "I": [
        5
      ],
      "types": [
        "A1"
      ],
      "positive_roots": 1,
      "center_dim": 6,
      "derived_index": 1
    },
    {
      "I": [
        6
      ],
      "types": [
        "A1"
      ],
      "positive_roots": 1,
      "center_dim": 6,
      "derived_index": 1
    },
    {
      "I": [
        7
      ],
      "types": [
        "A1"
      ],
      "positive_roots": 1,
      "center_dim": 6,
      "derived_index": 1
    },
    {
      "I": [
        1,
        2
      ],
      "types": [
        "A1",
        "A1"
      ],
      "positive_roots": 2,
      "center_dim": 5,
      "derived_index": 1
    },
    {
      "I": [
        1,
        3
      ],
      "types": [
        "A2"
      ],
      "positive_roots": 3,
      "center_dim": 5,
      "derived_index": 1
    },
    {
      "I": [
        1,
        4
      ],
      "types": [
        "A1",
        "A1"
      ],
      "positive_roots": 2,
      "center_dim": 5,
      "derived_index": 1
    },
    {
      "I": [
        1,
        5
      ],
      "types": [
        "A1",
        "A1"
      ],
      "positive_roots": 2,
      "center_dim": 5,
      "derived_index": 1
    },
    {
      "I": [
        1,
        6
      ],
      "types": [
        "A1",
        "A1"
      ],
      "positive_roots": 2,
      "center_dim": 5,
      "derived_index": 1
    },
    {
      "I": [
        1,
        7
      ],
      "types": [
        "A1",
        "A1"
      ],
      "positive_roots": 2,
      "center_dim": 5,
      "derived_index": 1
    },
    {
      "I": [
        2,
        3
      ],
      "types": [
        "A1",
        "A1"
      ],
      "positive_roots": 2,
      "center_dim": 5,
      "derived_index": 1
    },
    {
      "I": [
        2,
        4
      ],
      "types": [
        "A2"
      ],
      "positive_roots": 3,
      "center_dim": 5,
      "derived_index": 1
    },
    {
      "I": [
        2,
        5
      ],
      "types": [
        "A1",
        "A1"
      ],
      "positive_roots": 2,
      "center_dim": 5,
      "derived_index": 1
    },
    {
      "I": [
        2,
        6
      ],
      "types": [
        "A1",
        "A1"
      ],
      "positive_roots": 2,
      "center_dim": 5,
      "derived_index": 1
    },
    {
      "I": [
        2,
        7
      ],
      "types": [
        "A1",
        "A1"
      ],
      "positive_roots": 2,
      "center_dim": 5,
      "derived_index": 1
    },
    {
      "I": [
        3,
        4
      ],
      "types": [
        "A2"
      ],
      "positive_roots": 3,
      "center_dim": 5,
      "derived_index": 1
    },
    {
      "I": [
        3,
        5
      ],
      "types": [
        "A1",
        "A1"
      ],
      "positive_roots": 2,
      "center_dim": 5,
      "derived_index": 1
    },
    {
      "I": [
        3,
        6
      ],
      "types": [
        "A1",
        "A1"
      ],
      "positive_roots": 2,
      "center_dim": 5,
      "derived_index": 1
    },
    {
      "I": [
        3,
        7
      ],
      "types": [
        "A1",
        "A1"
      ],
      "positive_roots": 2,
      "center_dim": 5,
      "derived_index": 1
    },
    {
      "I": [
        4,
        5
      ],
      "types": [
        "A2"
      ],
      "positive_roots": 3,
      "center_dim": 5,
      "derived_index": 1
    },
    {
      "I": [
        4,
        6
      ],
      "types": [
        "A1",
        "A1"
      ],
      "positive_roots": 2,
      "center_dim": 5,
      "derived_index": 1
    },
    {
      "I": [
        4,
        7
      ],
      "types": [
        "A1",
        "A1"
      ],
      "positive_roots": 2,
      "center_dim": 5,
      "derived_index": 1
    },
    {
      "I": [
        5,
        6
      ],
      "types": [
        "A2"
      ],
      "positive_roots": 3,
      "center_dim": 5,
      "derived_index": 1
    },
    {
      "I": [
        5,
        7
      ],
      "types": [
        "A1",
        "A1"
      ],
      "positive_roots": 2,
      "center_dim": 5,
      "derived_index": 1
    },
    {
      "I": [
        6,
        7
      ],
      "types": [
        "A2"
      ],
      "positive_roots": 3,
      "center_dim": 5,
      "derived_index": 1
    },
    {
      "I": [
        1,
        2,
        3
      ],
      "types": [
        "A1",
        "A2"
      ],
      "positive_roots": 4,
      "center_dim": 4,
      "derived_index": 1
    },
    {
      "I": [
        1,
        2,
        4
      ],
      "types": [
        "A1",
        "A2"
      ],
      "positive_roots": 4,
      "center_dim": 4,
      "derived_index": 1
    },
    {
      "I": [
        1,
        2,
        5
      ],
      "types": [
        "A1",
        "A1",
        "A1"
      ],
      "positive_roots": 3,
      "center_dim": 4,
      "derived_index": 1
    },
    {
      "I": [
        1,
        2,
        6
      ],
      "types": [
        "A1",
        "A1",
        "A1"
      ],
      "positive_roots": 3,
      "center_dim": 4,
      "derived_index": 1
    },
    {
      "I": [
        1,
        2,
        7
      ],
      "types": [
        "A1",
        "A1",
        "A1"
      ],
      "positive_roots": 3,
      "center_dim": 4,
      "derived_index": 1
    },
    {
      "I": [
        1,
        3,
        4
      ],
      "types": [
        "A3"
      ],
      "positive_roots": 6,
      "center_dim": 4,
      "derived_index": 1
    },
    {
      "I": [
        1,
        3,
        5
      ],
      "types": [
        "A1",
        "A2"
      ],
      "positive_roots": 4,
      "center_dim": 4,
      "derived_index": 1
    },
    {
      "I": [
        1,
        3,
        6
      ],
      "types": [
        "A1",
        "A2"
      ],
      "positive_roots": 4,
      "center_dim": 4,
      "derived_index": 1
    },
    {
      "I": [
        1,
        3,
        7
      ],
      "types": [
        "A1",
        "A2"
      ],
      "positive_roots": 4,
      "center_dim": 4,
      "derived_index": 1
    },
    {
      "I": [
        1,
        4,
        5
      ],
      "types": [
        "A1",
        "A2"
      ],
      "positive_roots": 4,
      "center_dim": 4,
      "derived_index": 1
    },
    {
      "I": [
        1,
        4,
        6
      ],
      "types": [
        "A1",
        "A1",
        "A1"
      ],
      "positive_roots": 3,
      "center_dim": 4,
      "derived_index": 1
    },
    {
      "I": [
        1,
        4,
        7
      ],
      "types": [
        "A1",
        "A1",
        "A1"
      ],
      "positive_roots": 3,
      "center_dim": 4,
      "derived_index": 1
    },
    {
      "I": [
        1,
        5,
        6
      ],
      "types": [
        "A1",
        "A2"
      ],
      "positive_roots": 4,
      "center_dim": 4,
      "derived_index": 1
    },
    {
      "I": [
        1,
        5,
        7
      ],
      "types": [
        "A1",
        "A1",
        "A1"
      ],
      "positive_roots": 3,
      "center_dim": 4,
      "derived_index": 1
    },
    {
      "I": [
        1,
        6,
        7
      ],
      "types": [
        "A1",
        "A2"
      ],
      "positive_roots": 4,
      "center_dim": 4,
      "derived_index": 1
    },
    {
      "I": [
        2,
        3,
        4
      ],
      "types": [
        "A3"
      ],
      "positive_roots": 6,
      "center_dim": 4,
      "derived_index": 1
    },
    {
      "I": [
        2,
        3,
        5
      ],
      "types": [
        "A1",
        "A1",
        "A1"
      ],
      "positive_roots": 3,
      "center_dim": 4,
      "derived_index": 1
    },
    {
      "I": [
        2,
        3,
        6
      ],
      "types": [
        "A1",
        "A1",
        "A1"
      ],
      "positive_roots": 3,
      "center_dim": 4,
      "derived_index": 1
    },
    {
      "I": [
        2,
        3,
        7
      ],
      "types": [
        "A1",
        "A1",
        "A1"
      ],
      "positive_roots": 3,
      "center_dim": 4,
      "derived_index": 1
    },
    {
      "I": [
        2,
        4,
        5
      ],
      "types": [
        "A3"
      ],
      "positive_roots": 6,
      "center_dim": 4,
      "derived_index": 1
    },
    {
      "I": [
        2,
        4,
        6
      ],
      "types": [
        "A1",
        "A2"
      ],
      "positive_roots": 4,
      "center_dim": 4,
      "derived_index": 1
    },
    {
      "I": [
        2,
        4,
        7
      ],
      "types": [
        "A1",
        "A2"
      ],
      "positive_roots": 4,
      "center_dim": 4,
      "derived_index": 1
    },
    {
      "I": [
        2,
        5,
        6
      ],
      "types": [
        "A1",
        "A2"
      ],
      "positive_roots": 4,
      "center_dim": 4,
      "derived_index": 1
    },
    {
      "I": [
        2,
        5,
        7
      ],
      "types": [
        "A1",
        "A1",
        "A1"
      ],
      "positive_roots": 3,
      "center_dim": 4,
      "derived_index": 2
    },
    {
      "I": [
        2,
        6,
        7
      ],
      "types": [
        "A1",
        "A2"
      ],
      "positive_roots": 4,
      "center_dim": 4,
      "derived_index": 1
    },
    {
      "I": [
        3,
        4,
        5
      ],
      "types": [
        "A3"
      ],
      "positive_roots": 6,
      "center_dim": 4,
      "derived_index": 1
    },
    {
      "I": [
        3,
        4,
        6
      ],
      "types": [
        "A1",
        "A2"
      ],
      "positive_roots": 4,
      "center_dim": 4,
      "derived_index": 1
    },
    {
      "I": [
        3,
        4,
        7
      ],
      "types": [
        "A1",
        "A2"
      ],
      "positive_roots": 4,
      "center_dim": 4,
      "derived_index": 1
    },
    {
      "I": [
        3,
        5,
        6
      ],
      "types": [
        "A1",
        "A2"
      ],
      "positive_roots": 4,
      "center_dim": 4,
      "derived_index": 1
    },
    {
      "I": [
        3,
        5,
        7
      ],
      "types": [
        "A1",
        "A1",
        "A1"
      ],
      "positive_roots": 3,
      "center_dim": 4,
      "derived_index": 1
    },
    {
      "I": [
        3,
        6,
        7
      ],
      "types": [
        "A1",
        "A2"
      ],
      "positive_roots": 4,
      "center_dim": 4,
      "derived_index": 1
    },
    {
      "I": [
        4,
        5,
        6
      ],
      "types": [
        "A3"
      ],
      "positive_roots": 6,
      "center_dim": 4,
      "derived_index": 1
    },
    {
      "I": [
        4,
        5,
        7
      ],
      "types": [
        "A1",
        "A2"
      ],
      "positive_roots": 4,
      "center_dim": 4,
      "derived_index": 1
    },
    {
      "I": [
        4,
        6,
        7
      ],
      "types": [
        "A1",
        "A2"
      ],
      "positive_roots": 4,
      "center_dim": 4,
      "derived_index": 1
    },
    {
      "I": [
        5,
        6,
        7
      ],
      "types": [
        "A3"
      ],
      "positive_roots": 6,
      "center_dim": 4,
      "derived_index": 1
    },
    {
      "I": [
        1,
        2,
        3,
        4
      ],
      "types": [
        "A4"
      ],
      "positive_roots": 10,
      "center_dim": 3,
      "derived_index": 1
    },
    {
      "I": [
        1,
        2,
        3,
        5
      ],
      "types": [
        "A1",
        "A1",
        "A2"
      ],
      "positive_roots": 5,
      "center_dim": 3,
      "derived_index": 1
    },
    {
      "I": [
        1,
        2,
        3,
        6
      ],
      "types": [
        "A1",
        "A1",
        "A2"
      ],
      "positive_roots": 5,
      "center_dim": 3,
      "derived_index": 1
    },
    {
      "I": [
        1,
        2,
        3,
        7
      ],
      "types": [
        "A1",
        "A1",
        "A2"
      ],
      "positive_roots": 5,
      "center_dim": 3,
      "derived_index": 1
    },
    {
      "I": [
        1,
        2,
        4,
        5
      ],
      "types": [
        "A1",
        "A3"
      ],
      "positive_roots": 7,
      "center_dim": 3,
      "derived_index": 1
    },
    {
      "I": [
        1,
        2,
        4,
        6
      ],
      "types": [
        "A1",
        "A1",
        "A2"
      ],
      "positive_roots": 5,
      "center_dim": 3,
      "derived_index": 1
    },
    {
      "I": [
        1,
        2,
        4,
        7
      ],
      "types": [
        "A1",
        "A1",
        "A2"
      ],
      "positive_roots": 5,
      "center_dim": 3,
      "derived_index": 1
    },
    {
      "I": [
        1,
        2,
        5,
        6
      ],
      "types": [
        "A1",
        "A1",
        "A2"
      ],
      "positive_roots": 5,
      "center_dim": 3,
      "derived_index": 1
    },
    {
      "I": [
        1,
        2,
        5,
        7
      ],
      "types": [
        "A1",
        "A1",
        "A1",
        "A1"
      ],
      "positive_roots": 4,
      "center_dim": 3,
      "derived_index": 2
    },
    {
      "I": [
        1,
        2,
        6,
        7
      ],
      "types": [
        "A1",
        "A1",
        "A2"
      ],
      "positive_roots": 5,
      "center_dim": 3,
      "derived_index": 1
    },
    {
      "I": [
        1,
        3,
        4,
        5
      ],
      "types": [
        "A4"
      ],
      "positive_roots": 10,
      "center_dim": 3,
      "derived_index": 1
    },
    {
      "I": [
        1,
        3,
        4,
        6
      ],
      "types": [
        "A1",
        "A3"
      ],
      "positive_roots": 7,
      "center_dim": 3,
      "derived_index": 1
    },
    {
      "I": [
        1,
        3,
        4,
        7
      ],
      "types": [
        "A1",
        "A3"
      ],
      "positive_roots": 7,
      "center_dim": 3,
      "derived_index": 1
    },
    {
      "I": [
        1,
        3,
        5,
        6
      ],
      "types": [
        "A2",
        "A2"
      ],
      "positive_roots": 6,
      "center_dim": 3,
      "derived_index": 1
    },
    {
      "I": [
        1,
        3,
        5,
        7
      ],
      "types": [
        "A1",
        "A1",
        "A2"
      ],
      "positive_roots": 5,
      "center_dim": 3,
      "derived_index": 1
    },
    {
      "I": [
        1,
        3,
        6,
        7
      ],
      "types": [
        "A2",
        "A2"
      ],
      "positive_roots": 6,
      "center_dim": 3,
      "derived_index": 1
    },
    {
      "I": [
        1,
        4,
        5,
        6
      ],
      "types": [
        "A1",
        "A3"
      ],
      "positive_roots": 7,
      "center_dim": 3,
      "derived_index": 1
    },
    {
      "I": [
        1,
        4,
        5,
        7
      ],
      "types": [
        "A1",
        "A1",
        "A2"
      ],
      "positive_roots": 5,
      "center_dim": 3,
      "derived_index": 1
    },
    {
      "I": [
        1,
        4,
        6,
        7
      ],
      "types": [
        "A1",
        "A1",
        "A2"
      ],
      "positive_roots": 5,
      "center_dim": 3,
      "derived_index": 1
    },
    {
      "I": [
        1,
        5,
        6,
        7
      ],
      "types": [
        "A1",
        "A3"
      ],
      "positive_roots": 7,
      "center_dim": 3,
      "derived_index": 1
    },
    {
      "I": [
        2,
        3,
        4,
        5
      ],
      "types": [
        "D4"
      ],
      "positive_roots": 12,
      "center_dim": 3,
      "derived_index": 1
    },
    {
      "I": [
        2,
        3,
        4,
        6
      ],
      "types": [
        "A1",
        "A3"
      ],
      "positive_roots": 7,
      "center_dim": 3,
      "derived_index": 1
    },
    {
      "I": [
        2,
        3,
        4,
        7
      ],
      "types": [
        "A1",
        "A3"
      ],
      "positive_roots": 7,
      "center_dim": 3,
      "derived_index": 1
    },
    {
      "I": [
        2,
        3,
        5,
        6
      ],
      "types": [
        "A1",
        "A1",
        "A2"
      ],
      "positive_roots": 5,
      "center_dim": 3,
      "derived_index": 1
    },
    {
      "I": [
        2,
        3,
        5,
        7
      ],
      "types": [
        "A1",
        "A1",
        "A1",
        "A1"
      ],
      "positive_roots": 4,
      "center_dim": 3,
      "derived_index": 2
    },
    {
      "I": [
        2,
        3,
        6,
        7
      ],
      "types": [
        "A1",
        "A1",
        "A2"
      ],
      "positive_roots": 5,
      "center_dim": 3,
      "derived_index": 1
    },
    {
      "I": [
        2,
        4,
        5,
        6
      ],
      "types": [
        "A4"
      ],
      "positive_roots": 10,
      "center_dim": 3,
      "derived_index": 1
    },
    {
      "I": [
        2,
        4,
        5,
        7
      ],
      "types": [
        "A1",
        "A3"
      ],
      "positive_roots": 7,
      "center_dim": 3,
      "derived_index": 2
    },
    {
      "I": [
        2,
        4,
        6,
        7
      ],
      "types": [
        "A2",
        "A2"
      ],
      "positive_roots": 6,
      "center_dim": 3,
      "derived_index": 1
    },
    {
      "I": [
        2,
        5,
        6,
        7
      ],
      "types": [
        "A1",
        "A3"
      ],
      "positive_roots": 7,
      "center_dim": 3,
      "derived_index": 2
    },
    {
      "I": [
        3,
        4,
        5,
        6
      ],
      "types": [
        "A4"
      ],
      "positive_roots": 10,
      "center_dim": 3,
      "derived_index": 1
    },
    {
      "I": [
        3,
        4,
        5,
        7
      ],
      "types": [
        "A1",
        "A3"
      ],
      "positive_roots": 7,
      "center_dim": 3,
      "derived_index": 1
    },
    {
      "I": [
        3,
        4,
        6,
        7
      ],
      "types": [
        "A2",
        "A2"
      ],
      "positive_roots": 6,
      "center_dim": 3,
      "derived_index": 1
    },
    {
      "I": [
        3,
        5,
        6,
        7
      ],
      "types": [
        "A1",
        "A3"
      ],
      "positive_roots": 7,
      "center_dim": 3,
      "derived_index": 1
    },
    {
      "I": [
        4,
        5,
        6,
        7
      ],
      "types": [
        "A4"
      ],
      "positive_roots": 10,
      "center_dim": 3,
      "derived_index": 1
    },
    {
      "I": [
        1,
        2,
        3,
        4,
        5
      ],
      "types": [
        "D5"
      ],
      "positive_roots": 20,
      "center_dim": 2,
      "derived_index": 1
    },
    {
      "I": [
        1,
        2,
        3,
        4,
        6
      ],
      "types": [
        "A1",
        "A4"
      ],
      "positive_roots": 11,
      "center_dim": 2,
      "derived_index": 1
    },
    {
      "I": [
        1,
        2,
        3,
        4,
        7
      ],
      "types": [
        "A1",
        "A4"
      ],
      "positive_roots": 11,
      "center_dim": 2,
      "derived_index": 1
    },
    {
      "I": [
        1,
        2,
        3,
        5,
        6
      ],
      "types": [
        "A1",
        "A2",
        "A2"
      ],
      "positive_roots": 7,
      "center_dim": 2,
      "derived_index": 1
    },
    {
      "I": [
        1,
        2,
        3,
        5,
        7
      ],
      "types": [
        "A1",
        "A1",
        "A1",
        "A2"
      ],
      "positive_roots": 6,
      "center_dim": 2,
      "derived_index": 2
    },
    {
      "I": [
        1,
        2,
        3,
        6,
        7
      ],
      "types": [
        "A1",
        "A2",
        "A2"
      ],
      "positive_roots": 7,
      "center_dim": 2,
      "derived_index": 1
    },
    {
      "I": [
        1,
        2,
        4,
        5,
        6
      ],
      "types": [
        "A1",
        "A4"
      ],
      "positive_roots": 11,
      "center_dim": 2,
      "derived_index": 1
    },
    {
      "I": [
        1,
        2,
        4,
        5,
        7
      ],
      "types": [
        "A1",
        "A1",
        "A3"
      ],
      "positive_roots": 8,
      "center_dim": 2,
      "derived_index": 2
    },
    {
      "I": [
        1,
        2,
        4,
        6,
        7
      ],
      "types": [
        "A1",
        "A2",
        "A2"
      ],
      "positive_roots": 7,
      "center_dim": 2,
      "derived_index": 1
    },
    {
      "I": [
        1,
        2,
        5,
        6,
        7
      ],
      "types": [
        "A1",
        "A1",
        "A3"
      ],
      "positive_roots": 8,
      "center_dim": 2,
      "derived_index": 2
    },
    {
      "I": [
        1,
        3,
        4,
        5,
        6
      ],
      "types": [
        "A5"
      ],
      "positive_roots": 15,
      "center_dim": 2,
      "derived_index": 1
    },
    {
      "I": [
        1,
        3,
        4,
        5,
        7
      ],
      "types": [
        "A1",
        "A4"
      ],
      "positive_roots": 11,
      "center_dim": 2,
      "derived_index": 1
    },
    {
      "I": [
        1,
        3,
        4,
        6,
        7
      ],
      "types": [
        "A2",
        "A3"
      ],
      "positive_roots": 9,
      "center_dim": 2,
      "derived_index": 1
    },
    {
      "I": [
        1,
        3,
        5,
        6,
        7
      ],
      "types": [
        "A2",
        "A3"
      ],
      "positive_roots": 9,
      "center_dim": 2,
      "derived_index": 1
    },
    {
      "I": [
        1,
        4,
        5,
        6,
        7
      ],
      "types": [
        "A1",
        "A4"
      ],
      "positive_roots": 11,
      "center_dim": 2,
      "derived_index": 1
    },
    {
      "I": [
        2,
        3,
        4,
        5,
        6
      ],
      "types": [
        "D5"
      ],
      "positive_roots": 20,
      "center_dim": 2,
      "derived_index": 1
    },
    {
      "I": [
        2,
        3,
        4,
        5,
        7
      ],
      "types": [
        "A1",
        "D4"
      ],
      "positive_roots": 13,
      "center_dim": 2,
      "derived_index": 2
    },
    {
      "I": [
        2,
        3,
        4,
        6,
        7
      ],
      "types": [
        "A2",
        "A3"
      ],
      "positive_roots": 9,
      "center_dim": 2,
      "derived_index": 1
    },
    {
      "I": [
        2,
        3,
        5,
        6,
        7
      ],
      "types": [
        "A1",
        "A1",
        "A3"
      ],
      "positive_roots": 8,
      "center_dim": 2,
      "derived_index": 2
    },
    {
      "I": [
        2,
        4,
        5,
        6,
        7
      ],
      "types": [
        "A5"
      ],
      "positive_roots": 15,
      "center_dim": 2,
      "derived_index": 2
    },
    {
      "I": [
        3,
        4,
        5,
        6,
        7
      ],
      "types": [
        "A5"
      ],
      "positive_roots": 15,
      "center_dim": 2,
      "derived_index": 1
    },
    {
      "I": [
        1,
        2,
        3,
        4,
        5,
        6
      ],
      "types": [
        "E6"
      ],
      "positive_roots": 36,
      "center_dim": 1,
      "derived_index": 1
    },
    {
      "I": [
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "types": [
        "A1",
        "D5"
      ],
      "positive_roots": 21,
      "center_dim": 1,
      "derived_index": 2
    },
    {
      "I": [
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "types": [
        "A2",
        "A4"
      ],
      "positive_roots": 13,
      "center_dim": 1,
      "derived_index": 1
    },
    {
      "I": [
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "types": [
        "A1",
        "A2",
        "A3"
      ],
      "positive_roots": 10,
      "center_dim": 1,
      "derived_index": 2
    },
    {
      "I": [
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "types": [
        "A1",
        "A5"
      ],
      "positive_roots": 16,
      "center_dim": 1,
      "derived_index": 2
    },
    {
      "I": [
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "types": [
        "A6"
      ],
      "positive_roots": 21,
      "center_dim": 1,
      "derived_index": 1
    },
    {
      "I": [
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "types": [
        "D6"
      ],
      "positive_roots": 30,
      "center_dim": 1,
      "derived_index": 2
    }
  ],
  "packets": [
    {
      "number": 1,
      "lam": [
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "size": 2,
      "flag_nodes": [
        7
      ],
      "U_minus": 0,
      "U_zero": 34,
      "U_plus": 26,
      "H_orbits": 1,
      "positive_character_witnesses": [
        5
      ],
      "det_Uquot_c": 0,
      "chi_c": 1,
      "deltaQ_c": 9,
      "cell_dim": 1,
      "word": [],
      "V_roots": [
        [
          0,
          0,
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          2,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          2,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          2,
          2,
          1,
          0
        ],
        [
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          2,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          2,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          2,
          2,
          1,
          0
        ],
        [
          1,
          1,
          2,
          2,
          1,
          0,
          0
        ],
        [
          1,
          1,
          2,
          2,
          1,
          1,
          0
        ],
        [
          1,
          1,
          2,
          2,
          2,
          1,
          0
        ],
        [
          1,
          1,
          2,
          3,
          2,
          1,
          0
        ],
        [
          1,
          2,
          2,
          3,
          2,
          1,
          0
        ]
      ],
      "U_kernel_roots": [
        [
          0,
          0,
          0,
          0,
          0,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          0,
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          2,
          2,
          1
        ],
        [
          1,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2,
          2,
          1
        ],
        [
          1,
          1,
          2,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2,
          2,
          1
        ],
        [
          1,
          1,
          2,
          3,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          3,
          2,
          2,
          1
        ],
        [
          1,
          1,
          2,
          3,
          3,
          2,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          1,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          2,
          1
        ],
        [
          1,
          2,
          2,
          3,
          3,
          2,
          1
        ],
        [
          1,
          2,
          2,
          4,
          3,
          2,
          1
        ],
        [
          1,
          2,
          3,
          4,
          3,
          2,
          1
        ],
        [
          2,
          2,
          3,
          4,
          3,
          2,
          1
        ]
      ]
    },
    {
      "number": 2,
      "lam": [
        0,
        0,
        0,
        0,
        1,
        -1,
        0
      ],
      "size": 2,
      "flag_nodes": [
        5
      ],
      "U_minus": 2,
      "U_zero": 34,
      "U_plus": 24,
      "H_orbits": 1,
      "positive_character_witnesses": [
        4
      ],
      "det_Uquot_c": -1,
      "chi_c": 1,
      "deltaQ_c": 9,
      "cell_dim": 3,
      "word": [
        7,
        6
      ],
      "V_roots": [
        [
          0,
          0,
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          0,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          2,
          2,
          1
        ],
        [
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          1,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2,
          2,
          1
        ],
        [
          1,
          1,
          2,
          2,
          1,
          1,
          0
        ],
        [
          1,
          1,
          2,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2,
          2,
          1
        ],
        [
          1,
          1,
          2,
          3,
          2,
          2,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          2,
          1
        ]
      ],
      "U_kernel_roots": [
        [
          0,
          0,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          2,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          2,
          2,
          1,
          0
        ],
        [
          0,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          1,
          0,
          1,
          1,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          2,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          2,
          2,
          1,
          0
        ],
        [
          1,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          1,
          0,
          0
        ],
        [
          1,
          1,
          2,
          2,
          2,
          1,
          0
        ],
        [
          1,
          1,
          2,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          3,
          2,
          1,
          0
        ],
        [
          1,
          1,
          2,
          3,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          3,
          3,
          2,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          1,
          0
        ],
        [
          1,
          2,
          2,
          3,
          2,
          1,
          1
        ],
        [
          1,
          2,
          2,
          3,
          3,
          2,
          1
        ],
        [
          1,
          2,
          2,
          4,
          3,
          2,
          1
        ],
        [
          1,
          2,
          3,
          4,
          3,
          2,
          1
        ],
        [
          2,
          2,
          3,
          4,
          3,
          2,
          1
        ]
      ]
    },
    {
      "number": 3,
      "lam": [
        0,
        1,
        1,
        -1,
        0,
        0,
        0
      ],
      "size": 2,
      "flag_nodes": [
        2
      ],
      "U_minus": 4,
      "U_zero": 34,
      "U_plus": 22,
      "H_orbits": 1,
      "positive_character_witnesses": [
        2
      ],
      "det_Uquot_c": -2,
      "chi_c": 1,
      "deltaQ_c": 9,
      "cell_dim": 5,
      "word": [
        7,
        6,
        5,
        4
      ],
      "V_roots": [
        [
          0,
          0,
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          0,
          1,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          2,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          2,
          1,
          0
        ],
        [
          0,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          2,
          2,
          1
        ],
        [
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          1,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          2,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2,
          1,
          0
        ],
        [
          1,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2,
          2,
          1
        ],
        [
          1,
          1,
          2,
          3,
          2,
          1,
          0
        ],
        [
          1,
          1,
          2,
          3,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          3,
          2,
          2,
          1
        ],
        [
          1,
          1,
          2,
          3,
          3,
          2,
          1
        ],
        [
          1,
          2,
          2,
          4,
          3,
          2,
          1
        ]
      ],
      "U_kernel_roots": [
        [
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          0,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          1,
          0,
          0
        ],
        [
          1,
          1,
          2,
          2,
          1,
          1,
          0
        ],
        [
          1,
          1,
          2,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2,
          1,
          0
        ],
        [
          1,
          1,
          2,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2,
          2,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          1,
          0
        ],
        [
          1,
          2,
          2,
          3,
          2,
          1,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          2,
          1
        ],
        [
          1,
          2,
          2,
          3,
          3,
          2,
          1
        ],
        [
          1,
          2,
          3,
          4,
          3,
          2,
          1
        ],
        [
          2,
          2,
          3,
          4,
          3,
          2,
          1
        ]
      ]
    },
    {
      "number": 4,
      "lam": [
        1,
        1,
        -1,
        0,
        0,
        0,
        0
      ],
      "size": 2,
      "flag_nodes": [
        2
      ],
      "U_minus": 5,
      "U_zero": 34,
      "U_plus": 21,
      "H_orbits": 1,
      "positive_character_witnesses": [
        1,
        3
      ],
      "det_Uquot_c": -2,
      "chi_c": 1,
      "deltaQ_c": 9,
      "cell_dim": 6,
      "word": [
        7,
        6,
        5,
        4,
        3
      ],
      "V_roots": [
        [
          0,
          0,
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          0,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          2,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          2,
          1,
          0
        ],
        [
          0,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          2,
          2,
          1
        ],
        [
          1,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          1,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          1,
          0,
          0
        ],
        [
          1,
          1,
          2,
          2,
          1,
          1,
          0
        ],
        [
          1,
          1,
          2,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2,
          1,
          0
        ],
        [
          1,
          1,
          2,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2,
          2,
          1
        ],
        [
          1,
          1,
          2,
          3,
          2,
          1,
          0
        ],
        [
          1,
          1,
          2,
          3,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          3,
          2,
          2,
          1
        ],
        [
          1,
          1,
          2,
          3,
          3,
          2,
          1
        ],
        [
          1,
          2,
          3,
          4,
          3,
          2,
          1
        ]
      ],
      "U_kernel_roots": [
        [
          0,
          1,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          1,
          1
        ],
        [
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          2,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2,
          1,
          0
        ],
        [
          1,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2,
          2,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          1,
          0
        ],
        [
          1,
          2,
          2,
          3,
          2,
          1,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          2,
          1
        ],
        [
          1,
          2,
          2,
          3,
          3,
          2,
          1
        ],
        [
          1,
          2,
          2,
          4,
          3,
          2,
          1
        ],
        [
          2,
          2,
          3,
          4,
          3,
          2,
          1
        ]
      ]
    },
    {
      "number": 5,
      "lam": [
        -1,
        1,
        0,
        0,
        0,
        0,
        0
      ],
      "size": 2,
      "flag_nodes": [
        2
      ],
      "U_minus": 6,
      "U_zero": 34,
      "U_plus": 20,
      "H_orbits": 1,
      "positive_character_witnesses": [
        3
      ],
      "det_Uquot_c": -2,
      "chi_c": 1,
      "deltaQ_c": 9,
      "cell_dim": 7,
      "word": [
        7,
        6,
        5,
        4,
        3,
        1
      ],
      "V_roots": [
        [
          0,
          0,
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          0,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          2,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2,
          1,
          0
        ],
        [
          1,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2,
          2,
          1
        ],
        [
          1,
          1,
          2,
          2,
          1,
          0,
          0
        ],
        [
          1,
          1,
          2,
          2,
          1,
          1,
          0
        ],
        [
          1,
          1,
          2,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2,
          1,
          0
        ],
        [
          1,
          1,
          2,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2,
          2,
          1
        ],
        [
          1,
          1,
          2,
          3,
          2,
          1,
          0
        ],
        [
          1,
          1,
          2,
          3,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          3,
          2,
          2,
          1
        ],
        [
          1,
          1,
          2,
          3,
          3,
          2,
          1
        ],
        [
          2,
          2,
          3,
          4,
          3,
          2,
          1
        ]
      ],
      "U_kernel_roots": [
        [
          0,
          1,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          2,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          2,
          1,
          0
        ],
        [
          0,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          2,
          2,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          1,
          0
        ],
        [
          1,
          2,
          2,
          3,
          2,
          1,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          2,
          1
        ],
        [
          1,
          2,
          2,
          3,
          3,
          2,
          1
        ],
        [
          1,
          2,
          2,
          4,
          3,
          2,
          1
        ],
        [
          1,
          2,
          3,
          4,
          3,
          2,
          1
        ]
      ]
    },
    {
      "number": 6,
      "lam": [
        1,
        0,
        0,
        -1,
        1,
        0,
        0
      ],
      "size": 2,
      "flag_nodes": [
        5
      ],
      "U_minus": 7,
      "U_zero": 34,
      "U_plus": 19,
      "H_orbits": 1,
      "positive_character_witnesses": [
        1,
        6
      ],
      "det_Uquot_c": -3,
      "chi_c": 1,
      "deltaQ_c": 9,
      "cell_dim": 8,
      "word": [
        7,
        6,
        5,
        4,
        2,
        3,
        4
      ],
      "V_roots": [
        [
          0,
          0,
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          1
        ],
        [
          0,
          0,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          2,
          1,
          0
        ],
        [
          0,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          2,
          2,
          1
        ],
        [
          1,
          0,
          1,
          1,
          0,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          1,
          1,
          1,
          2,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          2,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          1,
          0,
          0
        ],
        [
          1,
          1,
          2,
          2,
          1,
          1,
          0
        ],
        [
          1,
          1,
          2,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          2,
          3,
          2,
          1,
          0
        ],
        [
          1,
          1,
          2,
          3,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          3,
          2,
          2,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          1,
          0
        ],
        [
          1,
          2,
          2,
          3,
          2,
          1,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          2,
          1
        ],
        [
          1,
          2,
          2,
          4,
          3,
          2,
          1
        ],
        [
          1,
          2,
          3,
          4,
          3,
          2,
          1
        ]
      ],
      "U_kernel_roots": [
        [
          0,
          0,
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1,
          1,
          1
        ],
        [
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          1,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2,
          1,
          0
        ],
        [
          1,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2,
          2,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2,
          1,
          0
        ],
        [
          1,
          1,
          2,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2,
          2,
          1
        ],
        [
          1,
          1,
          2,
          3,
          3,
          2,
          1
        ],
        [
          1,
          2,
          2,
          3,
          3,
          2,
          1
        ],
        [
          2,
          2,
          3,
          4,
          3,
          2,
          1
        ]
      ]
    },
    {
      "number": 7,
      "lam": [
        -1,
        0,
        1,
        -1,
        1,
        0,
        0
      ],
      "size": 2,
      "flag_nodes": [
        5
      ],
      "U_minus": 8,
      "U_zero": 34,
      "U_plus": 18,
      "H_orbits": 1,
      "positive_character_witnesses": [
        2,
        6
      ],
      "det_Uquot_c": -3,
      "chi_c": 1,
      "deltaQ_c": 9,
      "cell_dim": 9,
      "word": [
        7,
        6,
        5,
        4,
        2,
        3,
        1,
        4
      ],
      "V_roots": [
        [
          0,
          0,
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          1
        ],
        [
          0,
          0,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          0,
          1,
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          1,
          2,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          2,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          1,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          1,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2,
          1,
          0
        ],
        [
          1,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2,
          2,
          1
        ],
        [
          1,
          1,
          2,
          2,
          1,
          0,
          0
        ],
        [
          1,
          1,
          2,
          2,
          1,
          1,
          0
        ],
        [
          1,
          1,
          2,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          2,
          3,
          2,
          1,
          0
        ],
        [
          1,
          1,
          2,
          3,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          3,
          2,
          2,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          1,
          0
        ],
        [
          1,
          2,
          2,
          3,
          2,
          1,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          2,
          1
        ],
        [
          1,
          2,
          2,
          4,
          3,
          2,
          1
        ],
        [
          2,
          2,
          3,
          4,
          3,
          2,
          1
        ]
      ],
      "U_kernel_roots": [
        [
          0,
          0,
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          2,
          1,
          0
        ],
        [
          0,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          2,
          2,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2,
          1,
          0
        ],
        [
          1,
          1,
          2,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2,
          2,
          1
        ],
        [
          1,
          1,
          2,
          3,
          3,
          2,
          1
        ],
        [
          1,
          2,
          2,
          3,
          3,
          2,
          1
        ],
        [
          1,
          2,
          3,
          4,
          3,
          2,
          1
        ]
      ]
    },
    {
      "number": 8,
      "lam": [
        0,
        0,
        -1,
        0,
        1,
        0,
        0
      ],
      "size": 2,
      "flag_nodes": [
        5
      ],
      "U_minus": 9,
      "U_zero": 34,
      "U_plus": 17,
      "H_orbits": 1,
      "positive_character_witnesses": [
        4,
        6
      ],
      "det_Uquot_c": -3,
      "chi_c": 1,
      "deltaQ_c": 9,
      "cell_dim": 10,
      "word": [
        7,
        6,
        5,
        4,
        2,
        3,
        1,
        4,
        3
      ],
      "V_roots": [
        [
          0,
          0,
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          1
        ],
        [
          0,
          0,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          2,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          1,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          2,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2,
          1,
          0
        ],
        [
          1,
          1,
          2,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2,
          2,
          1
        ],
        [
          1,
          1,
          2,
          3,
          2,
          1,
          0
        ],
        [
          1,
          1,
          2,
          3,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          3,
          2,
          2,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          1,
          0
        ],
        [
          1,
          2,
          2,
          3,
          2,
          1,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          2,
          1
        ],
        [
          1,
          2,
          3,
          4,
          3,
          2,
          1
        ],
        [
          2,
          2,
          3,
          4,
          3,
          2,
          1
        ]
      ],
      "U_kernel_roots": [
        [
          0,
          0,
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          0,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          2,
          1,
          0
        ],
        [
          0,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          2,
          2,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2,
          1,
          0
        ],
        [
          1,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2,
          2,
          1
        ],
        [
          1,
          1,
          2,
          3,
          3,
          2,
          1
        ],
        [
          1,
          2,
          2,
          3,
          3,
          2,
          1
        ],
        [
          1,
          2,
          2,
          4,
          3,
          2,
          1
        ]
      ]
    },
    {
      "number": 9,
      "lam": [
        1,
        0,
        0,
        0,
        0,
        -1,
        1
      ],
      "size": 2,
      "flag_nodes": [
        7
      ],
      "U_minus": 9,
      "U_zero": 34,
      "U_plus": 17,
      "H_orbits": 1,
      "positive_character_witnesses": [
        1
      ],
      "det_Uquot_c": -4,
      "chi_c": 1,
      "deltaQ_c": 9,
      "cell_dim": 10,
      "word": [
        7,
        6,
        5,
        4,
        2,
        3,
        4,
        5,
        6
      ],
      "V_roots": [
        [
          0,
          0,
          0,
          0,
          0,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          0,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          1,
          0,
          1,
          1,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          2,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          2,
          2,
          1,
          0
        ],
        [
          1,
          1,
          1,
          2,
          2,
          2,
          1
        ],
        [
          1,
          1,
          2,
          2,
          1,
          1,
          0
        ],
        [
          1,
          1,
          2,
          2,
          2,
          1,
          0
        ],
        [
          1,
          1,
          2,
          2,
          2,
          2,
          1
        ],
        [
          1,
          1,
          2,
          3,
          2,
          1,
          0
        ],
        [
          1,
          1,
          2,
          3,
          2,
          2,
          1
        ],
        [
          1,
          1,
          2,
          3,
          3,
          2,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          1,
          0
        ],
        [
          1,
          2,
          2,
          3,
          2,
          2,
          1
        ],
        [
          1,
          2,
          2,
          3,
          3,
          2,
          1
        ],
        [
          1,
          2,
          2,
          4,
          3,
          2,
          1
        ],
        [
          1,
          2,
          3,
          4,
          3,
          2,
          1
        ]
      ],
      "U_kernel_roots": [
        [
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          1,
          0,
          0
        ],
        [
          1,
          1,
          2,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          3,
          2,
          1,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          1,
          1
        ],
        [
          2,
          2,
          3,
          4,
          3,
          2,
          1
        ]
      ]
    },
    {
      "number": 10,
      "lam": [
        -1,
        0,
        1,
        0,
        0,
        -1,
        1
      ],
      "size": 2,
      "flag_nodes": [
        7
      ],
      "U_minus": 10,
      "U_zero": 34,
      "U_plus": 16,
      "H_orbits": 1,
      "positive_character_witnesses": [
        2
      ],
      "det_Uquot_c": -4,
      "chi_c": 1,
      "deltaQ_c": 9,
      "cell_dim": 11,
      "word": [
        7,
        6,
        5,
        4,
        2,
        3,
        1,
        4,
        5,
        6
      ],
      "V_roots": [
        [
          0,
          0,
          0,
          0,
          0,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          0,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          0,
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          2,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          2,
          2,
          1,
          0
        ],
        [
          0,
          1,
          1,
          2,
          2,
          2,
          1
        ],
        [
          1,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          1,
          1,
          0
        ],
        [
          1,
          1,
          2,
          2,
          2,
          1,
          0
        ],
        [
          1,
          1,
          2,
          2,
          2,
          2,
          1
        ],
        [
          1,
          1,
          2,
          3,
          2,
          1,
          0
        ],
        [
          1,
          1,
          2,
          3,
          2,
          2,
          1
        ],
        [
          1,
          1,
          2,
          3,
          3,
          2,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          1,
          0
        ],
        [
          1,
          2,
          2,
          3,
          2,
          2,
          1
        ],
        [
          1,
          2,
          2,
          3,
          3,
          2,
          1
        ],
        [
          1,
          2,
          2,
          4,
          3,
          2,
          1
        ],
        [
          2,
          2,
          3,
          4,
          3,
          2,
          1
        ]
      ],
      "U_kernel_roots": [
        [
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          1,
          0,
          0
        ],
        [
          1,
          1,
          2,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          3,
          2,
          1,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          1,
          1
        ],
        [
          1,
          2,
          3,
          4,
          3,
          2,
          1
        ]
      ]
    },
    {
      "number": 11,
      "lam": [
        0,
        1,
        0,
        -1,
        0,
        1,
        0
      ],
      "size": 2,
      "flag_nodes": [
        2
      ],
      "U_minus": 11,
      "U_zero": 34,
      "U_plus": 15,
      "H_orbits": 1,
      "positive_character_witnesses": [
        5,
        6
      ],
      "det_Uquot_c": -4,
      "chi_c": 1,
      "deltaQ_c": 9,
      "cell_dim": 12,
      "word": [
        7,
        6,
        5,
        4,
        2,
        3,
        1,
        4,
        3,
        5,
        4
      ],
      "V_roots": [
        [
          0,
          0,
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          2,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          2,
          1,
          0
        ],
        [
          0,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          1,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          2,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2,
          1,
          0
        ],
        [
          1,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          1,
          1,
          0
        ],
        [
          1,
          1,
          2,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2,
          1,
          0
        ],
        [
          1,
          1,
          2,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          3,
          2,
          2,
          1
        ],
        [
          1,
          1,
          2,
          3,
          3,
          2,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          1,
          0
        ],
        [
          1,
          2,
          2,
          3,
          2,
          1,
          1
        ],
        [
          1,
          2,
          2,
          4,
          3,
          2,
          1
        ],
        [
          1,
          2,
          3,
          4,
          3,
          2,
          1
        ],
        [
          2,
          2,
          3,
          4,
          3,
          2,
          1
        ]
      ],
      "U_kernel_roots": [
        [
          0,
          0,
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          1,
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          2,
          2,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2,
          2,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2,
          2,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          2,
          1
        ],
        [
          1,
          2,
          2,
          3,
          3,
          2,
          1
        ]
      ]
    },
    {
      "number": 12,
      "lam": [
        0,
        0,
        -1,
        1,
        0,
        -1,
        1
      ],
      "size": 2,
      "flag_nodes": [
        7
      ],
      "U_minus": 11,
      "U_zero": 34,
      "U_plus": 15,
      "H_orbits": 1,
      "positive_character_witnesses": [
        3,
        4
      ],
      "det_Uquot_c": -4,
      "chi_c": 1,
      "deltaQ_c": 9,
      "cell_dim": 12,
      "word": [
        7,
        6,
        5,
        4,
        2,
        3,
        1,
        4,
        3,
        5,
        6
      ],
      "V_roots": [
        [
          0,
          0,
          0,
          0,
          0,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          0,
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          2,
          2,
          1,
          0
        ],
        [
          0,
          1,
          1,
          2,
          2,
          2,
          1
        ],
        [
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          2,
          2,
          1,
          0
        ],
        [
          1,
          1,
          1,
          2,
          2,
          2,
          1
        ],
        [
          1,
          1,
          2,
          2,
          1,
          0,
          0
        ],
        [
          1,
          1,
          2,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          3,
          2,
          1,
          0
        ],
        [
          1,
          1,
          2,
          3,
          2,
          2,
          1
        ],
        [
          1,
          1,
          2,
          3,
          3,
          2,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          1,
          0
        ],
        [
          1,
          2,
          2,
          3,
          2,
          2,
          1
        ],
        [
          1,
          2,
          2,
          3,
          3,
          2,
          1
        ],
        [
          1,
          2,
          3,
          4,
          3,
          2,
          1
        ],
        [
          2,
          2,
          3,
          4,
          3,
          2,
          1
        ]
      ],
      "U_kernel_roots": [
        [
          0,
          0,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          3,
          2,
          1,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          1,
          1
        ],
        [
          1,
          2,
          2,
          4,
          3,
          2,
          1
        ]
      ]
    },
    {
      "number": 13,
      "lam": [
        0,
        1,
        0,
        -1,
        1,
        -1,
        1
      ],
      "size": 8,
      "flag_nodes": [
        2,
        5,
        7
      ],
      "U_minus": 12,
      "U_zero": 36,
      "U_plus": 12,
      "H_orbits": 5,
      "positive_character_witnesses": [],
      "det_Uquot_c": -12,
      "chi_c": 3,
      "deltaQ_c": 27,
      "cell_dim": 15,
      "word": [
        7,
        6,
        5,
        4,
        2,
        3,
        1,
        4,
        3,
        5,
        4,
        6
      ],
      "V_roots": [
        [
          0,
          0,
          0,
          0,
          0,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          2,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          2,
          1,
          0
        ],
        [
          0,
          1,
          1,
          2,
          2,
          2,
          1
        ],
        [
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          2,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2,
          1,
          0
        ],
        [
          1,
          1,
          1,
          2,
          2,
          2,
          1
        ],
        [
          1,
          1,
          2,
          2,
          1,
          0,
          0
        ],
        [
          1,
          1,
          2,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2,
          1,
          0
        ],
        [
          1,
          1,
          2,
          2,
          2,
          2,
          1
        ],
        [
          1,
          1,
          2,
          3,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          3,
          3,
          2,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          1,
          0
        ],
        [
          1,
          2,
          2,
          3,
          2,
          2,
          1
        ],
        [
          1,
          2,
          2,
          4,
          3,
          2,
          1
        ],
        [
          1,
          2,
          3,
          4,
          3,
          2,
          1
        ],
        [
          2,
          2,
          3,
          4,
          3,
          2,
          1
        ]
      ],
      "U_kernel_roots": [
        [
          0,
          0,
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          1,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2,
          1,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          1,
          1
        ],
        [
          1,
          2,
          2,
          3,
          3,
          2,
          1
        ]
      ]
    },
    {
      "number": 14,
      "lam": [
        0,
        1,
        0,
        0,
        0,
        -1,
        0
      ],
      "size": 2,
      "flag_nodes": [
        2
      ],
      "U_minus": 15,
      "U_zero": 34,
      "U_plus": 11,
      "H_orbits": 1,
      "positive_character_witnesses": [
        3
      ],
      "det_Uquot_c": -4,
      "chi_c": 1,
      "deltaQ_c": 9,
      "cell_dim": 16,
      "word": [
        7,
        6,
        5,
        4,
        2,
        3,
        1,
        4,
        3,
        5,
        4,
        6,
        5,
        7,
        6
      ],
      "V_roots": [
        [
          0,
          0,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          2,
          1,
          0
        ],
        [
          0,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2,
          1,
          0
        ],
        [
          1,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          1,
          1,
          0
        ],
        [
          1,
          1,
          2,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2,
          1,
          0
        ],
        [
          1,
          1,
          2,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          3,
          2,
          1,
          0
        ],
        [
          1,
          1,
          2,
          3,
          2,
          1,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          2,
          1
        ],
        [
          1,
          2,
          2,
          3,
          3,
          2,
          1
        ],
        [
          1,
          2,
          2,
          4,
          3,
          2,
          1
        ],
        [
          1,
          2,
          3,
          4,
          3,
          2,
          1
        ],
        [
          2,
          2,
          3,
          4,
          3,
          2,
          1
        ]
      ],
      "U_kernel_roots": [
        [
          0,
          1,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          2,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          2,
          1,
          0,
          0
        ],
        [
          1,
          1,
          2,
          2,
          1,
          0,
          0
        ],
        [
          1,
          2,
          2,
          3,
          2,
          1,
          0
        ],
        [
          1,
          2,
          2,
          3,
          2,
          1,
          1
        ]
      ]
    },
    {
      "number": 15,
      "lam": [
        0,
        0,
        1,
        -1,
        0,
        0,
        1
      ],
      "size": 2,
      "flag_nodes": [
        7
      ],
      "U_minus": 15,
      "U_zero": 34,
      "U_plus": 11,
      "H_orbits": 1,
      "positive_character_witnesses": [
        2,
        5
      ],
      "det_Uquot_c": -4,
      "chi_c": 1,
      "deltaQ_c": 9,
      "cell_dim": 16,
      "word": [
        7,
        6,
        5,
        4,
        2,
        3,
        1,
        4,
        3,
        5,
        4,
        2,
        6,
        5,
        4
      ],
      "V_roots": [
        [
          0,
          0,
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          0,
          1,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          2,
          2,
          1
        ],
        [
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2,
          2,
          1
        ],
        [
          1,
          1,
          2,
          2,
          1,
          0,
          0
        ],
        [
          1,
          1,
          2,
          2,
          1,
          1,
          0
        ],
        [
          1,
          1,
          2,
          2,
          2,
          1,
          0
        ],
        [
          1,
          1,
          2,
          3,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          3,
          2,
          2,
          1
        ],
        [
          1,
          1,
          2,
          3,
          3,
          2,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          1,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          2,
          1
        ],
        [
          1,
          2,
          2,
          3,
          3,
          2,
          1
        ],
        [
          1,
          2,
          3,
          4,
          3,
          2,
          1
        ],
        [
          2,
          2,
          3,
          4,
          3,
          2,
          1
        ]
      ],
      "U_kernel_roots": [
        [
          0,
          0,
          0,
          0,
          0,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2,
          2,
          1
        ]
      ]
    },
    {
      "number": 16,
      "lam": [
        1,
        0,
        -1,
        0,
        0,
        0,
        1
      ],
      "size": 2,
      "flag_nodes": [
        7
      ],
      "U_minus": 16,
      "U_zero": 34,
      "U_plus": 10,
      "H_orbits": 1,
      "positive_character_witnesses": [
        1,
        5
      ],
      "det_Uquot_c": -4,
      "chi_c": 1,
      "deltaQ_c": 9,
      "cell_dim": 17,
      "word": [
        7,
        6,
        5,
        4,
        2,
        3,
        1,
        4,
        3,
        5,
        4,
        2,
        6,
        5,
        4,
        3
      ],
      "V_roots": [
        [
          0,
          0,
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          2,
          2,
          1
        ],
        [
          1,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          2,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          2,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          2,
          2,
          1,
          0
        ],
        [
          1,
          1,
          2,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2,
          2,
          1
        ],
        [
          1,
          1,
          2,
          3,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          3,
          2,
          2,
          1
        ],
        [
          1,
          1,
          2,
          3,
          3,
          2,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          1,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          2,
          1
        ],
        [
          1,
          2,
          2,
          3,
          3,
          2,
          1
        ],
        [
          1,
          2,
          2,
          4,
          3,
          2,
          1
        ],
        [
          2,
          2,
          3,
          4,
          3,
          2,
          1
        ]
      ],
      "U_kernel_roots": [
        [
          0,
          0,
          0,
          0,
          0,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          0,
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          0,
          1,
          1,
          1,
          1
        ],
        [
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2,
          2,
          1
        ]
      ]
    },
    {
      "number": 17,
      "lam": [
        -1,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "size": 2,
      "flag_nodes": [
        7
      ],
      "U_minus": 17,
      "U_zero": 34,
      "U_plus": 9,
      "H_orbits": 1,
      "positive_character_witnesses": [
        5
      ],
      "det_Uquot_c": -4,
      "chi_c": 1,
      "deltaQ_c": 9,
      "cell_dim": 18,
      "word": [
        7,
        6,
        5,
        4,
        2,
        3,
        1,
        4,
        3,
        5,
        4,
        2,
        6,
        5,
        4,
        3,
        1
      ],
      "V_roots": [
        [
          0,
          0,
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          2,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          2,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          2,
          2,
          1,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2,
          2,
          1
        ],
        [
          1,
          1,
          2,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2,
          2,
          1
        ],
        [
          1,
          1,
          2,
          3,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          3,
          2,
          2,
          1
        ],
        [
          1,
          1,
          2,
          3,
          3,
          2,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          1,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          2,
          1
        ],
        [
          1,
          2,
          2,
          3,
          3,
          2,
          1
        ],
        [
          1,
          2,
          2,
          4,
          3,
          2,
          1
        ],
        [
          1,
          2,
          3,
          4,
          3,
          2,
          1
        ]
      ],
      "U_kernel_roots": [
        [
          0,
          0,
          0,
          0,
          0,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          0,
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          2,
          2,
          1
        ]
      ]
    },
    {
      "number": 18,
      "lam": [
        0,
        0,
        1,
        -1,
        1,
        -1,
        0
      ],
      "size": 2,
      "flag_nodes": [
        5
      ],
      "U_minus": 17,
      "U_zero": 34,
      "U_plus": 9,
      "H_orbits": 1,
      "positive_character_witnesses": [
        2
      ],
      "det_Uquot_c": -5,
      "chi_c": 1,
      "deltaQ_c": 9,
      "cell_dim": 18,
      "word": [
        7,
        6,
        5,
        4,
        2,
        3,
        1,
        4,
        3,
        5,
        4,
        2,
        6,
        5,
        4,
        7,
        6
      ],
      "V_roots": [
        [
          0,
          0,
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          0,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          2,
          2,
          1,
          0
        ],
        [
          0,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          1,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          2,
          2,
          1,
          0
        ],
        [
          1,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          1,
          1,
          0
        ],
        [
          1,
          1,
          2,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2,
          2,
          1
        ],
        [
          1,
          1,
          2,
          3,
          2,
          1,
          0
        ],
        [
          1,
          1,
          2,
          3,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          3,
          3,
          2,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          1,
          0
        ],
        [
          1,
          2,
          2,
          3,
          2,
          1,
          1
        ],
        [
          1,
          2,
          2,
          3,
          3,
          2,
          1
        ],
        [
          1,
          2,
          3,
          4,
          3,
          2,
          1
        ],
        [
          2,
          2,
          3,
          4,
          3,
          2,
          1
        ]
      ],
      "U_kernel_roots": [
        [
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          0,
          0
        ],
        [
          1,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          0,
          0
        ],
        [
          1,
          1,
          2,
          2,
          1,
          0,
          0
        ],
        [
          1,
          1,
          2,
          2,
          2,
          1,
          0
        ],
        [
          1,
          1,
          2,
          2,
          2,
          1,
          1
        ]
      ]
    },
    {
      "number": 19,
      "lam": [
        1,
        0,
        -1,
        0,
        1,
        -1,
        0
      ],
      "size": 2,
      "flag_nodes": [
        5
      ],
      "U_minus": 18,
      "U_zero": 34,
      "U_plus": 8,
      "H_orbits": 1,
      "positive_character_witnesses": [
        1,
        4
      ],
      "det_Uquot_c": -5,
      "chi_c": 1,
      "deltaQ_c": 9,
      "cell_dim": 19,
      "word": [
        7,
        6,
        5,
        4,
        2,
        3,
        1,
        4,
        3,
        5,
        4,
        2,
        6,
        5,
        4,
        3,
        7,
        6
      ],
      "V_roots": [
        [
          0,
          0,
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          0,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          0,
          1,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          2,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          2,
          2,
          1,
          0
        ],
        [
          0,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          1,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          1,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2,
          2,
          1
        ],
        [
          1,
          1,
          2,
          2,
          1,
          0,
          0
        ],
        [
          1,
          1,
          2,
          2,
          2,
          1,
          0
        ],
        [
          1,
          1,
          2,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          3,
          2,
          1,
          0
        ],
        [
          1,
          1,
          2,
          3,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          3,
          3,
          2,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          1,
          0
        ],
        [
          1,
          2,
          2,
          3,
          2,
          1,
          1
        ],
        [
          1,
          2,
          2,
          3,
          3,
          2,
          1
        ],
        [
          1,
          2,
          2,
          4,
          3,
          2,
          1
        ],
        [
          2,
          2,
          3,
          4,
          3,
          2,
          1
        ]
      ],
      "U_kernel_roots": [
        [
          0,
          0,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          0,
          0
        ],
        [
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          2,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          2,
          2,
          1,
          0
        ],
        [
          1,
          1,
          1,
          2,
          2,
          1,
          1
        ]
      ]
    },
    {
      "number": 20,
      "lam": [
        -1,
        0,
        0,
        0,
        1,
        -1,
        0
      ],
      "size": 2,
      "flag_nodes": [
        5
      ],
      "U_minus": 19,
      "U_zero": 34,
      "U_plus": 7,
      "H_orbits": 1,
      "positive_character_witnesses": [
        4
      ],
      "det_Uquot_c": -5,
      "chi_c": 1,
      "deltaQ_c": 9,
      "cell_dim": 20,
      "word": [
        7,
        6,
        5,
        4,
        2,
        3,
        1,
        4,
        3,
        5,
        4,
        2,
        6,
        5,
        4,
        3,
        1,
        7,
        6
      ],
      "V_roots": [
        [
          0,
          0,
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          0,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          2,
          2,
          1
        ],
        [
          1,
          0,
          1,
          1,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          2,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          2,
          2,
          1,
          0
        ],
        [
          1,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          1,
          0,
          0
        ],
        [
          1,
          1,
          2,
          2,
          2,
          1,
          0
        ],
        [
          1,
          1,
          2,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          3,
          2,
          1,
          0
        ],
        [
          1,
          1,
          2,
          3,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          3,
          3,
          2,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          1,
          0
        ],
        [
          1,
          2,
          2,
          3,
          2,
          1,
          1
        ],
        [
          1,
          2,
          2,
          3,
          3,
          2,
          1
        ],
        [
          1,
          2,
          2,
          4,
          3,
          2,
          1
        ],
        [
          1,
          2,
          3,
          4,
          3,
          2,
          1
        ]
      ],
      "U_kernel_roots": [
        [
          0,
          0,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          2,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          2,
          2,
          1,
          0
        ],
        [
          0,
          1,
          1,
          2,
          2,
          1,
          1
        ]
      ]
    },
    {
      "number": 21,
      "lam": [
        1,
        1,
        0,
        -1,
        0,
        0,
        0
      ],
      "size": 2,
      "flag_nodes": [
        2
      ],
      "U_minus": 20,
      "U_zero": 34,
      "U_plus": 6,
      "H_orbits": 1,
      "positive_character_witnesses": [
        1
      ],
      "det_Uquot_c": -6,
      "chi_c": 1,
      "deltaQ_c": 9,
      "cell_dim": 21,
      "word": [
        7,
        6,
        5,
        4,
        2,
        3,
        1,
        4,
        3,
        5,
        4,
        2,
        6,
        5,
        4,
        3,
        7,
        6,
        5,
        4
      ],
      "V_roots": [
        [
          0,
          0,
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          0,
          1,
          1,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          1,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          2,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2,
          1,
          0
        ],
        [
          1,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2,
          2,
          1
        ],
        [
          1,
          1,
          2,
          2,
          1,
          0,
          0
        ],
        [
          1,
          1,
          2,
          2,
          1,
          1,
          0
        ],
        [
          1,
          1,
          2,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2,
          1,
          0
        ],
        [
          1,
          1,
          2,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2,
          2,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          1,
          0
        ],
        [
          1,
          2,
          2,
          3,
          2,
          1,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          2,
          1
        ],
        [
          1,
          2,
          2,
          3,
          3,
          2,
          1
        ],
        [
          2,
          2,
          3,
          4,
          3,
          2,
          1
        ]
      ],
      "U_kernel_roots": [
        [
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          1
        ]
      ]
    },
    {
      "number": 22,
      "lam": [
        -1,
        1,
        1,
        -1,
        0,
        0,
        0
      ],
      "size": 2,
      "flag_nodes": [
        2
      ],
      "U_minus": 21,
      "U_zero": 34,
      "U_plus": 5,
      "H_orbits": 1,
      "positive_character_witnesses": [
        2
      ],
      "det_Uquot_c": -6,
      "chi_c": 1,
      "deltaQ_c": 9,
      "cell_dim": 22,
      "word": [
        7,
        6,
        5,
        4,
        2,
        3,
        1,
        4,
        3,
        5,
        4,
        2,
        6,
        5,
        4,
        3,
        1,
        7,
        6,
        5,
        4
      ],
      "V_roots": [
        [
          0,
          0,
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          0,
          1,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          2,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          2,
          1,
          0
        ],
        [
          0,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          2,
          2,
          1
        ],
        [
          1,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          1,
          0,
          0
        ],
        [
          1,
          1,
          2,
          2,
          1,
          1,
          0
        ],
        [
          1,
          1,
          2,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2,
          1,
          0
        ],
        [
          1,
          1,
          2,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2,
          2,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          1,
          0
        ],
        [
          1,
          2,
          2,
          3,
          2,
          1,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          2,
          1
        ],
        [
          1,
          2,
          2,
          3,
          3,
          2,
          1
        ],
        [
          1,
          2,
          3,
          4,
          3,
          2,
          1
        ]
      ],
      "U_kernel_roots": [
        [
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          0,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          1,
          1
        ]
      ]
    },
    {
      "number": 23,
      "lam": [
        0,
        1,
        -1,
        0,
        0,
        0,
        0
      ],
      "size": 2,
      "flag_nodes": [
        2
      ],
      "U_minus": 22,
      "U_zero": 34,
      "U_plus": 4,
      "H_orbits": 1,
      "positive_character_witnesses": [
        3
      ],
      "det_Uquot_c": -6,
      "chi_c": 1,
      "deltaQ_c": 9,
      "cell_dim": 23,
      "word": [
        7,
        6,
        5,
        4,
        2,
        3,
        1,
        4,
        3,
        5,
        4,
        2,
        6,
        5,
        4,
        3,
        1,
        7,
        6,
        5,
        4,
        3
      ],
      "V_roots": [
        [
          0,
          0,
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          0,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          2,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          2,
          1,
          0
        ],
        [
          0,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          2,
          2,
          1
        ],
        [
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          2,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2,
          1,
          0
        ],
        [
          1,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2,
          2,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          1,
          0
        ],
        [
          1,
          2,
          2,
          3,
          2,
          1,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          2,
          1
        ],
        [
          1,
          2,
          2,
          3,
          3,
          2,
          1
        ],
        [
          1,
          2,
          2,
          4,
          3,
          2,
          1
        ]
      ],
      "U_kernel_roots": [
        [
          0,
          1,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          1,
          1
        ]
      ]
    },
    {
      "number": 24,
      "lam": [
        0,
        0,
        0,
        -1,
        1,
        0,
        0
      ],
      "size": 2,
      "flag_nodes": [
        5
      ],
      "U_minus": 24,
      "U_zero": 34,
      "U_plus": 2,
      "H_orbits": 1,
      "positive_character_witnesses": [
        6
      ],
      "det_Uquot_c": -7,
      "chi_c": 1,
      "deltaQ_c": 9,
      "cell_dim": 25,
      "word": [
        7,
        6,
        5,
        4,
        2,
        3,
        1,
        4,
        3,
        5,
        4,
        2,
        6,
        5,
        4,
        3,
        1,
        7,
        6,
        5,
        4,
        2,
        3,
        4
      ],
      "V_roots": [
        [
          0,
          0,
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          1
        ],
        [
          0,
          0,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          2,
          1,
          0
        ],
        [
          0,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          2,
          2,
          1
        ],
        [
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          1,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2,
          1,
          0
        ],
        [
          1,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2,
          2,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2,
          1,
          0
        ],
        [
          1,
          1,
          2,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2,
          2,
          1
        ],
        [
          1,
          1,
          2,
          3,
          3,
          2,
          1
        ],
        [
          1,
          2,
          2,
          3,
          3,
          2,
          1
        ]
      ],
      "U_kernel_roots": [
        [
          0,
          0,
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1,
          1,
          1
        ]
      ]
    },
    {
      "number": 25,
      "lam": [
        0,
        0,
        0,
        0,
        0,
        -1,
        1
      ],
      "size": 2,
      "flag_nodes": [
        7
      ],
      "U_minus": 26,
      "U_zero": 34,
      "U_plus": 0,
      "H_orbits": 1,
      "positive_character_witnesses": [],
      "det_Uquot_c": -8,
      "chi_c": 1,
      "deltaQ_c": 9,
      "cell_dim": 27,
      "word": [
        7,
        6,
        5,
        4,
        2,
        3,
        1,
        4,
        3,
        5,
        4,
        2,
        6,
        5,
        4,
        3,
        1,
        7,
        6,
        5,
        4,
        2,
        3,
        4,
        5,
        6
      ],
      "V_roots": [
        [
          0,
          0,
          0,
          0,
          0,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          0,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          1,
          0,
          0
        ],
        [
          1,
          1,
          2,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          3,
          2,
          1,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          1,
          1
        ]
      ],
      "U_kernel_roots": []
    }
  ],
  "wavefront_dimensions": {
    "E6": {
      "weighted_diagram": [
        2,
        2,
        2,
        2,
        2,
        2
      ],
      "dimension": 72
    },
    "E6(a1)": {
      "weighted_diagram": [
        2,
        2,
        2,
        0,
        2,
        2
      ],
      "dimension": 70
    },
    "D5": {
      "weighted_diagram": [
        2,
        2,
        0,
        2,
        0,
        2
      ],
      "dimension": 68
    },
    "E6(a3)": {
      "weighted_diagram": [
        2,
        0,
        0,
        2,
        0,
        2
      ],
      "dimension": 66
    },
    "A1": {
      "weighted_diagram": [
        0,
        1,
        0,
        0,
        0,
        0
      ],
      "dimension": 22
    },
    "3A1": {
      "weighted_diagram": [
        0,
        0,
        0,
        1,
        0,
        0
      ],
      "dimension": 40
    },
    "2A2+A1": {
      "weighted_diagram": [
        1,
        0,
        0,
        1,
        0,
        1
      ],
      "dimension": 54
    }
  },
  "neutral_exchanges": [
    {
      "old": 0,
      "new": 2,
      "old_extra": [
        [
          0,
          -1,
          0,
          -1,
          -1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          -1,
          -1,
          -1
        ]
      ],
      "new_extra": [
        [
          0,
          1,
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          1,
          0,
          0
        ]
      ],
      "pairing": [
        [
          1,
          1
        ],
        [
          -1,
          0
        ]
      ],
      "determinant": 1,
      "torus_twist": 2
    },
    {
      "old": 2,
      "new": 4,
      "old_extra": [
        [
          0,
          -1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          -1,
          0,
          0
        ]
      ],
      "new_extra": [
        [
          0,
          0,
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          1,
          0,
          1,
          1,
          0,
          0
        ]
      ],
      "pairing": [
        [
          0,
          1
        ],
        [
          1,
          -1
        ]
      ],
      "determinant": -1,
      "torus_twist": 2
    }
  ],
  "D5_G": [
    [
      2,
      -1,
      0,
      0,
      0
    ],
    [
      -1,
      2,
      -1,
      -1,
      0
    ],
    [
      0,
      -1,
      2,
      0,
      0
    ],
    [
      0,
      -1,
      0,
      2,
      -1
    ],
    [
      0,
      0,
      0,
      -1,
      2
    ]
  ],
  "neutral_coroot_coordinates": [
    10,
    10,
    18,
    24,
    14,
    8,
    8
  ],
  "centralizer_torus_Weyl_orbit_size": 27,
  "negative_torus_not_conjugate": true,
  "NR_roots": [
    [
      -1,
      0,
      -1,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      -1,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      1,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      1,
      1,
      1
    ],
    [
      0,
      1,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      1,
      1,
      0,
      0
    ],
    [
      0,
      1,
      0,
      1,
      1,
      1,
      1
    ],
    [
      0,
      1,
      1,
      1,
      1,
      0,
      0
    ],
    [
      0,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      0,
      1,
      1,
      2,
      2,
      1,
      1
    ],
    [
      1,
      1,
      1,
      1,
      1,
      0,
      0
    ],
    [
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    [
      1,
      1,
      1,
      2,
      2,
      1,
      1
    ],
    [
      1,
      1,
      2,
      2,
      2,
      1,
      1
    ],
    [
      1,
      2,
      2,
      3,
      2,
      1,
      1
    ]
  ],
  "UD5_roots": [
    [
      0,
      0,
      0,
      0,
      0,
      1,
      1
    ],
    [
      0,
      0,
      0,
      1,
      1,
      0,
      0
    ],
    [
      0,
      0,
      0,
      1,
      1,
      1,
      1
    ],
    [
      0,
      0,
      1,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      1,
      1,
      1,
      0,
      0
    ],
    [
      0,
      0,
      1,
      1,
      1,
      1,
      1
    ],
    [
      0,
      1,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      1,
      1,
      1,
      0,
      0,
      0
    ],
    [
      0,
      1,
      1,
      2,
      1,
      0,
      0
    ],
    [
      0,
      1,
      1,
      2,
      1,
      1,
      1
    ],
    [
      1,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      0,
      1,
      0,
      0,
      0,
      0
    ],
    [
      1,
      0,
      1,
      1,
      1,
      0,
      0
    ],
    [
      1,
      0,
      1,
      1,
      1,
      1,
      1
    ],
    [
      1,
      1,
      1,
      1,
      0,
      0,
      0
    ],
    [
      1,
      1,
      1,
      2,
      1,
      0,
      0
    ],
    [
      1,
      1,
      1,
      2,
      1,
      1,
      1
    ],
    [
      1,
      1,
      2,
      2,
      1,
      0,
      0
    ],
    [
      1,
      1,
      2,
      2,
      1,
      1,
      1
    ],
    [
      1,
      1,
      2,
      3,
      2,
      1,
      1
    ]
  ]
}

==> anc/model10/e6/compute.py <==
from pathlib import Path
from collections import Counter, deque
from itertools import combinations,product
import sympy as s
import json
A=s.eye(7)*2
edges=[(1,3),(3,4),(4,5),(5,6),(6,7),(2,4)]
for i,j in edges:A[i-1,j-1]=A[j-1,i-1]=-1
Ai=[[int(A[i,j]) for j in range(7)] for i in range(7)]
e=[tuple(int(i==j) for j in range(7)) for i in range(7)]
neg=lambda x:tuple(-a for a in x)
add=lambda x,y:tuple(a+b for a,b in zip(x,y))
dot=lambda x,y:sum(a*b for a,b in zip(x,y))
def refroot(r,i):
    x=list(r);x[i]-=dot(r,Ai[i]);return tuple(x)
def refwt(l,i):return tuple(l[j]-l[i]*Ai[i][j] for j in range(7))
roots=set(e);q=deque(e)
while q:
 r=q.popleft()
 for i in range(7):
  t=refroot(r,i)
  if t not in roots: roots.add(t);q.append(t)
roots=sorted(roots);pos=[r for r in roots if min(r)>=0]
lam0=e[6];weights={lam0:()};q=deque([lam0])
while q:
 l=q.popleft()
 for i in range(7):
  t=refwt(l,i)
  if t not in weights:weights[t]=weights[l]+(i,);q.append(t)
IM=[1,4,6];h=(2,0,2,2,0,2,0);hc=(0,2,0,-2,2,-2,2)
U=[r for r in pos if dot(r,h)>0]
remaining=set(weights);packets=[]
while remaining:
 x=min(remaining);orb={x}
 for ix in IM: orb|={refwt(y,ix) for y in orb.copy()}
 remaining-=orb
 dom=[l for l in orb if all(l[i]>=0 for i in IM)]
 assert len(dom)==1
 l=dom[0]
 z=[[l[3],l[3]+l[4]],[l[3]+l[1],l[3]+l[1]+l[4]]]
 xmat=[[l[5],l[5]+l[6]],[l[5]+l[4],l[5]+l[4]+l[6]]]
 test=lambda M:(M[0][0]<=0 and M[1][1]<=0)or(M[0][1]<=0 and M[1][0]<=0)
 grades=Counter(dot(r,l) for r in U)
 packets.append(dict(lam=l,size=len(orb),z=z,x=xmat,pass_test=(l[0]<=0 and l[2]<=0 and test(z) and test(xmat)),Ugrades=dict(grades),L_flag_dim=sum(l[i]>0 for i in IM),cell_dim=grades[-1]+sum(l[i]>0 for i in IM),word=[i+1 for i in weights[l]]))
packets.sort(key=lambda t:t['cell_dim'])
print('roots',len(roots),len(pos),'weights',len(weights),'packets',len(packets))
for p in packets: print(p)
S=[e[0],e[2],add(e[1],e[3]),add(e[3],e[4]),add(e[5],e[6]),add(e[4],e[5])]
for p in packets:
 if not p['pass_test']:continue
 l=p['lam'];R=[r for r in roots if dot(r,l)==0];V=[r for r in U if dot(r,l)==0]
 B=[r for r in S if dot(r,l)==0]
 G=s.Matrix([[dot(r,[dot(Ai[i],r2) for i in range(7)])for r2 in B]for r in B])
 print('\nPACKET',l,'g0roots',len(R),'hweights',Counter(dot(r,h) for r in R),'B',B,'Gram',G)
 print('V roots:',V)
 c=G.inv()*s.ones(len(B),1)*2
 hn=sum((c[i]*s.Matrix(B[i]) for i in range(len(B))),s.zeros(7,1))
 hv=A*hn
 print('principal triple coroot',list(hn),'simple values',list(hv),'other center shift',s.Matrix(h)-hv)
 print('hn grades',Counter(dot(r,hv) for r in R),'Vhn',Counter(dot(r,hv)for r in V))
 print('h-hn root values',Counter(dot(r,s.Matrix(h)-hv) for r in R))
 print('positive N roots alpha2,5,7 hnweights',[dot(e[i],hv)for i in IM])
 p['zero_roots']=R;p['V_roots']=V;p['char_roots']=B;p['principal_h']=list(hv)
 p['detUminus_hc']=sum(dot(r,hc)for r in U if dot(r,l)<0)
 p['deltaQ_hc']=sum(dot(r,hc)for r in roots if dot(r,l)>0)
 p['deltaR_hc']=sum(dot(e[i],hc)for i in IM if l[i]>0)
 print('detUminus_hc,deltaQ_hc,deltaR_hc',p['detUminus_hc'],p['deltaQ_hc'],p['deltaR_hc'])
 if len(B)==5:
  print('missing neutral positive vs V',[r for r in R if dot(r,hv)>=2 and r not in V])
  print('extra V',[r for r in V if dot(r,hv)<2])
open(Path(__file__).with_name('root_output.json'),'w').write(json.dumps(dict(Cartan=Ai,packets=packets),indent=2,default=lambda t:int(t)))


==> anc/model10/e6/lie_checks.py <==
import contextlib,io
with contextlib.redirect_stdout(io.StringIO()):
 from compute import *

def eps(a,b):
 n=dot(a,b)+sum(a[max(i,j)-1]*b[min(i,j)-1] for i,j in edges)
 return (-1)**(n%2)
def br(a,b):
 if a[0]=='h':
  if b[0]=='h':return {}
  return {b:dot(Ai[a[1]],b)}
 if b[0]=='h':return {a:-dot(Ai[b[1]],a)}
 if a==neg(b):return {('h',i):-a[i] for i in range(7) if a[i]}
 c=add(a,b)
 if c in roots:return {c:eps(a,b)}
 return {}
def bracket(x,y):
 out={}
 for a,ca in x.items():
  for b,cb in y.items():
   for c,cc in br(a,b).items():out[c]=out.get(c,0)+ca*cb*cc
 return {c:cc for c,cc in out.items()if cc}
def admat(f,basis):
 ix={r:i for i,r in enumerate(basis)}
 out=s.zeros(len(basis))
 for j,r in enumerate(basis):
  for rr,v in bracket(f,{r:1}).items():out[ix[rr],j]=v
 return out
l=(0,0,0,0,0,-1,1);R=[r for r in roots if dot(r,l)==0];basis=R+[('h',i)for i in range(7)]
f={neg(S[0]):-1,neg(S[1]):-1,**{neg(r):1 for r in S[2:5]}}
N={e[1]:1,e[4]:1}
print('f',f,'N',N,'[N,f]',bracket(N,f))
for label,ff in [('f',f),('f+e_-2',dict(f,**{}))]:
 if label!='f':ff={**f,neg(e[1]):1}
 mat=admat(ff,basis)
 print(label,'rank',mat.rank())
# centralizer root graded and t weight decomposition
mat=admat(f,basis)
centralizer=mat.nullspace()
print('centralizer dimension fullM',len(centralizer))
P=s.Matrix.hstack(*centralizer)
hD=[2,-4,2,6,-4,-6,8]
Cvalues=s.Matrix(hc)/2
for ch in [-1,0,1]:
 for d in range(-14,1,2):
  ids=[j for j,b in enumerate(basis) if ((dot(b,Cvalues)==ch and dot(b,hD)==d) if b[0]!='h' else(ch==0 and d==0))]
  if not ids:continue
  sub=mat[:,ids];ker=sub.nullspace()
  if ker:
   print('centralizer weights c,hD',ch,d,'dim',len(ker))
   for vv in ker:
    print({basis[ids[i]]:v for i,v in enumerate(vv)if v})
# test the second centralizer direction's dual vector
for b in R:
 if dot(b,hD)==10 and dot(b,Cvalues)==-1:
  ff=f.copy();ff[b]=ff.get(b,0)+1
  print('second possible dual',b,'rankfplus',admat(ff,basis).rank())


==> anc/model10/e6/packet_table.md <==
| No. | lambda | flag roots | U-/U0/U+ | d_lambda | chi(c) | witness |
|---:|---|---|---:|---:|---:|---|
| 1 | `0,0,0,0,0,0,1` | 7 | 0/34/26 | 0 | 1 | b5 |
| 2 | `0,0,0,0,1,-1,0` | 5 | 2/34/24 | -1 | 1 | b4 |
| 3 | `0,1,1,-1,0,0,0` | 2 | 4/34/22 | -2 | 1 | b2 |
| 4 | `1,1,-1,0,0,0,0` | 2 | 5/34/21 | -2 | 1 | b1, b3 |
| 5 | `-1,1,0,0,0,0,0` | 2 | 6/34/20 | -2 | 1 | b3 |
| 6 | `1,0,0,-1,1,0,0` | 5 | 7/34/19 | -3 | 1 | b1, b6 |
| 7 | `-1,0,1,-1,1,0,0` | 5 | 8/34/18 | -3 | 1 | b2, b6 |
| 8 | `0,0,-1,0,1,0,0` | 5 | 9/34/17 | -3 | 1 | b4, b6 |
| 9 | `1,0,0,0,0,-1,1` | 7 | 9/34/17 | -4 | 1 | b1 |
| 10 | `-1,0,1,0,0,-1,1` | 7 | 10/34/16 | -4 | 1 | b2 |
| 11 | `0,1,0,-1,0,1,0` | 2 | 11/34/15 | -4 | 1 | b5, b6 |
| 12 | `0,0,-1,1,0,-1,1` | 7 | 11/34/15 | -4 | 1 | b3, b4 |
| 13 | `0,1,0,-1,1,-1,1` | 2,5,7 | 12/36/12 | -12 | 3 | A (equal flags) |
| 14 | `0,1,0,0,0,-1,0` | 2 | 15/34/11 | -4 | 1 | b3 |
| 15 | `0,0,1,-1,0,0,1` | 7 | 15/34/11 | -4 | 1 | b2, b5 |
| 16 | `1,0,-1,0,0,0,1` | 7 | 16/34/10 | -4 | 1 | b1, b5 |
| 17 | `-1,0,0,0,0,0,1` | 7 | 17/34/9 | -4 | 1 | b5 |
| 18 | `0,0,1,-1,1,-1,0` | 5 | 17/34/9 | -5 | 1 | b2 |
| 19 | `1,0,-1,0,1,-1,0` | 5 | 18/34/8 | -5 | 1 | b1, b4 |
| 20 | `-1,0,0,0,1,-1,0` | 5 | 19/34/7 | -5 | 1 | b4 |
| 21 | `1,1,0,-1,0,0,0` | 2 | 20/34/6 | -6 | 1 | b1 |
| 22 | `-1,1,1,-1,0,0,0` | 2 | 21/34/5 | -6 | 1 | b2 |
| 23 | `0,1,-1,0,0,0,0` | 2 | 22/34/4 | -6 | 1 | b3 |
| 24 | `0,0,0,-1,1,0,0` | 5 | 24/34/2 | -7 | 1 | b6 |
| 25 | `0,0,0,0,0,-1,1` | 7 | 26/34/0 | -8 | 1 | B |


==> anc/model10/e6/root_exchange.py <==
"""Exact Lie algebra tests for the packet-B root-exchange route.
No p-adic representation theorem is certified by this script.
"""
import contextlib,io,json
from pathlib import Path
with contextlib.redirect_stdout(io.StringIO()):
 from lie_checks import *

c=tuple(s.Rational(x,2) for x in hc)
hD=(2,-4,2,6,-4,-6,8)
def unit(r): return {r:s.Integer(1)}
ix={r:i for i,r in enumerate(basis)}
def vector(x):
 v=s.zeros(len(basis),1)
 for r,a in x.items():v[ix[r]]=a
 return v
def space(vs):return s.Matrix.hstack(*(vector(x) for x in vs)) if vs else s.zeros(len(basis),0)
def inspan(v,vs):
 # rref only needed for non-coordinate first space
 vv=vector(v)
 P=space(vs)
 return P.row_join(vv).rank()==P.cols
V={t:[unit(r) for r in R if dot(r,hD)+t*dot(r,c)>=2] for t in [4,6,8,10,12]}
V[5]=V[4]+[N]  # actual subgroup after N25-trivial coinvariants
phi={r:a for r,a in zip(S[:5],[1,1,-1,-1,-1])}
def ph(v):return sum(phi.get(r,0)*a for r,a in v.items())
def maketest(old,new,label):
 P,Q=space(old),space(new)
 # old,new independent known
 M=P.row_join(-Q)
 ker=M.nullspace()
 capcols=[]
 for v in ker:
  capcols.append(P*v[:P.cols,:])
 C=s.Matrix.hstack(*capcols)
 C=C.columnspace();CC=s.Matrix.hstack(*C)
 common=[{basis[i]:v[i] for i in range(len(basis)) if v[i]} for v in C]
 oldextra=next(x for x in old if not inspan(x,common))
 newextra=next(x for x in new if not inspan(x,common))
 X,Y=oldextra,newextra
 pxy=ph(bracket(X,Y))
 print('\n',label,'dims',P.cols,Q.cols,'common',len(common))
 print('X',X,'Y',Y,'phi[X,Y]',pxy)
 # brackets closure, normality, phi invariance can be checked using sparse support shortcuts
 for name,vs in [('old',old),('new',new)]:
  coord={next(iter(v)) for v in vs if len(v)==1}
  for i,x in enumerate(vs):
   for y in vs[i+1:]:
    b=bracket(x,y)
    if b and not set(b).issubset(coord):assert inspan(b,vs),(label,name,x,y,b)
    assert ph(b)==0,(label,'not character',name,x,y,b)
 commoncoord={next(iter(v)) for v in common if len(v)==1}
 for x in [X,Y]:
  for z in common:
   b=bracket(x,z)
   if b and not set(b).issubset(commoncoord):assert inspan(b,common),(label,'common not ideal',x,z,b)
   assert ph(b)==0,(label,'phi not invariant',x,z,b)
 assert pxy!=0
 assert all(dot(r,c)==-1 for r in X) and all(dot(r,c)==1 for r in Y)
 assert inspan(bracket(X,Y),common)
 return dict(label=label,old_dim=P.cols,new_dim=Q.cols,common_dim=len(common),X=[[list(k),int(v)]for k,v in X.items()],Y=[[list(k),int(v)]for k,v in Y.items()],phi_bracket=int(pxy))
checks=[]
for a,b,label in [(5,6,'V4+N25 to V6'),(6,8,'V6 to V8'),(8,10,'V8 to V10')]:
 checks.append(maketest(V[a],V[b],label))
Z=neg((1,0,1,1,0,0,0))
print('\nFinal missing root:',Z)
assert set(next(iter(x)) for x in V[10])|{Z}==set(next(iter(x)) for x in V[12])
B6=S[:5]+[Z]
G6=s.Matrix([[dot(r,A*s.Matrix(r2))for r2 in B6]for r in B6])
print('Final six-root Gram:',G6,'det',G6.det())
Binv=(s.Matrix.hstack(*(s.Matrix(r)for r in B6)).T*s.Matrix.hstack(*(s.Matrix(r)for r in B6))).inv() if False else None
# express all final positive roots as nonnegative integral combinations
P=s.Matrix.hstack(*(s.Matrix(r)for r in B6))
for x in V[12]:
 r=next(iter(x));coef=P.gauss_jordan_solve(s.Matrix(r))[0]
 assert all(a>=0 and a.q==1 for a in coef)
# Nilpotence of the two raised vectors is checked exactly.
for label,ff in [('D5',f),('E6a1',{**f,neg(e[1]):1}),('E6regular',{**f,neg(Z):1})]:
 m=admat(ff,basis);p=m;n=1
 while not p.is_zero_matrix and n<40:
  p=p*m;n+=1
 assert p.is_zero_matrix,(label,'not nilpotent by 40')
 print('nilpotent',label,'rank',m.rank(),'nilpotency_index',n)
rootgroups={str(t):[list(next(iter(x))) for x in V[t]] for t in [4,6,8,10,12]}
res=dict(checks=checks,groups=rootgroups,final_simple_roots=[list(r)for r in B6],final_Gram=[[int(v)for v in G6.row(i)]for i in range(6)])
open(Path(__file__).with_name('root_exchange_output.json'),'w').write(json.dumps(res,indent=2))


==> anc/model10/e6/root_exchange_output.json <==
{
  "checks": [
    {
      "label": "V4+N25 to V6",
      "old_dim": 35,
      "new_dim": 35,
      "common_dim": 34,
      "X": [
        [
          [
            0,
            0,
            0,
            1,
            0,
            0,
            0
          ],
          1
        ]
      ],
      "Y": [
        [
          [
            0,
            0,
            0,
            0,
            1,
            0,
            0
          ],
          1
        ]
      ],
      "phi_bracket": -1
    },
    {
      "label": "V6 to V8",
      "old_dim": 35,
      "new_dim": 35,
      "common_dim": 34,
      "X": [
        [
          [
            0,
            0,
            1,
            1,
            0,
            0,
            0
          ],
          1
        ]
      ],
      "Y": [
        [
          [
            0,
            0,
            0,
            -1,
            0,
            0,
            0
          ],
          1
        ]
      ],
      "phi_bracket": -1
    },
    {
      "label": "V8 to V10",
      "old_dim": 35,
      "new_dim": 35,
      "common_dim": 34,
      "X": [
        [
          [
            1,
            0,
            1,
            1,
            0,
            0,
            0
          ],
          1
        ]
      ],
      "Y": [
        [
          [
            0,
            0,
            -1,
            -1,
            0,
            0,
            0
          ],
          1
        ]
      ],
      "phi_bracket": -1
    }
  ],
  "groups": {
    "4": [
      [
        0,
        0,
        0,
        0,
        0,
        1,
        1
      ],
      [
        0,
        0,
        0,
        0,
        1,
        1,
        1
      ],
      [
        0,
        0,
        0,
        1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1,
        1,
        1,
        1
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        1,
        1,
        0,
        0
      ],
      [
        0,
        0,
        1,
        1,
        1,
        1,
        1
      ],
      [
        0,
        1,
        0,
        1,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        1,
        1,
        0,
        0
      ],
      [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ],
      [
        0,
        1,
        1,
        1,
        0,
        0,
        0
      ],
      [
        0,
        1,
        1,
        1,
        1,
        0,
        0
      ],
      [
        0,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      [
        0,
        1,
        1,
        2,
        1,
        0,
        0
      ],
      [
        0,
        1,
        1,
        2,
        1,
        1,
        1
      ],
      [
        0,
        1,
        1,
        2,
        2,
        1,
        1
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        1,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        1,
        0,
        1,
        1,
        0,
        0,
        0
      ],
      [
        1,
        0,
        1,
        1,
        1,
        0,
        0
      ],
      [
        1,
        0,
        1,
        1,
        1,
        1,
        1
      ],
      [
        1,
        1,
        1,
        1,
        0,
        0,
        0
      ],
      [
        1,
        1,
        1,
        1,
        1,
        0,
        0
      ],
      [
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      [
        1,
        1,
        1,
        2,
        1,
        0,
        0
      ],
      [
        1,
        1,
        1,
        2,
        1,
        1,
        1
      ],
      [
        1,
        1,
        1,
        2,
        2,
        1,
        1
      ],
      [
        1,
        1,
        2,
        2,
        1,
        0,
        0
      ],
      [
        1,
        1,
        2,
        2,
        1,
        1,
        1
      ],
      [
        1,
        1,
        2,
        2,
        2,
        1,
        1
      ],
      [
        1,
        1,
        2,
        3,
        2,
        1,
        1
      ],
      [
        1,
        2,
        2,
        3,
        2,
        1,
        1
      ]
    ],
    "6": [
      [
        0,
        0,
        0,
        0,
        0,
        1,
        1
      ],
      [
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        1,
        1
      ],
      [
        0,
        0,
        0,
        1,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1,
        1,
        1,
        1
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        1,
        1,
        0,
        0
      ],
      [
        0,
        0,
        1,
        1,
        1,
        1,
        1
      ],
      [
        0,
        1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        1,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        1,
        1,
        0,
        0
      ],
      [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ],
      [
        0,
        1,
        1,
        1,
        0,
        0,
        0
      ],
      [
        0,
        1,
        1,
        1,
        1,
        0,
        0
      ],
      [
        0,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      [
        0,
        1,
        1,
        2,
        1,
        0,
        0
      ],
      [
        0,
        1,
        1,
        2,
        1,
        1,
        1
      ],
      [
        0,
        1,
        1,
        2,
        2,
        1,
        1
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        1,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        1,
        0,
        1,
        1,
        0,
        0,
        0
      ],
      [
        1,
        0,
        1,
        1,
        1,
        0,
        0
      ],
      [
        1,
        0,
        1,
        1,
        1,
        1,
        1
      ],
      [
        1,
        1,
        1,
        1,
        0,
        0,
        0
      ],
      [
        1,
        1,
        1,
        1,
        1,
        0,
        0
      ],
      [
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      [
        1,
        1,
        1,
        2,
        1,
        0,
        0
      ],
      [
        1,
        1,
        1,
        2,
        1,
        1,
        1
      ],
      [
        1,
        1,
        1,
        2,
        2,
        1,
        1
      ],
      [
        1,
        1,
        2,
        2,
        1,
        0,
        0
      ],
      [
        1,
        1,
        2,
        2,
        1,
        1,
        1
      ],
      [
        1,
        1,
        2,
        2,
        2,
        1,
        1
      ],
      [
        1,
        1,
        2,
        3,
        2,
        1,
        1
      ],
      [
        1,
        2,
        2,
        3,
        2,
        1,
        1
      ]
    ],
    "8": [
      [
        0,
        0,
        0,
        -1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        1
      ],
      [
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        1,
        1
      ],
      [
        0,
        0,
        0,
        1,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1,
        1,
        1,
        1
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        1,
        1,
        0,
        0
      ],
      [
        0,
        0,
        1,
        1,
        1,
        1,
        1
      ],
      [
        0,
        1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        1,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        1,
        1,
        0,
        0
      ],
      [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ],
      [
        0,
        1,
        1,
        1,
        0,
        0,
        0
      ],
      [
        0,
        1,
        1,
        1,
        1,
        0,
        0
      ],
      [
        0,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      [
        0,
        1,
        1,
        2,
        1,
        0,
        0
      ],
      [
        0,
        1,
        1,
        2,
        1,
        1,
        1
      ],
      [
        0,
        1,
        1,
        2,
        2,
        1,
        1
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        1,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        1,
        0,
        1,
        1,
        0,
        0,
        0
      ],
      [
        1,
        0,
        1,
        1,
        1,
        0,
        0
      ],
      [
        1,
        0,
        1,
        1,
        1,
        1,
        1
      ],
      [
        1,
        1,
        1,
        1,
        0,
        0,
        0
      ],
      [
        1,
        1,
        1,
        1,
        1,
        0,
        0
      ],
      [
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      [
        1,
        1,
        1,
        2,
        1,
        0,
        0
      ],
      [
        1,
        1,
        1,
        2,
        1,
        1,
        1
      ],
      [
        1,
        1,
        1,
        2,
        2,
        1,
        1
      ],
      [
        1,
        1,
        2,
        2,
        1,
        0,
        0
      ],
      [
        1,
        1,
        2,
        2,
        1,
        1,
        1
      ],
      [
        1,
        1,
        2,
        2,
        2,
        1,
        1
      ],
      [
        1,
        1,
        2,
        3,
        2,
        1,
        1
      ],
      [
        1,
        2,
        2,
        3,
        2,
        1,
        1
      ]
    ],
    "10": [
      [
        0,
        0,
        -1,
        -1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        -1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        1
      ],
      [
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        1,
        1
      ],
      [
        0,
        0,
        0,
        1,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1,
        1,
        1,
        1
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        1,
        1,
        0,
        0
      ],
      [
        0,
        0,
        1,
        1,
        1,
        1,
        1
      ],
      [
        0,
        1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        1,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        1,
        1,
        0,
        0
      ],
      [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ],
      [
        0,
        1,
        1,
        1,
        0,
        0,
        0
      ],
      [
        0,
        1,
        1,
        1,
        1,
        0,
        0
      ],
      [
        0,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      [
        0,
        1,
        1,
        2,
        1,
        0,
        0
      ],
      [
        0,
        1,
        1,
        2,
        1,
        1,
        1
      ],
      [
        0,
        1,
        1,
        2,
        2,
        1,
        1
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        1,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        1,
        0,
        1,
        1,
        1,
        0,
        0
      ],
      [
        1,
        0,
        1,
        1,
        1,
        1,
        1
      ],
      [
        1,
        1,
        1,
        1,
        0,
        0,
        0
      ],
      [
        1,
        1,
        1,
        1,
        1,
        0,
        0
      ],
      [
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      [
        1,
        1,
        1,
        2,
        1,
        0,
        0
      ],
      [
        1,
        1,
        1,
        2,
        1,
        1,
        1
      ],
      [
        1,
        1,
        1,
        2,
        2,
        1,
        1
      ],
      [
        1,
        1,
        2,
        2,
        1,
        0,
        0
      ],
      [
        1,
        1,
        2,
        2,
        1,
        1,
        1
      ],
      [
        1,
        1,
        2,
        2,
        2,
        1,
        1
      ],
      [
        1,
        1,
        2,
        3,
        2,
        1,
        1
      ],
      [
        1,
        2,
        2,
        3,
        2,
        1,
        1
      ]
    ],
    "12": [
      [
        -1,
        0,
        -1,
        -1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        -1,
        -1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        -1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        1
      ],
      [
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        1,
        1
      ],
      [
        0,
        0,
        0,
        1,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1,
        1,
        1,
        1
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        1,
        1,
        0,
        0
      ],
      [
        0,
        0,
        1,
        1,
        1,
        1,
        1
      ],
      [
        0,
        1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        1,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        1,
        1,
        0,
        0
      ],
      [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ],
      [
        0,
        1,
        1,
        1,
        0,
        0,
        0
      ],
      [
        0,
        1,
        1,
        1,
        1,
        0,
        0
      ],
      [
        0,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      [
        0,
        1,
        1,
        2,
        1,
        0,
        0
      ],
      [
        0,
        1,
        1,
        2,
        1,
        1,
        1
      ],
      [
        0,
        1,
        1,
        2,
        2,
        1,
        1
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        1,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        1,
        0,
        1,
        1,
        1,
        0,
        0
      ],
      [
        1,
        0,
        1,
        1,
        1,
        1,
        1
      ],
      [
        1,
        1,
        1,
        1,
        0,
        0,
        0
      ],
      [
        1,
        1,
        1,
        1,
        1,
        0,
        0
      ],
      [
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      [
        1,
        1,
        1,
        2,
        1,
        0,
        0
      ],
      [
        1,
        1,
        1,
        2,
        1,
        1,
        1
      ],
      [
        1,
        1,
        1,
        2,
        2,
        1,
        1
      ],
      [
        1,
        1,
        2,
        2,
        1,
        0,
        0
      ],
      [
        1,
        1,
        2,
        2,
        1,
        1,
        1
      ],
      [
        1,
        1,
        2,
        2,
        2,
        1,
        1
      ],
      [
        1,
        1,
        2,
        3,
        2,
        1,
        1
      ],
      [
        1,
        2,
        2,
        3,
        2,
        1,
        1
      ]
    ]
  },
  "final_simple_roots": [
    [
      1,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      1,
      0,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      1,
      1,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      1,
      1
    ],
    [
      -1,
      0,
      -1,
      -1,
      0,
      0,
      0
    ]
  ],
  "final_Gram": [
    [
      2,
      -1,
      0,
      0,
      0,
      -1
    ],
    [
      -1,
      2,
      -1,
      -1,
      0,
      0
    ],
    [
      0,
      -1,
      2,
      0,
      0,
      0
    ],
    [
      0,
      -1,
      0,
      2,
      -1,
      0
    ],
    [
      0,
      0,
      0,
      -1,
      2,
      0
    ],
    [
      -1,
      0,
      0,
      0,
      0,
      2
    ]
  ]
}

==> anc/model10/e6/root_output.json <==
{
  "Cartan": [
    [
      2,
      0,
      -1,
      0,
      0,
      0,
      0
    ],
    [
      0,
      2,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      -1,
      0,
      2,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      -1,
      -1,
      2,
      -1,
      0,
      0
    ],
    [
      0,
      0,
      0,
      -1,
      2,
      -1,
      0
    ],
    [
      0,
      0,
      0,
      0,
      -1,
      2,
      -1
    ],
    [
      0,
      0,
      0,
      0,
      0,
      -1,
      2
    ]
  ],
  "packets": [
    {
      "lam": [
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "size": 2,
      "z": [
        [
          0,
          0
        ],
        [
          0,
          0
        ]
      ],
      "x": [
        [
          0,
          1
        ],
        [
          0,
          1
        ]
      ],
      "pass_test": false,
      "Ugrades": {
        "0": 34,
        "1": 26
      },
      "L_flag_dim": 1,
      "cell_dim": 1,
      "word": []
    },
    {
      "lam": [
        0,
        0,
        0,
        0,
        1,
        -1,
        0
      ],
      "size": 2,
      "z": [
        [
          0,
          1
        ],
        [
          0,
          1
        ]
      ],
      "x": [
        [
          -1,
          -1
        ],
        [
          0,
          0
        ]
      ],
      "pass_test": false,
      "Ugrades": {
        "-1": 2,
        "0": 34,
        "1": 24
      },
      "L_flag_dim": 1,
      "cell_dim": 3,
      "word": [
        7,
        6
      ]
    },
    {
      "lam": [
        0,
        1,
        1,
        -1,
        0,
        0,
        0
      ],
      "size": 2,
      "z": [
        [
          -1,
          -1
        ],
        [
          0,
          0
        ]
      ],
      "x": [
        [
          0,
          0
        ],
        [
          0,
          0
        ]
      ],
      "pass_test": false,
      "Ugrades": {
        "0": 34,
        "-1": 4,
        "1": 22
      },
      "L_flag_dim": 1,
      "cell_dim": 5,
      "word": [
        7,
        6,
        5,
        4
      ]
    },
    {
      "lam": [
        1,
        1,
        -1,
        0,
        0,
        0,
        0
      ],
      "size": 2,
      "z": [
        [
          0,
          0
        ],
        [
          1,
          1
        ]
      ],
      "x": [
        [
          0,
          0
        ],
        [
          0,
          0
        ]
      ],
      "pass_test": false,
      "Ugrades": {
        "0": 34,
        "-1": 5,
        "1": 21
      },
      "L_flag_dim": 1,
      "cell_dim": 6,
      "word": [
        7,
        6,
        5,
        4,
        3
      ]
    },
    {
      "lam": [
        -1,
        1,
        0,
        0,
        0,
        0,
        0
      ],
      "size": 2,
      "z": [
        [
          0,
          0
        ],
        [
          1,
          1
        ]
      ],
      "x": [
        [
          0,
          0
        ],
        [
          0,
          0
        ]
      ],
      "pass_test": false,
      "Ugrades": {
        "0": 34,
        "1": 20,
        "-1": 6
      },
      "L_flag_dim": 1,
      "cell_dim": 7,
      "word": [
        7,
        6,
        5,
        4,
        3,
        1
      ]
    },
    {
      "lam": [
        1,
        0,
        0,
        -1,
        1,
        0,
        0
      ],
      "size": 2,
      "z": [
        [
          -1,
          0
        ],
        [
          -1,
          0
        ]
      ],
      "x": [
        [
          0,
          0
        ],
        [
          1,
          1
        ]
      ],
      "pass_test": false,
      "Ugrades": {
        "0": 34,
        "1": 19,
        "-1": 7
      },
      "L_flag_dim": 1,
      "cell_dim": 8,
      "word": [
        7,
        6,
        5,
        4,
        2,
        3,
        4
      ]
    },
    {
      "lam": [
        -1,
        0,
        1,
        -1,
        1,
        0,
        0
      ],
      "size": 2,
      "z": [
        [
          -1,
          0
        ],
        [
          -1,
          0
        ]
      ],
      "x": [
        [
          0,
          0
        ],
        [
          1,
          1
        ]
      ],
      "pass_test": false,
      "Ugrades": {
        "0": 34,
        "1": 18,
        "-1": 8
      },
      "L_flag_dim": 1,
      "cell_dim": 9,
      "word": [
        7,
        6,
        5,
        4,
        2,
        3,
        1,
        4
      ]
    },
    {
      "lam": [
        0,
        0,
        -1,
        0,
        1,
        0,
        0
      ],
      "size": 2,
      "z": [
        [
          0,
          1
        ],
        [
          0,
          1
        ]
      ],
      "x": [
        [
          0,
          0
        ],
        [
          1,
          1
        ]
      ],
      "pass_test": false,
      "Ugrades": {
        "0": 34,
        "1": 17,
        "-1": 9
      },
      "L_flag_dim": 1,
      "cell_dim": 10,
      "word": [
        7,
        6,
        5,
        4,
        2,
        3,
        1,
        4,
        3
      ]
    },
    {
      "lam": [
        1,
        0,
        0,
        0,
        0,
        -1,
        1
      ],
      "size": 2,
      "z": [
        [
          0,
          0
        ],
        [
          0,
          0
        ]
      ],
      "x": [
        [
          -1,
          0
        ],
        [
          -1,
          0
        ]
      ],
      "pass_test": false,
      "Ugrades": {
        "-1": 9,
        "0": 34,
        "1": 17
      },
      "L_flag_dim": 1,
      "cell_dim": 10,
      "word": [
        7,
        6,
        5,
        4,
        2,
        3,
        4,
        5,
        6
      ]
    },
    {
      "lam": [
        -1,
        0,
        1,
        0,
        0,
        -1,
        1
      ],
      "size": 2,
      "z": [
        [
          0,
          0
        ],
        [
          0,
          0
        ]
      ],
      "x": [
        [
          -1,
          0
        ],
        [
          -1,
          0
        ]
      ],
      "pass_test": false,
      "Ugrades": {
        "-1": 10,
        "0": 34,
        "1": 16
      },
      "L_flag_dim": 1,
      "cell_dim": 11,
      "word": [
        7,
        6,
        5,
        4,
        2,
        3,
        1,
        4,
        5,
        6
      ]
    },
    {
      "lam": [
        0,
        1,
        0,
        -1,
        0,
        1,
        0
      ],
      "size": 2,
      "z": [
        [
          -1,
          -1
        ],
        [
          0,
          0
        ]
      ],
      "x": [
        [
          1,
          1
        ],
        [
          1,
          1
        ]
      ],
      "pass_test": false,
      "Ugrades": {
        "1": 15,
        "-1": 11,
        "0": 34
      },
      "L_flag_dim": 1,
      "cell_dim": 12,
      "word": [
        7,
        6,
        5,
        4,
        2,
        3,
        1,
        4,
        3,
        5,
        4
      ]
    },
    {
      "lam": [
        0,
        0,
        -1,
        1,
        0,
        -1,
        1
      ],
      "size": 2,
      "z": [
        [
          1,
          1
        ],
        [
          1,
          1
        ]
      ],
      "x": [
        [
          -1,
          0
        ],
        [
          -1,
          0
        ]
      ],
      "pass_test": false,
      "Ugrades": {
        "-1": 11,
        "0": 34,
        "1": 15
      },
      "L_flag_dim": 1,
      "cell_dim": 12,
      "word": [
        7,
        6,
        5,
        4,
        2,
        3,
        1,
        4,
        3,
        5,
        6
      ]
    },
    {
      "lam": [
        0,
        1,
        0,
        -1,
        1,
        -1,
        1
      ],
      "size": 8,
      "z": [
        [
          -1,
          0
        ],
        [
          0,
          1
        ]
      ],
      "x": [
        [
          -1,
          0
        ],
        [
          0,
          1
        ]
      ],
      "pass_test": true,
      "Ugrades": {
        "-1": 12,
        "0": 36,
        "1": 12
      },
      "L_flag_dim": 3,
      "cell_dim": 15,
      "word": [
        7,
        6,
        5,
        4,
        2,
        3,
        1,
        4,
        3,
        5,
        4,
        6
      ],
      "zero_roots": [
        [
          -2,
          -2,
          -3,
          -4,
          -3,
          -2,
          -1
        ],
        [
          -1,
          -2,
          -3,
          -4,
          -3,
          -2,
          -1
        ],
        [
          -1,
          -2,
          -2,
          -4,
          -3,
          -2,
          -1
        ],
        [
          -1,
          -2,
          -2,
          -3,
          -2,
          -2,
          -1
        ],
        [
          -1,
          -2,
          -2,
          -3,
          -2,
          -1,
          0
        ],
        [
          -1,
          -1,
          -2,
          -3,
          -3,
          -2,
          -1
        ],
        [
          -1,
          -1,
          -2,
          -3,
          -2,
          -1,
          -1
        ],
        [
          -1,
          -1,
          -2,
          -2,
          -2,
          -2,
          -1
        ],
        [
          -1,
          -1,
          -2,
          -2,
          -2,
          -1,
          0
        ],
        [
          -1,
          -1,
          -2,
          -2,
          -1,
          -1,
          -1
        ],
        [
          -1,
          -1,
          -2,
          -2,
          -1,
          0,
          0
        ],
        [
          -1,
          -1,
          -1,
          -2,
          -2,
          -2,
          -1
        ],
        [
          -1,
          -1,
          -1,
          -2,
          -2,
          -1,
          0
        ],
        [
          -1,
          -1,
          -1,
          -2,
          -1,
          -1,
          -1
        ],
        [
          -1,
          -1,
          -1,
          -2,
          -1,
          0,
          0
        ],
        [
          -1,
          -1,
          -1,
          -1,
          -1,
          -1,
          0
        ],
        [
          -1,
          -1,
          -1,
          -1,
          0,
          0,
          0
        ],
        [
          -1,
          0,
          -1,
          -1,
          -1,
          -1,
          -1
        ],
        [
          -1,
          0,
          -1,
          -1,
          -1,
          0,
          0
        ],
        [
          -1,
          0,
          -1,
          0,
          0,
          0,
          0
        ],
        [
          -1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          -1,
          -1,
          -2,
          -2,
          -2,
          -1
        ],
        [
          0,
          -1,
          -1,
          -2,
          -2,
          -1,
          0
        ],
        [
          0,
          -1,
          -1,
          -2,
          -1,
          -1,
          -1
        ],
        [
          0,
          -1,
          -1,
          -2,
          -1,
          0,
          0
        ],
        [
          0,
          -1,
          -1,
          -1,
          -1,
          -1,
          0
        ],
        [
          0,
          -1,
          -1,
          -1,
          0,
          0,
          0
        ],
        [
          0,
          -1,
          0,
          -1,
          -1,
          -1,
          0
        ],
        [
          0,
          -1,
          0,
          -1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          -1,
          -1,
          -1,
          -1,
          -1
        ],
        [
          0,
          0,
          -1,
          -1,
          -1,
          0,
          0
        ],
        [
          0,
          0,
          -1,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          -1,
          -1,
          -1,
          -1
        ],
        [
          0,
          0,
          0,
          -1,
          -1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          -1,
          -1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          -1,
          -1
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          2,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          2,
          1,
          0
        ],
        [
          0,
          1,
          1,
          2,
          2,
          2,
          1
        ],
        [
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          2,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2,
          1,
          0
        ],
        [
          1,
          1,
          1,
          2,
          2,
          2,
          1
        ],
        [
          1,
          1,
          2,
          2,
          1,
          0,
          0
        ],
        [
          1,
          1,
          2,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2,
          1,
          0
        ],
        [
          1,
          1,
          2,
          2,
          2,
          2,
          1
        ],
        [
          1,
          1,
          2,
          3,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          3,
          3,
          2,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          1,
          0
        ],
        [
          1,
          2,
          2,
          3,
          2,
          2,
          1
        ],
        [
          1,
          2,
          2,
          4,
          3,
          2,
          1
        ],
        [
          1,
          2,
          3,
          4,
          3,
          2,
          1
        ],
        [
          2,
          2,
          3,
          4,
          3,
          2,
          1
        ]
      ],
      "V_roots": [
        [
          0,
          0,
          0,
          0,
          0,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          2,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          2,
          1,
          0
        ],
        [
          0,
          1,
          1,
          2,
          2,
          2,
          1
        ],
        [
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          0
        ],
        [
          1,
          1,
          1,
          2,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2,
          1,
          0
        ],
        [
          1,
          1,
          1,
          2,
          2,
          2,
          1
        ],
        [
          1,
          1,
          2,
          2,
          1,
          0,
          0
        ],
        [
          1,
          1,
          2,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2,
          1,
          0
        ],
        [
          1,
          1,
          2,
          2,
          2,
          2,
          1
        ],
        [
          1,
          1,
          2,
          3,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          3,
          3,
          2,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          1,
          0
        ],
        [
          1,
          2,
          2,
          3,
          2,
          2,
          1
        ],
        [
          1,
          2,
          2,
          4,
          3,
          2,
          1
        ],
        [
          1,
          2,
          3,
          4,
          3,
          2,
          1
        ],
        [
          2,
          2,
          3,
          4,
          3,
          2,
          1
        ]
      ],
      "char_roots": [
        [
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1,
          1,
          0
        ]
      ],
      "principal_h": [
        2,
        0,
        2,
        2,
        0,
        2,
        0
      ],
      "detUminus_hc": -24,
      "deltaQ_hc": 54,
      "deltaR_hc": 6
    },
    {
      "lam": [
        0,
        1,
        0,
        0,
        0,
        -1,
        0
      ],
      "size": 2,
      "z": [
        [
          0,
          0
        ],
        [
          1,
          1
        ]
      ],
      "x": [
        [
          -1,
          -1
        ],
        [
          -1,
          -1
        ]
      ],
      "pass_test": false,
      "Ugrades": {
        "-1": 15,
        "0": 34,
        "1": 11
      },
      "L_flag_dim": 1,
      "cell_dim": 16,
      "word": [
        7,
        6,
        5,
        4,
        2,
        3,
        1,
        4,
        3,
        5,
        4,
        6,
        5,
        7,
        6
      ]
    },
    {
      "lam": [
        0,
        0,
        1,
        -1,
        0,
        0,
        1
      ],
      "size": 2,
      "z": [
        [
          -1,
          -1
        ],
        [
          -1,
          -1
        ]
      ],
      "x": [
        [
          0,
          1
        ],
        [
          0,
          1
        ]
      ],
      "pass_test": false,
      "Ugrades": {
        "0": 34,
        "1": 11,
        "-1": 15
      },
      "L_flag_dim": 1,
      "cell_dim": 16,
      "word": [
        7,
        6,
        5,
        4,
        2,
        3,
        1,
        4,
        3,
        5,
        4,
        2,
        6,
        5,
        4
      ]
    },
    {
      "lam": [
        1,
        0,
        -1,
        0,
        0,
        0,
        1
      ],
      "size": 2,
      "z": [
        [
          0,
          0
        ],
        [
          0,
          0
        ]
      ],
      "x": [
        [
          0,
          1
        ],
        [
          0,
          1
        ]
      ],
      "pass_test": false,
      "Ugrades": {
        "0": 34,
        "1": 10,
        "-1": 16
      },
      "L_flag_dim": 1,
      "cell_dim": 17,
      "word": [
        7,
        6,
        5,
        4,
        2,
        3,
        1,
        4,
        3,
        5,
        4,
        2,
        6,
        5,
        4,
        3
      ]
    },
    {
      "lam": [
        -1,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "size": 2,
      "z": [
        [
          0,
          0
        ],
        [
          0,
          0
        ]
      ],
      "x": [
        [
          0,
          1
        ],
        [
          0,
          1
        ]
      ],
      "pass_test": false,
      "Ugrades": {
        "0": 34,
        "1": 9,
        "-1": 17
      },
      "L_flag_dim": 1,
      "cell_dim": 18,
      "word": [
        7,
        6,
        5,
        4,
        2,
        3,
        1,
        4,
        3,
        5,
        4,
        2,
        6,
        5,
        4,
        3,
        1
      ]
    },
    {
      "lam": [
        0,
        0,
        1,
        -1,
        1,
        -1,
        0
      ],
      "size": 2,
      "z": [
        [
          -1,
          0
        ],
        [
          -1,
          0
        ]
      ],
      "x": [
        [
          -1,
          -1
        ],
        [
          0,
          0
        ]
      ],
      "pass_test": false,
      "Ugrades": {
        "-1": 17,
        "0": 34,
        "1": 9
      },
      "L_flag_dim": 1,
      "cell_dim": 18,
      "word": [
        7,
        6,
        5,
        4,
        2,
        3,
        1,
        4,
        3,
        5,
        4,
        2,
        6,
        5,
        4,
        7,
        6
      ]
    },
    {
      "lam": [
        1,
        0,
        -1,
        0,
        1,
        -1,
        0
      ],
      "size": 2,
      "z": [
        [
          0,
          1
        ],
        [
          0,
          1
        ]
      ],
      "x": [
        [
          -1,
          -1
        ],
        [
          0,
          0
        ]
      ],
      "pass_test": false,
      "Ugrades": {
        "-1": 18,
        "0": 34,
        "1": 8
      },
      "L_flag_dim": 1,
      "cell_dim": 19,
      "word": [
        7,
        6,
        5,
        4,
        2,
        3,
        1,
        4,
        3,
        5,
        4,
        2,
        6,
        5,
        4,
        3,
        7,
        6
      ]
    },
    {
      "lam": [
        -1,
        0,
        0,
        0,
        1,
        -1,
        0
      ],
      "size": 2,
      "z": [
        [
          0,
          1
        ],
        [
          0,
          1
        ]
      ],
      "x": [
        [
          -1,
          -1
        ],
        [
          0,
          0
        ]
      ],
      "pass_test": false,
      "Ugrades": {
        "-1": 19,
        "0": 34,
        "1": 7
      },
      "L_flag_dim": 1,
      "cell_dim": 20,
      "word": [
        7,
        6,
        5,
        4,
        2,
        3,
        1,
        4,
        3,
        5,
        4,
        2,
        6,
        5,
        4,
        3,
        1,
        7,
        6
      ]
    },
    {
      "lam": [
        1,
        1,
        0,
        -1,
        0,
        0,
        0
      ],
      "size": 2,
      "z": [
        [
          -1,
          -1
        ],
        [
          0,
          0
        ]
      ],
      "x": [
        [
          0,
          0
        ],
        [
          0,
          0
        ]
      ],
      "pass_test": false,
      "Ugrades": {
        "0": 34,
        "-1": 20,
        "1": 6
      },
      "L_flag_dim": 1,
      "cell_dim": 21,
      "word": [
        7,
        6,
        5,
        4,
        2,
        3,
        1,
        4,
        3,
        5,
        4,
        2,
        6,
        5,
        4,
        3,
        7,
        6,
        5,
        4
      ]
    },
    {
      "lam": [
        -1,
        1,
        1,
        -1,
        0,
        0,
        0
      ],
      "size": 2,
      "z": [
        [
          -1,
          -1
        ],
        [
          0,
          0
        ]
      ],
      "x": [
        [
          0,
          0
        ],
        [
          0,
          0
        ]
      ],
      "pass_test": false,
      "Ugrades": {
        "0": 34,
        "-1": 21,
        "1": 5
      },
      "L_flag_dim": 1,
      "cell_dim": 22,
      "word": [
        7,
        6,
        5,
        4,
        2,
        3,
        1,
        4,
        3,
        5,
        4,
        2,
        6,
        5,
        4,
        3,
        1,
        7,
        6,
        5,
        4
      ]
    },
    {
      "lam": [
        0,
        1,
        -1,
        0,
        0,
        0,
        0
      ],
      "size": 2,
      "z": [
        [
          0,
          0
        ],
        [
          1,
          1
        ]
      ],
      "x": [
        [
          0,
          0
        ],
        [
          0,
          0
        ]
      ],
      "pass_test": false,
      "Ugrades": {
        "0": 34,
        "-1": 22,
        "1": 4
      },
      "L_flag_dim": 1,
      "cell_dim": 23,
      "word": [
        7,
        6,
        5,
        4,
        2,
        3,
        1,
        4,
        3,
        5,
        4,
        2,
        6,
        5,
        4,
        3,
        1,
        7,
        6,
        5,
        4,
        3
      ]
    },
    {
      "lam": [
        0,
        0,
        0,
        -1,
        1,
        0,
        0
      ],
      "size": 2,
      "z": [
        [
          -1,
          0
        ],
        [
          -1,
          0
        ]
      ],
      "x": [
        [
          0,
          0
        ],
        [
          1,
          1
        ]
      ],
      "pass_test": false,
      "Ugrades": {
        "0": 34,
        "1": 2,
        "-1": 24
      },
      "L_flag_dim": 1,
      "cell_dim": 25,
      "word": [
        7,
        6,
        5,
        4,
        2,
        3,
        1,
        4,
        3,
        5,
        4,
        2,
        6,
        5,
        4,
        3,
        1,
        7,
        6,
        5,
        4,
        2,
        3,
        4
      ]
    },
    {
      "lam": [
        0,
        0,
        0,
        0,
        0,
        -1,
        1
      ],
      "size": 2,
      "z": [
        [
          0,
          0
        ],
        [
          0,
          0
        ]
      ],
      "x": [
        [
          -1,
          0
        ],
        [
          -1,
          0
        ]
      ],
      "pass_test": true,
      "Ugrades": {
        "-1": 26,
        "0": 34
      },
      "L_flag_dim": 1,
      "cell_dim": 27,
      "word": [
        7,
        6,
        5,
        4,
        2,
        3,
        1,
        4,
        3,
        5,
        4,
        2,
        6,
        5,
        4,
        3,
        1,
        7,
        6,
        5,
        4,
        2,
        3,
        4,
        5,
        6
      ],
      "zero_roots": [
        [
          -1,
          -2,
          -2,
          -3,
          -2,
          -1,
          -1
        ],
        [
          -1,
          -1,
          -2,
          -3,
          -2,
          -1,
          -1
        ],
        [
          -1,
          -1,
          -2,
          -2,
          -2,
          -1,
          -1
        ],
        [
          -1,
          -1,
          -2,
          -2,
          -1,
          -1,
          -1
        ],
        [
          -1,
          -1,
          -2,
          -2,
          -1,
          0,
          0
        ],
        [
          -1,
          -1,
          -1,
          -2,
          -2,
          -1,
          -1
        ],
        [
          -1,
          -1,
          -1,
          -2,
          -1,
          -1,
          -1
        ],
        [
          -1,
          -1,
          -1,
          -2,
          -1,
          0,
          0
        ],
        [
          -1,
          -1,
          -1,
          -1,
          -1,
          -1,
          -1
        ],
        [
          -1,
          -1,
          -1,
          -1,
          -1,
          0,
          0
        ],
        [
          -1,
          -1,
          -1,
          -1,
          0,
          0,
          0
        ],
        [
          -1,
          0,
          -1,
          -1,
          -1,
          -1,
          -1
        ],
        [
          -1,
          0,
          -1,
          -1,
          -1,
          0,
          0
        ],
        [
          -1,
          0,
          -1,
          -1,
          0,
          0,
          0
        ],
        [
          -1,
          0,
          -1,
          0,
          0,
          0,
          0
        ],
        [
          -1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          -1,
          -1,
          -2,
          -2,
          -1,
          -1
        ],
        [
          0,
          -1,
          -1,
          -2,
          -1,
          -1,
          -1
        ],
        [
          0,
          -1,
          -1,
          -2,
          -1,
          0,
          0
        ],
        [
          0,
          -1,
          -1,
          -1,
          -1,
          -1,
          -1
        ],
        [
          0,
          -1,
          -1,
          -1,
          -1,
          0,
          0
        ],
        [
          0,
          -1,
          -1,
          -1,
          0,
          0,
          0
        ],
        [
          0,
          -1,
          0,
          -1,
          -1,
          -1,
          -1
        ],
        [
          0,
          -1,
          0,
          -1,
          -1,
          0,
          0
        ],
        [
          0,
          -1,
          0,
          -1,
          0,
          0,
          0
        ],
        [
          0,
          -1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          -1,
          -1,
          -1,
          -1,
          -1
        ],
        [
          0,
          0,
          -1,
          -1,
          -1,
          0,
          0
        ],
        [
          0,
          0,
          -1,
          -1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          -1,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          -1,
          -1,
          -1,
          -1
        ],
        [
          0,
          0,
          0,
          -1,
          -1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          -1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          -1,
          -1,
          -1
        ],
        [
          0,
          0,
          0,
          0,
          -1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          -1,
          -1
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          0,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          1,
          0,
          0
        ],
        [
          1,
          1,
          2,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          3,
          2,
          1,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          1,
          1
        ]
      ],
      "V_roots": [
        [
          0,
          0,
          0,
          0,
          0,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          1,
          1,
          1
        ],
        [
          0,
          0,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          1,
          0,
          0
        ],
        [
          1,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          1,
          0,
          0
        ],
        [
          1,
          1,
          2,
          2,
          1,
          1,
          1
        ],
        [
          1,
          1,
          2,
          2,
          2,
          1,
          1
        ],
        [
          1,
          1,
          2,
          3,
          2,
          1,
          1
        ],
        [
          1,
          2,
          2,
          3,
          2,
          1,
          1
        ]
      ],
      "char_roots": [
        [
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          1
        ]
      ],
      "principal_h": [
        2,
        -4,
        2,
        6,
        -4,
        -6,
        8
      ],
      "detUminus_hc": -16,
      "deltaQ_hc": 18,
      "deltaR_hc": 2
    }
  ]
}

==> anc/model10/proper_levi/README.md <==
# Proper-Levi words and lattices

With SymPy, run python3 verify_interfaces.py --output /tmp/proper-levi.
The input is ../residual_e7/inputs/compatible_cells.md. The program evaluates
all 69 proper-cell words, derives minimal Levi support, checks all 15 support
subset counts, verifies the included proper-to-proper covers and assigns the
four specified maximal-Levi regions. It checks the central lattices, matrix
central covers and small GL2/GL3 Whittaker boundary identities.

Outputs are proper_cells_and_interfaces.json and proper_cells_69.csv. The
region/type fields describe the computed geometry. The character, density,
rational descent and wavefront conclusions are proved in the article.


==> anc/model10/proper_levi/proper_cells_69.csv <==
cell_id,length,tau_cell,J,minimal_K,available_omitted_nodes,assigned_omitted_node,assigned_patch,status,available_patches,word,classification
35793,33,35793,3;4;6,2;3;4;5;6;7,1,1,D6,D6,D6,134562453413245676543245613452431,proper-Levi region; proper Levi of type D6
45997,39,45997,3;4;6,2;3;4;5;6;7,1,1,D6,D6,D6,134562453413245676453413245613245132431,proper-Levi region; proper Levi of type D6
47185,40,47185,3;4;6,2;3;4;5;6;7,1,1,D6,D6,D6,6713456245341324567645341324561345132431,proper-Levi region; proper Levi of type D6
49079,42,49079,3;4;6,2;3;4;5;6;7,1,1,D6,D6,D6,134562453413245671345624534132456134532431,proper-Levi region; proper Levi of type D6
49599,42,49599,1;3;4,1;2;3;4;5;7,6,6,D5+A1,D5+A1,D5+A1,654324567134562453413245671345624534132456,proper-Levi region; D5+A1 proper-Levi problem
49800,43,49800,3;4;6,2;3;4;5;6;7,1,1,D6,D6,D6,6713456245341324567345624534132456134532431,proper-Levi region; proper Levi of type D6
50338,44,50338,3;4;6,2;3;4;5;6;7,1,1,D6,D6,D6,13456245341324567456245341324561324534132431,proper-Levi region; proper Levi of type D6
50855,45,50855,3;4;6,2;3;4;5;6;7,1,1,D6,D6,D6,134562453413245671345624534132456134534132431,proper-Levi region; proper Levi of type D6
51567,47,51609,3;4;6,2;3;4;5;6;7,1,1,D6,D6,D6,67134562453413245674562453413245641324541324131,proper-Levi region; proper Levi of type D6
51609,47,51567,3;4;6,2;3;4;5;6;7,1,1,D6,D6,D6,34567134562453413245675624534132456134534132431,proper-Levi region; proper Levi of type D6
51648,47,51648,1;3;4,1;2;3;4;5;7,6,6,D5+A1,D5+A1,D5+A1,65432456713456245341324567134562453413245613431,proper-Levi region; D5+A1 proper-Levi problem
51719,47,51719,1;4;6,1;2;4;5;6;7,3,3,A5+A1,A5+A1,A5+A1,34567134562453413245675645341324563413245432413,proper-Levi region; proper Levi of type A5+A1
51810,48,51856,3;4;6,2;3;4;5;6;7,1,1,D6,D6,D6,671345624534132456734562453413245641324541324131,proper-Levi region; proper Levi of type D6
51826,48,51826,4;6,2;4;5;6;7,3;1,3,A5+A1,A5+A1,A5+A1;D6,345671345624534132456756453413245634132454324131,proper-Levi region; proper Levi of type A5
51851,48,51851,3;4;6,2;3;4;5;6;7,1,1,D6,D6,D6,456713456245341324567562453413245654132454132431,proper-Levi region; proper Levi of type D6
51856,48,51810,3;4;6,2;3;4;5;6;7,1,1,D6,D6,D6,345671345624534132456734562453413245613454132431,proper-Levi region; proper Levi of type D6
51980,49,52024,3;4;6,2;3;4;5;6;7,1,1,D6,D6,D6,6713456245341324567345624534132456413245341324131,proper-Levi region; proper Levi of type D6
51987,49,52018,3;4;6,2;3;4;5;6;7,1,1,D6,D6,D6,4567134562453413245675624534132456541324541324131,proper-Levi region; proper Levi of type D6
51988,49,51988,3;4;6,2;3;4;5;6;7,1,1,D6,D6,D6,3456713456245341324567562453413245641324541324131,proper-Levi region; proper Levi of type D6
52018,49,51987,3;4;6,2;3;4;5;6;7,1,1,D6,D6,D6,3456713456245341324567562453413245654132454132431,proper-Levi region; proper Levi of type D6
52020,49,52020,3;4;6,2;3;4;5;6;7,1,1,D6,D6,D6,4567134562453413245673456245341324565413245132431,proper-Levi region; proper Levi of type D6
52024,49,51980,3;4;6,2;3;4;5;6;7,1,1,D6,D6,D6,4324567134562453413245673456245341324561345132431,proper-Levi region; proper Levi of type D6
52054,49,52054,1;4;6,1;2;4;5;6;7,3,3,A5+A1,A5+A1,A5+A1,3456713456245341324567562453413245634132454132413,proper-Levi region; proper Levi of type A5+A1
52117,50,52117,4;6,2;4;5;6;7,3;1,3,A5+A1,A5+A1,A5+A1;D6,34567134562453413245675624534132456341324541324131,proper-Levi region; proper Levi of type A5
52118,50,52118,3;4;6,2;3;4;5;6;7,1,1,D6,D6,D6,34567134562453413245675624534132456541324541324131,proper-Levi region; proper Levi of type D6
52119,50,52119,3;4;6,2;3;4;5;6;7,1,1,D6,D6,D6,34567134562453413245673456245341324561324541324131,proper-Levi region; proper Levi of type D6
52120,50,52146,3;4;6,2;3;4;5;6;7,1,1,D6,D6,D6,45671345624534132456734562453413245654132451324131,proper-Levi region; proper Levi of type D6
52146,50,52120,3;4;6,2;3;4;5;6;7,1,1,D6,D6,D6,34567134562453413245673456245341324565413245132431,proper-Levi region; proper Levi of type D6
52155,50,52155,3;4,2;3;4;5;7,1;6,1,D6,D6,D6;D5+A1,65432456713456245341324567134562453413245613452431,proper-Levi region; proper Levi of type D4+A1
52174,50,52174,1;4;6,1;2;4;5;6;7,3,3,A5+A1,A5+A1,A5+A1,34567134562453413245675624534132456534132454132413,proper-Levi region; proper Levi of type A5+A1
52180,50,52180,1;4;6,1;2;4;5;6;7,3,3,A5+A1,A5+A1,A5+A1,34567134562453413245673456245341324563413245432413,proper-Levi region; proper Levi of type A5+A1
52209,50,52209,1;3;4,1;2;3;4;5;7,6,6,D5+A1,D5+A1,D5+A1,65432456713456245341324567134562453413245645341324,proper-Levi region; D5+A1 proper-Levi problem
52215,50,52215,1;3;4,1;2;3;4;5;7,6,6,D5+A1,D5+A1,D5+A1,65432456713456245341324567134562453413245643245134,proper-Levi region; D5+A1 proper-Levi problem
52221,51,52221,4;6,2;4;5;6;7,3;1,3,A5+A1,A5+A1,A5+A1;D6,345671345624534132456756245341324565341324541324131,proper-Levi region; proper Levi of type A5
52223,51,52223,3;4;6,2;3;4;5;6;7,1,1,D6,D6,D6,345671345624534132456734562453413245654132451324131,proper-Levi region; proper Levi of type D6
52227,51,52227,4;6,2;4;5;6;7,3;1,3,A5+A1,A5+A1,A5+A1;D6,345671345624534132456734562453413245634132454324131,proper-Levi region; proper Levi of type A5
52237,51,52244,3;4;6,2;3;4;5;6;7,1,1,D6,D6,D6,456713456245341324567345624534132456541324534132431,proper-Levi region; proper Levi of type D6
52244,51,52237,3;4;6,2;3;4;5;6;7,1,1,D6,D6,D6,432456713456245341324567345624534132456413245132431,proper-Levi region; proper Levi of type D6
52305,52,52305,3;4;6,2;3;4;5;6;7,1,1,D6,D6,D6,4324567134562453413245673456245341324561324534132431,proper-Levi region; proper Levi of type D6
52322,52,52322,1;4;6,1;2;4;5;6;7,3,3,A5+A1,A5+A1,A5+A1,3456713456245341324567345624534132456534132454132413,proper-Levi region; proper Levi of type A5+A1
52335,52,52335,1;3;4,1;2;3;4;5;7,6,6,D5+A1,D5+A1,D5+A1,6543245671345624534132456713456245341324564324541324,proper-Levi region; D5+A1 proper-Levi problem
52342,53,52342,4;6,2;4;5;6;7,3;1,3,A5+A1,A5+A1,A5+A1;D6,34567134562453413245673456245341324565341324541324131,proper-Levi region; proper Levi of type A5
52345,53,52345,3;4,2;3;4;5;7,1;6,1,D6,D6,D6;D5+A1,65432456713456245341324567134562453413245613451324131,proper-Levi region; proper Levi of type D4+A1
52348,53,52348,3;4;6,2;3;4;5;6;7,1,1,D6,D6,D6,43245671345624534132456734562453413245641324534132431,proper-Levi region; proper Levi of type D6
52356,53,52358,1;4;6,1;2;4;5;6;7,3,3,A5+A1,A5+A1,A5+A1,34567134562453413245673456245341324565341324534132413,proper-Levi region; proper Levi of type A5+A1
52358,53,52356,1;4;6,1;2;4;5;6;7,3,3,A5+A1,A5+A1,A5+A1,43245671345624534132456734562453413245634132454132413,proper-Levi region; proper Levi of type A5+A1
52365,53,52365,1;3;6,1;2;3;5;6;7,4,4,A3+A2+A1,A3+A2+A1,A3+A2+A1,43245671345624534132456745624534132456453413245341324,proper-Levi region; A3+A2+A1 proper-Levi problem
52368,54,52370,4;6,2;4;5;6;7,3;1,3,A5+A1,A5+A1,A5+A1;D6,345671345624534132456734562453413245653413245341324131,proper-Levi region; proper Levi of type A5
52370,54,52368,4;6,2;4;5;6;7,3;1,3,A5+A1,A5+A1,A5+A1;D6,432456713456245341324567345624534132456341324541324131,proper-Levi region; proper Levi of type A5
52373,54,52373,3;4,2;3;4;5;7,1;6,1,D6,D6,D6;D5+A1,654324567134562453413245671345624534132456134534132431,proper-Levi region; proper Levi of type D4+A1
52375,54,52375,3;4,2;3;4;5;7,1;6,1,D6,D6,D6;D5+A1,654324567134562453413245671345624534132456413245132431,proper-Levi region; proper Levi of type D4+A1
52380,54,52380,1;4;6,1;2;4;5;6;7,3,3,A5+A1,A5+A1,A5+A1,432456713456245341324567345624534132456341324534132413,proper-Levi region; proper Levi of type A5+A1
52386,54,52386,1;3;6,1;2;3;5;6;7,4,4,A3+A2+A1,A3+A2+A1,A3+A2+A1,432456713456245341324567345624534132456453413245341324,proper-Levi region; A3+A2+A1 proper-Levi problem
52388,55,52388,4;6,2;4;5;6;7,3;1,3,A5+A1,A5+A1,A5+A1;D6,4324567134562453413245673456245341324563413245341324131,proper-Levi region; proper Levi of type A5
52391,55,52391,3;6,2;3;5;6;7,4;1,4,A3+A2+A1,A3+A2+A1,A3+A2+A1;D6,4324567134562453413245674562453413245645341324534132431,proper-Levi region; A3+A1+A1 proper-Levi problem
52392,55,52392,3;4,2;3;4;5;7,1;6,1,D6,D6,D6;D5+A1,6543245671345624534132456713456245341324564132454132431,proper-Levi region; proper Levi of type D4+A1
52396,55,52396,1;6,1;2;5;6;7,3;4,3,A5+A1,A5+A1,A5+A1;A3+A2+A1,4324567134562453413245674562453413245645341324534132413,proper-Levi region; A3+A1+A1 proper-Levi problem
52398,55,52398,1;4,1;2;4;5;7,3;6,3,A5+A1,A5+A1,A5+A1;D5+A1,6543245671345624534132456713456245341324563413245432413,proper-Levi region; A3+A1+A1 proper-Levi problem
52401,56,52401,6,2;5;6;7,3;4;1,3,A5+A1,A5+A1,A5+A1;A3+A2+A1;D6,43245671345624534132456745624534132456453413245341324131,proper-Levi region; A3+A1 proper-Levi problem
52403,56,52403,4,2;4;5;7,3;1;6,3,A5+A1,A5+A1,A5+A1;D6;D5+A1,65432456713456245341324567134562453413245634132454324131,proper-Levi region; A3+A1 proper-Levi problem
52404,56,52404,3;6,2;3;5;6;7,4;1,4,A3+A2+A1,A3+A2+A1,A3+A2+A1;D6,43245671345624534132456734562453413245645341324534132431,proper-Levi region; A3+A1+A1 proper-Levi problem
52406,56,52406,1;6,1;2;5;6;7,3;4,3,A5+A1,A5+A1,A5+A1;A3+A2+A1,43245671345624534132456734562453413245645341324534132413,proper-Levi region; A3+A1+A1 proper-Levi problem
52407,56,52407,1;4,1;2;4;5;7,3;6,3,A5+A1,A5+A1,A5+A1;D5+A1,65432456713456245341324567134562453413245634132454132413,proper-Levi region; A3+A1+A1 proper-Levi problem
52408,57,52408,6,2;5;6;7,3;4;1,3,A5+A1,A5+A1,A5+A1;A3+A2+A1;D6,432456713456245341324567345624534132456453413245341324131,proper-Levi region; A3+A1 proper-Levi problem
52409,57,52409,4,2;4;5;7,3;1;6,3,A5+A1,A5+A1,A5+A1;D6;D5+A1,654324567134562453413245671345624534132456341324541324131,proper-Levi region; A3+A1 proper-Levi problem
52410,57,52410,1;3,1;2;3;5;7,4;6,4,A3+A2+A1,A3+A2+A1,A3+A2+A1;D5+A1,654324567134562453413245671345624534132456453413245341324,proper-Levi region; trilinear base with a Whittaker factor
52413,59,52413,3,2;3;5;7,4;1;6,4,A3+A2+A1,A3+A2+A1,A3+A2+A1;D6;D5+A1,65432456713456245341324567134562453413245645341324534132431,proper-Levi region; trilinear base with a Whittaker factor
52414,59,52414,1,1;2;5;7,3;4;6,3,A5+A1,A5+A1,A5+A1;A3+A2+A1;D5+A1,65432456713456245341324567134562453413245645341324534132413,proper-Levi region; trilinear base with a Whittaker factor
52415,60,52415,,2;5;7,3;4;1;6,3,A5+A1,A5+A1,A5+A1;A3+A2+A1;D6;D5+A1,654324567134562453413245671345624534132456453413245341324131,proper-Levi region; trilinear rank-two-group base; not numbered Model 1-9


==> anc/model10/proper_levi/proper_cells_and_interfaces.json <==
{
  "input_sha256": "434be22e18965961854e235f9b6492c455c32ce02e87a18746ea8ca9e6534111",
  "scope": "69 specified proper words only; four fixed Levi lattice calculations",
  "priority_omitted_nodes": [
    3,
    4,
    1,
    6
  ],
  "overlapping_patch_counts": {
    "D6": 48,
    "D5+A1": 18,
    "A5+A1": 26,
    "A3+A2+A1": 12
  },
  "disjoint_assignment_counts": {
    "D6": 32,
    "D5+A1": 5,
    "A5+A1": 26,
    "A3+A2+A1": 6
  },
  "levi_lattice_checks": [
    {
      "omitted_node": 1,
      "root_type": "D6",
      "central_degree": 2,
      "cartan_minor_determinant": 4,
      "central_cocharacter_simple_coroot_coordinates": [
        "2",
        "2",
        "3",
        "4",
        "3",
        "2",
        "1"
      ],
      "primitive_abelianization_character_simple_root_coordinates": [
        2,
        2,
        3,
        4,
        3,
        2,
        1
      ],
      "cartan_minor_smith_diagonal": [
        1,
        1,
        1,
        1,
        2,
        2
      ]
    },
    {
      "omitted_node": 3,
      "root_type": "A5+A1",
      "central_degree": 6,
      "cartan_minor_determinant": 12,
      "central_cocharacter_simple_coroot_coordinates": [
        "3",
        "4",
        "6",
        "8",
        "6",
        "4",
        "2"
      ],
      "primitive_abelianization_character_simple_root_coordinates": [
        3,
        4,
        6,
        8,
        6,
        4,
        2
      ],
      "cartan_minor_smith_diagonal": [
        1,
        1,
        1,
        1,
        2,
        6
      ]
    },
    {
      "omitted_node": 4,
      "root_type": "A3+A2+A1",
      "central_degree": 12,
      "cartan_minor_determinant": 24,
      "central_cocharacter_simple_coroot_coordinates": [
        "4",
        "6",
        "8",
        "12",
        "9",
        "6",
        "3"
      ],
      "primitive_abelianization_character_simple_root_coordinates": [
        4,
        6,
        8,
        12,
        9,
        6,
        3
      ],
      "cartan_minor_smith_diagonal": [
        1,
        1,
        1,
        1,
        2,
        12
      ]
    },
    {
      "omitted_node": 6,
      "root_type": "D5+A1",
      "central_degree": 4,
      "cartan_minor_determinant": 8,
      "central_cocharacter_simple_coroot_coordinates": [
        "2",
        "3",
        "4",
        "6",
        "5",
        "4",
        "2"
      ],
      "primitive_abelianization_character_simple_root_coordinates": [
        2,
        3,
        4,
        6,
        5,
        4,
        2
      ],
      "cartan_minor_smith_diagonal": [
        1,
        1,
        1,
        1,
        2,
        4
      ]
    }
  ],
  "matrix_central_cover_checks": [
    {
      "omitted_node": 3,
      "presentation": "GL2 x GL6 / z -> (z^-2,z)",
      "cocharacter_matrix_in_fundamental_coweights": [
        [
          1,
          -1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          -1
        ],
        [
          0,
          1,
          0,
          0,
          0,
          0,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          -1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1,
          -1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          -1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          -1,
          0,
          0,
          0,
          0
        ]
      ],
      "smith_nonzero_diagonal": [
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ]
    },
    {
      "omitted_node": 4,
      "presentation": "GL4 x GL2 x GL3 / tX*tY*tA=1",
      "cocharacter_matrix_in_fundamental_coweights": [
        [
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          -1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1,
          -1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          -1
        ],
        [
          0,
          0,
          0,
          1,
          0,
          1,
          0,
          0,
          1
        ],
        [
          0,
          0,
          1,
          -1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          1,
          -1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          -1,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ]
      ],
      "smith_nonzero_diagonal": [
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ]
    }
  ],
  "whittaker_boundary_checks": [
    {
      "n": 2,
      "permutation": [
        1,
        2
      ],
      "length": 0,
      "compatibility_equalities": [],
      "mismatch_roots": [],
      "classification": "Gauss open"
    },
    {
      "n": 2,
      "permutation": [
        2,
        1
      ],
      "length": 1,
      "compatibility_equalities": [
        [
          1,
          2
        ]
      ],
      "mismatch_roots": [],
      "classification": "compatible, semisimple conormal"
    },
    {
      "n": 3,
      "permutation": [
        1,
        2,
        3
      ],
      "length": 0,
      "compatibility_equalities": [],
      "mismatch_roots": [],
      "classification": "Gauss open"
    },
    {
      "n": 3,
      "permutation": [
        1,
        3,
        2
      ],
      "length": 1,
      "compatibility_equalities": [
        [
          2,
          3
        ]
      ],
      "mismatch_roots": [],
      "classification": "compatible, semisimple conormal"
    },
    {
      "n": 3,
      "permutation": [
        2,
        1,
        3
      ],
      "length": 1,
      "compatibility_equalities": [
        [
          1,
          2
        ]
      ],
      "mismatch_roots": [],
      "classification": "compatible, semisimple conormal"
    },
    {
      "n": 3,
      "permutation": [
        2,
        3,
        1
      ],
      "length": 2,
      "compatibility_equalities": [],
      "mismatch_roots": [
        [
          1,
          2
        ],
        [
          1,
          3
        ]
      ],
      "classification": "character incompatible"
    },
    {
      "n": 3,
      "permutation": [
        3,
        1,
        2
      ],
      "length": 2,
      "compatibility_equalities": [],
      "mismatch_roots": [
        [
          1,
          3
        ],
        [
          2,
          3
        ]
      ],
      "classification": "character incompatible"
    },
    {
      "n": 3,
      "permutation": [
        3,
        2,
        1
      ],
      "length": 3,
      "compatibility_equalities": [
        [
          1,
          2
        ],
        [
          2,
          3
        ]
      ],
      "mismatch_roots": [],
      "classification": "compatible, semisimple conormal"
    }
  ],
  "proof_status_note": "The program checks root words and lattices; distributional conclusions are proved in the article.",
  "cells": [
    {
      "cell_id": 35793,
      "word": "134562453413245676543245613452431",
      "length": 33,
      "tau_cell": 35793,
      "classification": "proper-Levi region; proper Levi of type D6",
      "J": [
        3,
        4,
        6
      ],
      "minimal_K": [
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "available_omitted_nodes": [
        1
      ],
      "assigned_omitted_node": 1,
      "assigned_patch": "D6",
      "status": "D6",
      "available_patches": [
        "D6"
      ]
    },
    {
      "cell_id": 45997,
      "word": "134562453413245676453413245613245132431",
      "length": 39,
      "tau_cell": 45997,
      "classification": "proper-Levi region; proper Levi of type D6",
      "J": [
        3,
        4,
        6
      ],
      "minimal_K": [
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "available_omitted_nodes": [
        1
      ],
      "assigned_omitted_node": 1,
      "assigned_patch": "D6",
      "status": "D6",
      "available_patches": [
        "D6"
      ]
    },
    {
      "cell_id": 47185,
      "word": "6713456245341324567645341324561345132431",
      "length": 40,
      "tau_cell": 47185,
      "classification": "proper-Levi region; proper Levi of type D6",
      "J": [
        3,
        4,
        6
      ],
      "minimal_K": [
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "available_omitted_nodes": [
        1
      ],
      "assigned_omitted_node": 1,
      "assigned_patch": "D6",
      "status": "D6",
      "available_patches": [
        "D6"
      ]
    },
    {
      "cell_id": 49079,
      "word": "134562453413245671345624534132456134532431",
      "length": 42,
      "tau_cell": 49079,
      "classification": "proper-Levi region; proper Levi of type D6",
      "J": [
        3,
        4,
        6
      ],
      "minimal_K": [
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "available_omitted_nodes": [
        1
      ],
      "assigned_omitted_node": 1,
      "assigned_patch": "D6",
      "status": "D6",
      "available_patches": [
        "D6"
      ]
    },
    {
      "cell_id": 49599,
      "word": "654324567134562453413245671345624534132456",
      "length": 42,
      "tau_cell": 49599,
      "classification": "proper-Levi region; D5+A1 proper-Levi problem",
      "J": [
        1,
        3,
        4
      ],
      "minimal_K": [
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "available_omitted_nodes": [
        6
      ],
      "assigned_omitted_node": 6,
      "assigned_patch": "D5+A1",
      "status": "D5+A1",
      "available_patches": [
        "D5+A1"
      ]
    },
    {
      "cell_id": 49800,
      "word": "6713456245341324567345624534132456134532431",
      "length": 43,
      "tau_cell": 49800,
      "classification": "proper-Levi region; proper Levi of type D6",
      "J": [
        3,
        4,
        6
      ],
      "minimal_K": [
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "available_omitted_nodes": [
        1
      ],
      "assigned_omitted_node": 1,
      "assigned_patch": "D6",
      "status": "D6",
      "available_patches": [
        "D6"
      ]
    },
    {
      "cell_id": 50338,
      "word": "13456245341324567456245341324561324534132431",
      "length": 44,
      "tau_cell": 50338,
      "classification": "proper-Levi region; proper Levi of type D6",
      "J": [
        3,
        4,
        6
      ],
      "minimal_K": [
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "available_omitted_nodes": [
        1
      ],
      "assigned_omitted_node": 1,
      "assigned_patch": "D6",
      "status": "D6",
      "available_patches": [
        "D6"
      ]
    },
    {
      "cell_id": 50855,
      "word": "134562453413245671345624534132456134534132431",
      "length": 45,
      "tau_cell": 50855,
      "classification": "proper-Levi region; proper Levi of type D6",
      "J": [
        3,
        4,
        6
      ],
      "minimal_K": [
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "available_omitted_nodes": [
        1
      ],
      "assigned_omitted_node": 1,
      "assigned_patch": "D6",
      "status": "D6",
      "available_patches": [
        "D6"
      ]
    },
    {
      "cell_id": 51567,
      "word": "67134562453413245674562453413245641324541324131",
      "length": 47,
      "tau_cell": 51609,
      "classification": "proper-Levi region; proper Levi of type D6",
      "J": [
        3,
        4,
        6
      ],
      "minimal_K": [
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "available_omitted_nodes": [
        1
      ],
      "assigned_omitted_node": 1,
      "assigned_patch": "D6",
      "status": "D6",
      "available_patches": [
        "D6"
      ]
    },
    {
      "cell_id": 51609,
      "word": "34567134562453413245675624534132456134534132431",
      "length": 47,
      "tau_cell": 51567,
      "classification": "proper-Levi region; proper Levi of type D6",
      "J": [
        3,
        4,
        6
      ],
      "minimal_K": [
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "available_omitted_nodes": [
        1
      ],
      "assigned_omitted_node": 1,
      "assigned_patch": "D6",
      "status": "D6",
      "available_patches": [
        "D6"
      ]
    },
    {
      "cell_id": 51648,
      "word": "65432456713456245341324567134562453413245613431",
      "length": 47,
      "tau_cell": 51648,
      "classification": "proper-Levi region; D5+A1 proper-Levi problem",
      "J": [
        1,
        3,
        4
      ],
      "minimal_K": [
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "available_omitted_nodes": [
        6
      ],
      "assigned_omitted_node": 6,
      "assigned_patch": "D5+A1",
      "status": "D5+A1",
      "available_patches": [
        "D5+A1"
      ]
    },
    {
      "cell_id": 51719,
      "word": "34567134562453413245675645341324563413245432413",
      "length": 47,
      "tau_cell": 51719,
      "classification": "proper-Levi region; proper Levi of type A5+A1",
      "J": [
        1,
        4,
        6
      ],
      "minimal_K": [
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "available_omitted_nodes": [
        3
      ],
      "assigned_omitted_node": 3,
      "assigned_patch": "A5+A1",
      "status": "A5+A1",
      "available_patches": [
        "A5+A1"
      ]
    },
    {
      "cell_id": 51810,
      "word": "671345624534132456734562453413245641324541324131",
      "length": 48,
      "tau_cell": 51856,
      "classification": "proper-Levi region; proper Levi of type D6",
      "J": [
        3,
        4,
        6
      ],
      "minimal_K": [
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "available_omitted_nodes": [
        1
      ],
      "assigned_omitted_node": 1,
      "assigned_patch": "D6",
      "status": "D6",
      "available_patches": [
        "D6"
      ]
    },
    {
      "cell_id": 51826,
      "word": "345671345624534132456756453413245634132454324131",
      "length": 48,
      "tau_cell": 51826,
      "classification": "proper-Levi region; proper Levi of type A5",
      "J": [
        4,
        6
      ],
      "minimal_K": [
        2,
        4,
        5,
        6,
        7
      ],
      "available_omitted_nodes": [
        3,
        1
      ],
      "assigned_omitted_node": 3,
      "assigned_patch": "A5+A1",
      "status": "A5+A1",
      "available_patches": [
        "A5+A1",
        "D6"
      ]
    },
    {
      "cell_id": 51851,
      "word": "456713456245341324567562453413245654132454132431",
      "length": 48,
      "tau_cell": 51851,
      "classification": "proper-Levi region; proper Levi of type D6",
      "J": [
        3,
        4,
        6
      ],
      "minimal_K": [
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "available_omitted_nodes": [
        1
      ],
      "assigned_omitted_node": 1,
      "assigned_patch": "D6",
      "status": "D6",
      "available_patches": [
        "D6"
      ]
    },
    {
      "cell_id": 51856,
      "word": "345671345624534132456734562453413245613454132431",
      "length": 48,
      "tau_cell": 51810,
      "classification": "proper-Levi region; proper Levi of type D6",
      "J": [
        3,
        4,
        6
      ],
      "minimal_K": [
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "available_omitted_nodes": [
        1
      ],
      "assigned_omitted_node": 1,
      "assigned_patch": "D6",
      "status": "D6",
      "available_patches": [
        "D6"
      ]
    },
    {
      "cell_id": 51980,
      "word": "6713456245341324567345624534132456413245341324131",
      "length": 49,
      "tau_cell": 52024,
      "classification": "proper-Levi region; proper Levi of type D6",
      "J": [
        3,
        4,
        6
      ],
      "minimal_K": [
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "available_omitted_nodes": [
        1
      ],
      "assigned_omitted_node": 1,
      "assigned_patch": "D6",
      "status": "D6",
      "available_patches": [
        "D6"
      ]
    },
    {
      "cell_id": 51987,
      "word": "4567134562453413245675624534132456541324541324131",
      "length": 49,
      "tau_cell": 52018,
      "classification": "proper-Levi region; proper Levi of type D6",
      "J": [
        3,
        4,
        6
      ],
      "minimal_K": [
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "available_omitted_nodes": [
        1
      ],
      "assigned_omitted_node": 1,
      "assigned_patch": "D6",
      "status": "D6",
      "available_patches": [
        "D6"
      ]
    },
    {
      "cell_id": 51988,
      "word": "3456713456245341324567562453413245641324541324131",
      "length": 49,
      "tau_cell": 51988,
      "classification": "proper-Levi region; proper Levi of type D6",
      "J": [
        3,
        4,
        6
      ],
      "minimal_K": [
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "available_omitted_nodes": [
        1
      ],
      "assigned_omitted_node": 1,
      "assigned_patch": "D6",
      "status": "D6",
      "available_patches": [
        "D6"
      ]
    },
    {
      "cell_id": 52018,
      "word": "3456713456245341324567562453413245654132454132431",
      "length": 49,
      "tau_cell": 51987,
      "classification": "proper-Levi region; proper Levi of type D6",
      "J": [
        3,
        4,
        6
      ],
      "minimal_K": [
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "available_omitted_nodes": [
        1
      ],
      "assigned_omitted_node": 1,
      "assigned_patch": "D6",
      "status": "D6",
      "available_patches": [
        "D6"
      ]
    },
    {
      "cell_id": 52020,
      "word": "4567134562453413245673456245341324565413245132431",
      "length": 49,
      "tau_cell": 52020,
      "classification": "proper-Levi region; proper Levi of type D6",
      "J": [
        3,
        4,
        6
      ],
      "minimal_K": [
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "available_omitted_nodes": [
        1
      ],
      "assigned_omitted_node": 1,
      "assigned_patch": "D6",
      "status": "D6",
      "available_patches": [
        "D6"
      ]
    },
    {
      "cell_id": 52024,
      "word": "4324567134562453413245673456245341324561345132431",
      "length": 49,
      "tau_cell": 51980,
      "classification": "proper-Levi region; proper Levi of type D6",
      "J": [
        3,
        4,
        6
      ],
      "minimal_K": [
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "available_omitted_nodes": [
        1
      ],
      "assigned_omitted_node": 1,
      "assigned_patch": "D6",
      "status": "D6",
      "available_patches": [
        "D6"
      ]
    },
    {
      "cell_id": 52054,
      "word": "3456713456245341324567562453413245634132454132413",
      "length": 49,
      "tau_cell": 52054,
      "classification": "proper-Levi region; proper Levi of type A5+A1",
      "J": [
        1,
        4,
        6
      ],
      "minimal_K": [
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "available_omitted_nodes": [
        3
      ],
      "assigned_omitted_node": 3,
      "assigned_patch": "A5+A1",
      "status": "A5+A1",
      "available_patches": [
        "A5+A1"
      ]
    },
    {
      "cell_id": 52117,
      "word": "34567134562453413245675624534132456341324541324131",
      "length": 50,
      "tau_cell": 52117,
      "classification": "proper-Levi region; proper Levi of type A5",
      "J": [
        4,
        6
      ],
      "minimal_K": [
        2,
        4,
        5,
        6,
        7
      ],
      "available_omitted_nodes": [
        3,
        1
      ],
      "assigned_omitted_node": 3,
      "assigned_patch": "A5+A1",
      "status": "A5+A1",
      "available_patches": [
        "A5+A1",
        "D6"
      ]
    },
    {
      "cell_id": 52118,
      "word": "34567134562453413245675624534132456541324541324131",
      "length": 50,
      "tau_cell": 52118,
      "classification": "proper-Levi region; proper Levi of type D6",
      "J": [
        3,
        4,
        6
      ],
      "minimal_K": [
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "available_omitted_nodes": [
        1
      ],
      "assigned_omitted_node": 1,
      "assigned_patch": "D6",
      "status": "D6",
      "available_patches": [
        "D6"
      ]
    },
    {
      "cell_id": 52119,
      "word": "34567134562453413245673456245341324561324541324131",
      "length": 50,
      "tau_cell": 52119,
      "classification": "proper-Levi region; proper Levi of type D6",
      "J": [
        3,
        4,
        6
      ],
      "minimal_K": [
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "available_omitted_nodes": [
        1
      ],
      "assigned_omitted_node": 1,
      "assigned_patch": "D6",
      "status": "D6",
      "available_patches": [
        "D6"
      ]
    },
    {
      "cell_id": 52120,
      "word": "45671345624534132456734562453413245654132451324131",
      "length": 50,
      "tau_cell": 52146,
      "classification": "proper-Levi region; proper Levi of type D6",
      "J": [
        3,
        4,
        6
      ],
      "minimal_K": [
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "available_omitted_nodes": [
        1
      ],
      "assigned_omitted_node": 1,
      "assigned_patch": "D6",
      "status": "D6",
      "available_patches": [
        "D6"
      ]
    },
    {
      "cell_id": 52146,
      "word": "34567134562453413245673456245341324565413245132431",
      "length": 50,
      "tau_cell": 52120,
      "classification": "proper-Levi region; proper Levi of type D6",
      "J": [
        3,
        4,
        6
      ],
      "minimal_K": [
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "available_omitted_nodes": [
        1
      ],
      "assigned_omitted_node": 1,
      "assigned_patch": "D6",
      "status": "D6",
      "available_patches": [
        "D6"
      ]
    },
    {
      "cell_id": 52155,
      "word": "65432456713456245341324567134562453413245613452431",
      "length": 50,
      "tau_cell": 52155,
      "classification": "proper-Levi region; proper Levi of type D4+A1",
      "J": [
        3,
        4
      ],
      "minimal_K": [
        2,
        3,
        4,
        5,
        7
      ],
      "available_omitted_nodes": [
        1,
        6
      ],
      "assigned_omitted_node": 1,
      "assigned_patch": "D6",
      "status": "D6",
      "available_patches": [
        "D6",
        "D5+A1"
      ]
    },
    {
      "cell_id": 52174,
      "word": "34567134562453413245675624534132456534132454132413",
      "length": 50,
      "tau_cell": 52174,
      "classification": "proper-Levi region; proper Levi of type A5+A1",
      "J": [
        1,
        4,
        6
      ],
      "minimal_K": [
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "available_omitted_nodes": [
        3
      ],
      "assigned_omitted_node": 3,
      "assigned_patch": "A5+A1",
      "status": "A5+A1",
      "available_patches": [
        "A5+A1"
      ]
    },
    {
      "cell_id": 52180,
      "word": "34567134562453413245673456245341324563413245432413",
      "length": 50,
      "tau_cell": 52180,
      "classification": "proper-Levi region; proper Levi of type A5+A1",
      "J": [
        1,
        4,
        6
      ],
      "minimal_K": [
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "available_omitted_nodes": [
        3
      ],
      "assigned_omitted_node": 3,
      "assigned_patch": "A5+A1",
      "status": "A5+A1",
      "available_patches": [
        "A5+A1"
      ]
    },
    {
      "cell_id": 52209,
      "word": "65432456713456245341324567134562453413245645341324",
      "length": 50,
      "tau_cell": 52209,
      "classification": "proper-Levi region; D5+A1 proper-Levi problem",
      "J": [
        1,
        3,
        4
      ],
      "minimal_K": [
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "available_omitted_nodes": [
        6
      ],
      "assigned_omitted_node": 6,
      "assigned_patch": "D5+A1",
      "status": "D5+A1",
      "available_patches": [
        "D5+A1"
      ]
    },
    {
      "cell_id": 52215,
      "word": "65432456713456245341324567134562453413245643245134",
      "length": 50,
      "tau_cell": 52215,
      "classification": "proper-Levi region; D5+A1 proper-Levi problem",
      "J": [
        1,
        3,
        4
      ],
      "minimal_K": [
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "available_omitted_nodes": [
        6
      ],
      "assigned_omitted_node": 6,
      "assigned_patch": "D5+A1",
      "status": "D5+A1",
      "available_patches": [
        "D5+A1"
      ]
    },
    {
      "cell_id": 52221,
      "word": "345671345624534132456756245341324565341324541324131",
      "length": 51,
      "tau_cell": 52221,
      "classification": "proper-Levi region; proper Levi of type A5",
      "J": [
        4,
        6
      ],
      "minimal_K": [
        2,
        4,
        5,
        6,
        7
      ],
      "available_omitted_nodes": [
        3,
        1
      ],
      "assigned_omitted_node": 3,
      "assigned_patch": "A5+A1",
      "status": "A5+A1",
      "available_patches": [
        "A5+A1",
        "D6"
      ]
    },
    {
      "cell_id": 52223,
      "word": "345671345624534132456734562453413245654132451324131",
      "length": 51,
      "tau_cell": 52223,
      "classification": "proper-Levi region; proper Levi of type D6",
      "J": [
        3,
        4,
        6
      ],
      "minimal_K": [
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "available_omitted_nodes": [
        1
      ],
      "assigned_omitted_node": 1,
      "assigned_patch": "D6",
      "status": "D6",
      "available_patches": [
        "D6"
      ]
    },
    {
      "cell_id": 52227,
      "word": "345671345624534132456734562453413245634132454324131",
      "length": 51,
      "tau_cell": 52227,
      "classification": "proper-Levi region; proper Levi of type A5",
      "J": [
        4,
        6
      ],
      "minimal_K": [
        2,
        4,
        5,
        6,
        7
      ],
      "available_omitted_nodes": [
        3,
        1
      ],
      "assigned_omitted_node": 3,
      "assigned_patch": "A5+A1",
      "status": "A5+A1",
      "available_patches": [
        "A5+A1",
        "D6"
      ]
    },
    {
      "cell_id": 52237,
      "word": "456713456245341324567345624534132456541324534132431",
      "length": 51,
      "tau_cell": 52244,
      "classification": "proper-Levi region; proper Levi of type D6",
      "J": [
        3,
        4,
        6
      ],
      "minimal_K": [
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "available_omitted_nodes": [
        1
      ],
      "assigned_omitted_node": 1,
      "assigned_patch": "D6",
      "status": "D6",
      "available_patches": [
        "D6"
      ]
    },
    {
      "cell_id": 52244,
      "word": "432456713456245341324567345624534132456413245132431",
      "length": 51,
      "tau_cell": 52237,
      "classification": "proper-Levi region; proper Levi of type D6",
      "J": [
        3,
        4,
        6
      ],
      "minimal_K": [
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "available_omitted_nodes": [
        1
      ],
      "assigned_omitted_node": 1,
      "assigned_patch": "D6",
      "status": "D6",
      "available_patches": [
        "D6"
      ]
    },
    {
      "cell_id": 52305,
      "word": "4324567134562453413245673456245341324561324534132431",
      "length": 52,
      "tau_cell": 52305,
      "classification": "proper-Levi region; proper Levi of type D6",
      "J": [
        3,
        4,
        6
      ],
      "minimal_K": [
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "available_omitted_nodes": [
        1
      ],
      "assigned_omitted_node": 1,
      "assigned_patch": "D6",
      "status": "D6",
      "available_patches": [
        "D6"
      ]
    },
    {
      "cell_id": 52322,
      "word": "3456713456245341324567345624534132456534132454132413",
      "length": 52,
      "tau_cell": 52322,
      "classification": "proper-Levi region; proper Levi of type A5+A1",
      "J": [
        1,
        4,
        6
      ],
      "minimal_K": [
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "available_omitted_nodes": [
        3
      ],
      "assigned_omitted_node": 3,
      "assigned_patch": "A5+A1",
      "status": "A5+A1",
      "available_patches": [
        "A5+A1"
      ]
    },
    {
      "cell_id": 52335,
      "word": "6543245671345624534132456713456245341324564324541324",
      "length": 52,
      "tau_cell": 52335,
      "classification": "proper-Levi region; D5+A1 proper-Levi problem",
      "J": [
        1,
        3,
        4
      ],
      "minimal_K": [
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "available_omitted_nodes": [
        6
      ],
      "assigned_omitted_node": 6,
      "assigned_patch": "D5+A1",
      "status": "D5+A1",
      "available_patches": [
        "D5+A1"
      ]
    },
    {
      "cell_id": 52342,
      "word": "34567134562453413245673456245341324565341324541324131",
      "length": 53,
      "tau_cell": 52342,
      "classification": "proper-Levi region; proper Levi of type A5",
      "J": [
        4,
        6
      ],
      "minimal_K": [
        2,
        4,
        5,
        6,
        7
      ],
      "available_omitted_nodes": [
        3,
        1
      ],
      "assigned_omitted_node": 3,
      "assigned_patch": "A5+A1",
      "status": "A5+A1",
      "available_patches": [
        "A5+A1",
        "D6"
      ]
    },
    {
      "cell_id": 52345,
      "word": "65432456713456245341324567134562453413245613451324131",
      "length": 53,
      "tau_cell": 52345,
      "classification": "proper-Levi region; proper Levi of type D4+A1",
      "J": [
        3,
        4
      ],
      "minimal_K": [
        2,
        3,
        4,
        5,
        7
      ],
      "available_omitted_nodes": [
        1,
        6
      ],
      "assigned_omitted_node": 1,
      "assigned_patch": "D6",
      "status": "D6",
      "available_patches": [
        "D6",
        "D5+A1"
      ]
    },
    {
      "cell_id": 52348,
      "word": "43245671345624534132456734562453413245641324534132431",
      "length": 53,
      "tau_cell": 52348,
      "classification": "proper-Levi region; proper Levi of type D6",
      "J": [
        3,
        4,
        6
      ],
      "minimal_K": [
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "available_omitted_nodes": [
        1
      ],
      "assigned_omitted_node": 1,
      "assigned_patch": "D6",
      "status": "D6",
      "available_patches": [
        "D6"
      ]
    },
    {
      "cell_id": 52356,
      "word": "34567134562453413245673456245341324565341324534132413",
      "length": 53,
      "tau_cell": 52358,
      "classification": "proper-Levi region; proper Levi of type A5+A1",
      "J": [
        1,
        4,
        6
      ],
      "minimal_K": [
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "available_omitted_nodes": [
        3
      ],
      "assigned_omitted_node": 3,
      "assigned_patch": "A5+A1",
      "status": "A5+A1",
      "available_patches": [
        "A5+A1"
      ]
    },
    {
      "cell_id": 52358,
      "word": "43245671345624534132456734562453413245634132454132413",
      "length": 53,
      "tau_cell": 52356,
      "classification": "proper-Levi region; proper Levi of type A5+A1",
      "J": [
        1,
        4,
        6
      ],
      "minimal_K": [
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "available_omitted_nodes": [
        3
      ],
      "assigned_omitted_node": 3,
      "assigned_patch": "A5+A1",
      "status": "A5+A1",
      "available_patches": [
        "A5+A1"
      ]
    },
    {
      "cell_id": 52365,
      "word": "43245671345624534132456745624534132456453413245341324",
      "length": 53,
      "tau_cell": 52365,
      "classification": "proper-Levi region; A3+A2+A1 proper-Levi problem",
      "J": [
        1,
        3,
        6
      ],
      "minimal_K": [
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "available_omitted_nodes": [
        4
      ],
      "assigned_omitted_node": 4,
      "assigned_patch": "A3+A2+A1",
      "status": "A3+A2+A1",
      "available_patches": [
        "A3+A2+A1"
      ]
    },
    {
      "cell_id": 52368,
      "word": "345671345624534132456734562453413245653413245341324131",
      "length": 54,
      "tau_cell": 52370,
      "classification": "proper-Levi region; proper Levi of type A5",
      "J": [
        4,
        6
      ],
      "minimal_K": [
        2,
        4,
        5,
        6,
        7
      ],
      "available_omitted_nodes": [
        3,
        1
      ],
      "assigned_omitted_node": 3,
      "assigned_patch": "A5+A1",
      "status": "A5+A1",
      "available_patches": [
        "A5+A1",
        "D6"
      ]
    },
    {
      "cell_id": 52370,
      "word": "432456713456245341324567345624534132456341324541324131",
      "length": 54,
      "tau_cell": 52368,
      "classification": "proper-Levi region; proper Levi of type A5",
      "J": [
        4,
        6
      ],
      "minimal_K": [
        2,
        4,
        5,
        6,
        7
      ],
      "available_omitted_nodes": [
        3,
        1
      ],
      "assigned_omitted_node": 3,
      "assigned_patch": "A5+A1",
      "status": "A5+A1",
      "available_patches": [
        "A5+A1",
        "D6"
      ]
    },
    {
      "cell_id": 52373,
      "word": "654324567134562453413245671345624534132456134534132431",
      "length": 54,
      "tau_cell": 52373,
      "classification": "proper-Levi region; proper Levi of type D4+A1",
      "J": [
        3,
        4
      ],
      "minimal_K": [
        2,
        3,
        4,
        5,
        7
      ],
      "available_omitted_nodes": [
        1,
        6
      ],
      "assigned_omitted_node": 1,
      "assigned_patch": "D6",
      "status": "D6",
      "available_patches": [
        "D6",
        "D5+A1"
      ]
    },
    {
      "cell_id": 52375,
      "word": "654324567134562453413245671345624534132456413245132431",
      "length": 54,
      "tau_cell": 52375,
      "classification": "proper-Levi region; proper Levi of type D4+A1",
      "J": [
        3,
        4
      ],
      "minimal_K": [
        2,
        3,
        4,
        5,
        7
      ],
      "available_omitted_nodes": [
        1,
        6
      ],
      "assigned_omitted_node": 1,
      "assigned_patch": "D6",
      "status": "D6",
      "available_patches": [
        "D6",
        "D5+A1"
      ]
    },
    {
      "cell_id": 52380,
      "word": "432456713456245341324567345624534132456341324534132413",
      "length": 54,
      "tau_cell": 52380,
      "classification": "proper-Levi region; proper Levi of type A5+A1",
      "J": [
        1,
        4,
        6
      ],
      "minimal_K": [
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "available_omitted_nodes": [
        3
      ],
      "assigned_omitted_node": 3,
      "assigned_patch": "A5+A1",
      "status": "A5+A1",
      "available_patches": [
        "A5+A1"
      ]
    },
    {
      "cell_id": 52386,
      "word": "432456713456245341324567345624534132456453413245341324",
      "length": 54,
      "tau_cell": 52386,
      "classification": "proper-Levi region; A3+A2+A1 proper-Levi problem",
      "J": [
        1,
        3,
        6
      ],
      "minimal_K": [
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "available_omitted_nodes": [
        4
      ],
      "assigned_omitted_node": 4,
      "assigned_patch": "A3+A2+A1",
      "status": "A3+A2+A1",
      "available_patches": [
        "A3+A2+A1"
      ]
    },
    {
      "cell_id": 52388,
      "word": "4324567134562453413245673456245341324563413245341324131",
      "length": 55,
      "tau_cell": 52388,
      "classification": "proper-Levi region; proper Levi of type A5",
      "J": [
        4,
        6
      ],
      "minimal_K": [
        2,
        4,
        5,
        6,
        7
      ],
      "available_omitted_nodes": [
        3,
        1
      ],
      "assigned_omitted_node": 3,
      "assigned_patch": "A5+A1",
      "status": "A5+A1",
      "available_patches": [
        "A5+A1",
        "D6"
      ]
    },
    {
      "cell_id": 52391,
      "word": "4324567134562453413245674562453413245645341324534132431",
      "length": 55,
      "tau_cell": 52391,
      "classification": "proper-Levi region; A3+A1+A1 proper-Levi problem",
      "J": [
        3,
        6
      ],
      "minimal_K": [
        2,
        3,
        5,
        6,
        7
      ],
      "available_omitted_nodes": [
        4,
        1
      ],
      "assigned_omitted_node": 4,
      "assigned_patch": "A3+A2+A1",
      "status": "A3+A2+A1",
      "available_patches": [
        "A3+A2+A1",
        "D6"
      ]
    },
    {
      "cell_id": 52392,
      "word": "6543245671345624534132456713456245341324564132454132431",
      "length": 55,
      "tau_cell": 52392,
      "classification": "proper-Levi region; proper Levi of type D4+A1",
      "J": [
        3,
        4
      ],
      "minimal_K": [
        2,
        3,
        4,
        5,
        7
      ],
      "available_omitted_nodes": [
        1,
        6
      ],
      "assigned_omitted_node": 1,
      "assigned_patch": "D6",
      "status": "D6",
      "available_patches": [
        "D6",
        "D5+A1"
      ]
    },
    {
      "cell_id": 52396,
      "word": "4324567134562453413245674562453413245645341324534132413",
      "length": 55,
      "tau_cell": 52396,
      "classification": "proper-Levi region; A3+A1+A1 proper-Levi problem",
      "J": [
        1,
        6
      ],
      "minimal_K": [
        1,
        2,
        5,
        6,
        7
      ],
      "available_omitted_nodes": [
        3,
        4
      ],
      "assigned_omitted_node": 3,
      "assigned_patch": "A5+A1",
      "status": "A5+A1",
      "available_patches": [
        "A5+A1",
        "A3+A2+A1"
      ]
    },
    {
      "cell_id": 52398,
      "word": "6543245671345624534132456713456245341324563413245432413",
      "length": 55,
      "tau_cell": 52398,
      "classification": "proper-Levi region; A3+A1+A1 proper-Levi problem",
      "J": [
        1,
        4
      ],
      "minimal_K": [
        1,
        2,
        4,
        5,
        7
      ],
      "available_omitted_nodes": [
        3,
        6
      ],
      "assigned_omitted_node": 3,
      "assigned_patch": "A5+A1",
      "status": "A5+A1",
      "available_patches": [
        "A5+A1",
        "D5+A1"
      ]
    },
    {
      "cell_id": 52401,
      "word": "43245671345624534132456745624534132456453413245341324131",
      "length": 56,
      "tau_cell": 52401,
      "classification": "proper-Levi region; A3+A1 proper-Levi problem",
      "J": [
        6
      ],
      "minimal_K": [
        2,
        5,
        6,
        7
      ],
      "available_omitted_nodes": [
        3,
        4,
        1
      ],
      "assigned_omitted_node": 3,
      "assigned_patch": "A5+A1",
      "status": "A5+A1",
      "available_patches": [
        "A5+A1",
        "A3+A2+A1",
        "D6"
      ]
    },
    {
      "cell_id": 52403,
      "word": "65432456713456245341324567134562453413245634132454324131",
      "length": 56,
      "tau_cell": 52403,
      "classification": "proper-Levi region; A3+A1 proper-Levi problem",
      "J": [
        4
      ],
      "minimal_K": [
        2,
        4,
        5,
        7
      ],
      "available_omitted_nodes": [
        3,
        1,
        6
      ],
      "assigned_omitted_node": 3,
      "assigned_patch": "A5+A1",
      "status": "A5+A1",
      "available_patches": [
        "A5+A1",
        "D6",
        "D5+A1"
      ]
    },
    {
      "cell_id": 52404,
      "word": "43245671345624534132456734562453413245645341324534132431",
      "length": 56,
      "tau_cell": 52404,
      "classification": "proper-Levi region; A3+A1+A1 proper-Levi problem",
      "J": [
        3,
        6
      ],
      "minimal_K": [
        2,
        3,
        5,
        6,
        7
      ],
      "available_omitted_nodes": [
        4,
        1
      ],
      "assigned_omitted_node": 4,
      "assigned_patch": "A3+A2+A1",
      "status": "A3+A2+A1",
      "available_patches": [
        "A3+A2+A1",
        "D6"
      ]
    },
    {
      "cell_id": 52406,
      "word": "43245671345624534132456734562453413245645341324534132413",
      "length": 56,
      "tau_cell": 52406,
      "classification": "proper-Levi region; A3+A1+A1 proper-Levi problem",
      "J": [
        1,
        6
      ],
      "minimal_K": [
        1,
        2,
        5,
        6,
        7
      ],
      "available_omitted_nodes": [
        3,
        4
      ],
      "assigned_omitted_node": 3,
      "assigned_patch": "A5+A1",
      "status": "A5+A1",
      "available_patches": [
        "A5+A1",
        "A3+A2+A1"
      ]
    },
    {
      "cell_id": 52407,
      "word": "65432456713456245341324567134562453413245634132454132413",
      "length": 56,
      "tau_cell": 52407,
      "classification": "proper-Levi region; A3+A1+A1 proper-Levi problem",
      "J": [
        1,
        4
      ],
      "minimal_K": [
        1,
        2,
        4,
        5,
        7
      ],
      "available_omitted_nodes": [
        3,
        6
      ],
      "assigned_omitted_node": 3,
      "assigned_patch": "A5+A1",
      "status": "A5+A1",
      "available_patches": [
        "A5+A1",
        "D5+A1"
      ]
    },
    {
      "cell_id": 52408,
      "word": "432456713456245341324567345624534132456453413245341324131",
      "length": 57,
      "tau_cell": 52408,
      "classification": "proper-Levi region; A3+A1 proper-Levi problem",
      "J": [
        6
      ],
      "minimal_K": [
        2,
        5,
        6,
        7
      ],
      "available_omitted_nodes": [
        3,
        4,
        1
      ],
      "assigned_omitted_node": 3,
      "assigned_patch": "A5+A1",
      "status": "A5+A1",
      "available_patches": [
        "A5+A1",
        "A3+A2+A1",
        "D6"
      ]
    },
    {
      "cell_id": 52409,
      "word": "654324567134562453413245671345624534132456341324541324131",
      "length": 57,
      "tau_cell": 52409,
      "classification": "proper-Levi region; A3+A1 proper-Levi problem",
      "J": [
        4
      ],
      "minimal_K": [
        2,
        4,
        5,
        7
      ],
      "available_omitted_nodes": [
        3,
        1,
        6
      ],
      "assigned_omitted_node": 3,
      "assigned_patch": "A5+A1",
      "status": "A5+A1",
      "available_patches": [
        "A5+A1",
        "D6",
        "D5+A1"
      ]
    },
    {
      "cell_id": 52410,
      "word": "654324567134562453413245671345624534132456453413245341324",
      "length": 57,
      "tau_cell": 52410,
      "classification": "proper-Levi region; trilinear base with a Whittaker factor",
      "J": [
        1,
        3
      ],
      "minimal_K": [
        1,
        2,
        3,
        5,
        7
      ],
      "available_omitted_nodes": [
        4,
        6
      ],
      "assigned_omitted_node": 4,
      "assigned_patch": "A3+A2+A1",
      "status": "A3+A2+A1",
      "available_patches": [
        "A3+A2+A1",
        "D5+A1"
      ]
    },
    {
      "cell_id": 52413,
      "word": "65432456713456245341324567134562453413245645341324534132431",
      "length": 59,
      "tau_cell": 52413,
      "classification": "proper-Levi region; trilinear base with a Whittaker factor",
      "J": [
        3
      ],
      "minimal_K": [
        2,
        3,
        5,
        7
      ],
      "available_omitted_nodes": [
        4,
        1,
        6
      ],
      "assigned_omitted_node": 4,
      "assigned_patch": "A3+A2+A1",
      "status": "A3+A2+A1",
      "available_patches": [
        "A3+A2+A1",
        "D6",
        "D5+A1"
      ]
    },
    {
      "cell_id": 52414,
      "word": "65432456713456245341324567134562453413245645341324534132413",
      "length": 59,
      "tau_cell": 52414,
      "classification": "proper-Levi region; trilinear base with a Whittaker factor",
      "J": [
        1
      ],
      "minimal_K": [
        1,
        2,
        5,
        7
      ],
      "available_omitted_nodes": [
        3,
        4,
        6
      ],
      "assigned_omitted_node": 3,
      "assigned_patch": "A5+A1",
      "status": "A5+A1",
      "available_patches": [
        "A5+A1",
        "A3+A2+A1",
        "D5+A1"
      ]
    },
    {
      "cell_id": 52415,
      "word": "654324567134562453413245671345624534132456453413245341324131",
      "length": 60,
      "tau_cell": 52415,
      "classification": "proper-Levi region; trilinear rank-two-group base; not numbered Model 1-9",
      "J": [],
      "minimal_K": [
        2,
        5,
        7
      ],
      "available_omitted_nodes": [
        3,
        4,
        1,
        6
      ],
      "assigned_omitted_node": 3,
      "assigned_patch": "A5+A1",
      "status": "A5+A1",
      "available_patches": [
        "A5+A1",
        "A3+A2+A1",
        "D6",
        "D5+A1"
      ]
    }
  ]
}


==> anc/model10/proper_levi/verify_interfaces.py <==
#!/usr/bin/env python3
"""Evaluate ONLY the 69 supplied proper-cell words and four Levi lattices.
No Weyl/root enumeration, compatibility computation, or residual-cell calculation.
Requires Python 3.10+ and SymPy.
Usage: python verify_interfaces.py --input /path/to/compatible_cells.md --output ./recheck
The legacy --input-dir option is also accepted. No input file is modified.
"""
from __future__ import annotations
import argparse, csv, hashlib, json, re
from pathlib import Path
from collections import Counter
import sympy as sp
from sympy.matrices.normalforms import smith_normal_form
from sympy.polys.domains import ZZ

def main() -> None:
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--input-dir', type=Path, default=Path(__file__).resolve().parent.parent/'residual_e7'/'inputs')
    parser.add_argument('--input', type=Path, default=None, help='Exact authoritative ledger path')
    parser.add_argument('--output', type=Path, default=None, help='Directory for regenerated JSON and CSV')
    args=parser.parse_args()
    source=args.input if args.input is not None else args.input_dir/'compatible_cells.md'
    if not source.is_file():
        raise SystemExit(f'Missing authoritative input: {source}')
    expected_hash='434be22e18965961854e235f9b6492c455c32ce02e87a18746ea8ca9e6534111'
    actual_hash=hashlib.sha256(source.read_bytes()).hexdigest()
    if actual_hash != expected_hash:
        raise SystemExit('The ledger differs from the authoritative input for this report: '+actual_hash)
    out=args.output if args.output is not None else Path(__file__).resolve().parent
    out.mkdir(parents=True, exist_ok=True)
    text=source.read_text(encoding='utf-8')
    rows=[]
    for line in text.splitlines():
        if not line.startswith('| '): continue
        cols=[x.strip() for x in line.strip('|').split('|')]
        if not cols or not re.fullmatch(r'\d+ / `[^`]+`', cols[0]): continue
        # Select the specified proper-cell entries; do not classify the other 29 words.
        if 'proper-Levi region' not in cols[-1]: continue
        ident,word=re.fullmatch(r'(\d+) / `([^`]+)`',cols[0]).groups()
        rows.append(dict(cell_id=int(ident),word=word,length=int(cols[1]),
                         tau_cell=int(cols[5]),classification=cols[6],
                         lower_covers=[int(x) for x in cols[2].split(',') if x.strip()]))
    assert len(rows)==69 and len({r['cell_id'] for r in rows})==69
    A=2*sp.eye(7)
    for i,j in [(1,3),(3,4),(4,5),(5,6),(6,7),(2,4)]:
        A[i-1,j-1]=A[j-1,i-1]=-1
    Ai=A.inv(); identity=sp.eye(7); refl={}
    for i in range(7):
        M=sp.eye(7); M[i,:]=identity[i,:]-A[i,:]; refl[i+1]=M
    w0=-refl[2]*refl[5]*refl[7]
    I={2,5,7}; omitted=[1,3,4,6]; priority=[3,4,1,6]
    statuses={1:'D6',3:'A5+A1',4:'A3+A2+A1',6:'D5+A1'}
    names={1:'D6',3:'A5+A1',4:'A3+A2+A1',6:'D5+A1'}
    expected_counts={():1,(1,):1,(3,):1,(4,):2,(6,):2,(1,3):1,
        (1,4):2,(1,6):2,(3,4):5,(3,6):2,(4,6):8,(1,3,4):5,
        (1,3,6):2,(1,4,6):8,(3,4,6):27}
    for row in rows:
        W=sp.eye(7)
        for c in row['word']: W=W*refl[int(c)]
        assert len(row['word'])==row['length']
        V=W*w0
        support={i+1 for i in range(7) if V*Ai[:,i]!=Ai[:,i]}
        K=I|support; J=sorted(K-I)
        assert len(K)<7
        choices=[j for j in priority if j not in K]
        row.update(J=J, minimal_K=sorted(K), available_omitted_nodes=choices,
                   assigned_omitted_node=choices[0], assigned_patch=names[choices[0]],
                   status=statuses[choices[0]],
                   available_patches=[names[j] for j in choices])
    counts=Counter(tuple(r['J']) for r in rows)
    assert dict(counts)==expected_counts, (counts,expected_counts)
    byid={r['cell_id']:r for r in rows}
    for r in rows:
        partner=byid[r['tau_cell']]
        assert partner['tau_cell']==r['cell_id']
        assert partner['J']==r['J']
        assert partner['assigned_patch']==r['assigned_patch']
        # Check all PRESENT proper-cell Hasse links, not the unseen full poset.
        for v in r['lower_covers']:
            if v in byid:
                assert byid[v]['length']<r['length']
                assert set(byid[v]['available_omitted_nodes'])<=set(r['available_omitted_nodes'])
    overlaps=Counter(p for r in rows for p in r['available_patches'])
    assignments=Counter(r['assigned_patch'] for r in rows)
    assert dict(overlaps)=={'D6':48,'D5+A1':18,'A5+A1':26,'A3+A2+A1':12}, overlaps
    assert dict(assignments)=={'D6':32,'D5+A1':5,'A5+A1':26,'A3+A2+A1':6}, assignments
    v=sp.Matrix([0,sp.Rational(1,2),0,0,sp.Rational(1,2),0,sp.Rational(1,2)])
    assert A*v==sp.Matrix([0,1,0,-1,1,-1,1])
    lattice=[]
    for j in omitted:
        indices=[i for i in range(7) if i!=j-1]
        AK=A.extract(indices,indices)
        col=Ai[:,j-1]
        assert all(c.q==1 for c in col)
        assert sp.gcd_list(list(col))==1
        d=int(Ai[j-1,j-1])
        # A^-1 e_j in the simple-coroot basis is the primitive central cocharacter.
        # omega_j is an integral primitive character, chi_j(z_j(t))=t^d.
        assert AK.det()==2*d
        snf=smith_normal_form(AK,domain=ZZ)
        lattice.append(dict(omitted_node=j,root_type=names[j],
              central_degree=d,cartan_minor_determinant=int(AK.det()),
              central_cocharacter_simple_coroot_coordinates=[str(c) for c in col],
              primitive_abelianization_character_simple_root_coordinates=[int(c) for c in col],
              cartan_minor_smith_diagonal=[abs(int(snf[k,k])) for k in range(6)]))
    # Exact GL-factor central-torus presentations; work in the specified E7 lattice.
    def gl_factor(j, chain, central_multiple):
        n=len(chain)+1
        central=Ai[:,j-1]
        first=sp.Rational(central_multiple,n)*central
        for k,gamma in enumerate(chain,1):
            first += sp.Rational(n-k,n)*identity[:,gamma-1]
        cochars=[first]
        for gamma in chain:
            cochars.append(cochars[-1]-identity[:,gamma-1])
        integer_images=A*sp.Matrix.hstack(*cochars)
        assert all(x.q==1 for x in integer_images)
        assert sum(cochars,sp.zeros(7,1))==central_multiple*central
        return cochars,integer_images
    a3,Ca3=gl_factor(3,[1],1)
    b3,Cb3=gl_factor(3,[7,6,5,4,2],2)
    x4,Cx4=gl_factor(4,[7,6,5],1)
    y4,Cy4=gl_factor(4,[2],1)
    a4,Ca4=gl_factor(4,[1,3],1)
    matrix_covers=[]
    for j,cols,spec in [(3,sp.Matrix.hstack(Ca3,Cb3), 'GL2 x GL6 / z -> (z^-2,z)'),
                        (4,sp.Matrix.hstack(Cx4,Cy4,Ca4), 'GL4 x GL2 x GL3 / tX*tY*tA=1')]:
        S=smith_normal_form(cols,domain=ZZ)
        assert [abs(int(S[i,i])) for i in range(7)]==[1]*7
        matrix_covers.append(dict(omitted_node=j,presentation=spec,
            cocharacter_matrix_in_fundamental_coweights=[[int(x) for x in cols.row(i)] for i in range(7)],
            smith_nonzero_diagonal=[1]*7))
    # A representative diag(t,1) of PGL2 has precisely the specified cocharacter v.
    assert -sum(a3,sp.zeros(7,1)) + b3[0]+b3[2]+b3[4] == v
    assert x4[0]+x4[2]+y4[0]-sum(a4,sp.zeros(7,1)) == v
    # The D6 central graph uses cv modulo cs, not the vector-kernel graph of GSO12.
    cv=identity[:,1]+identity[:,2]  # alpha_2^vee + alpha_3^vee at -1
    cs=2*v
    assert all(int(x)%2==0 for x in Ai[:,0]-cv-cs)
    # Character multipliers for the two balancing arguments.
    # GR: det(D3(a))=(det a)^3.
    # Extended Shalika: p=det(X)*det(Y)^2 has multiplier (c*det a)^4.
    assert 3==3 and (4,2+2)==(4,4)
    # GL2/GL3 ONLY: all permutation representatives for the Whittaker boundary check.
    # These are not E7 Weyl or cell enumerations.
    import itertools
    whittaker=[]
    for n in [2,3]:
        for perm in itertools.permutations(range(n)):
            inv=[perm.index(i) for i in range(n)]
            constraints=[]; incompatible=[]
            for i in range(n):
                for k in range(i+1,n):
                    if inv[i]>inv[k]:
                        left=(k-i==1); right=(inv[i]-inv[k]==1)
                        if left != right: incompatible.append([i+1,k+1])
                        elif left: constraints.append([i+1,k+1])
            length=sum(perm[i]>perm[k] for i in range(n) for k in range(i+1,n))
            if not length:
                classification='Gauss open'
            elif incompatible:
                classification='character incompatible'
            else:
                assert constraints
                i,k=constraints[0]
                # H_ik is a nonzero diagonal semisimple conormal to t_i=t_k.
                H=sp.zeros(n); H[i-1,i-1]=1; H[k-1,k-1]=-1
                assert H.trace()==0 and (H**2).trace()==2
                classification='compatible, semisimple conormal'
            whittaker.append(dict(n=n,permutation=[i+1 for i in perm],length=length,
                 compatibility_equalities=constraints,mismatch_roots=incompatible,classification=classification))
    for r in rows: r.pop('lower_covers')
    payload={'input_sha256':hashlib.sha256(source.read_bytes()).hexdigest(),
        'scope':'69 specified proper words only; four fixed Levi lattice calculations',
        'priority_omitted_nodes':priority,'overlapping_patch_counts':dict(overlaps),
        'disjoint_assignment_counts':dict(assignments),'levi_lattice_checks':lattice,
        'matrix_central_cover_checks':matrix_covers,'whittaker_boundary_checks':whittaker,
        'proof_status_note':'The program checks root words and lattices; distributional conclusions are proved in the article.',
        'cells':sorted(rows,key=lambda r:r['cell_id'])}
    (out/'proper_cells_and_interfaces.json').write_text(json.dumps(payload,indent=2)+'\n')
    fields=['cell_id','length','tau_cell','J','minimal_K','available_omitted_nodes',
            'assigned_omitted_node','assigned_patch','status','available_patches','word','classification']
    with (out/'proper_cells_69.csv').open('w',newline='',encoding='utf-8') as fp:
        writer=csv.DictWriter(fp,fieldnames=fields); writer.writeheader()
        for row in payload['cells']:
            writer.writerow({k:(';'.join(map(str,row[k])) if isinstance(row[k],list) else row[k]) for k in fields})
    print('PASS: 69 specified proper words evaluated; no other cell words evaluated.')
    print('PASS: all 15 specified minimal-support counts agree.')
    print('PASS: tau partners have identical patch assignments.')
    print('PASS: all supplied proper-to-proper Hasse links obey patch upward-closure.')
    print('PASS: overlap counts',dict(overlaps))
    print('PASS: disjoint priority assignment',dict(assignments))
    print('PASS: primitive central degrees',[x['central_degree'] for x in lattice])
    print('PASS: both matrix central covers have integral, surjective cocharacter maps.')
    print('PASS: both matrix H0 embeddings have the specified PGL2 cocharacter v.')
    print('PASS: the D6 central graph is (cs,1), (cv,-1).')
    print('PASS: GL2/GL3 Whittaker boundary character/conormal checks.')
    print('NOTE: mathematical distribution proofs remain in the main manuscript, not certified by these arithmetic tests.')
    print('INPUT SHA256:',payload['input_sha256'])
    print('Cartan inverse:'); print(Ai)
    for j in omitted:
        print(names[j],':',', '.join(str(r['cell_id']) for r in payload['cells'] if r['assigned_omitted_node']==j))

if __name__=='__main__':
    main()


==> anc/model10/residual_e7/README.md <==
# Model-10 residual-E7 exact calculations

Use Python 3.11 or later, NumPy 2.3.5 and SymPy 1.14.0. In a working copy:

```sh
python3 verify.py
```

The integrated verifier is the canonical entry point. Helper scripts are imported
by it; running a helper directly can replace a complete output with a partial
diagnostic file. The common `../../verify_all.py` wrapper runs in a new copy
and compares regenerated outputs byte for byte.

The only data input is `inputs/compatible_cells.md`, an unchanged copy of the
canonical exhaustive E7 table; `input_hashes.json` now lists only this actual
finite data input. Earlier stage prose and its incidental hash are omitted.
`analysis_core.py` specifies the Cartan matrix, cocycle, root-coordinate maps
and 28 fixed IDs, and reconstructs signed root actions from their words.
This entry point does not independently enumerate Weyl elements or classify
all compatibility loci; that is the separate `../../model10_gk_exhaustive/`
source/data dependency.

Exact symbolic checks cover 14 mixed-stabilizer monomial defects, 10 cell
families with torus transporters, the special 51960 closed-branch equations,
the opposite-weight plane in 52208, and six normal-form branches in the four
spectral cells 44670/45681/51774/51793. The latter checks include saturated
coefficient tori, rank-two scalar directions and the common nonzero semisimple
alpha3 conormal. Outputs are the six JSON files named in `../../verify_all.py`
and the 28 signatures. `../../verify_ledger_links.py` checks the 14+10+4
disjoint coverage, words, root images/signs, dimensions, tau partners and
full-graph covers against the canonical archive.

Normal-form branch exhaustiveness, rational sections and distributional
filtration/wavefront implications remain mathematical arguments in the active
manuscript. The four spectral removals use the preceding-region hypotheses
there. Successful symbolic checks do not establish those premises.


==> anc/model10/residual_e7/analysis_core.py <==
from pathlib import Path
import re, json
import numpy as np
import sympy as S
from functools import lru_cache

IDS=[2526,14578,21092,32937,37733,39171,42519,44094,44670,45681,46017,49001,49054,49466,49596,49812,50122,50415,50724,50767,50996,51188,51205,51387,51774,51793,51960,52208]
text=(Path(__file__).resolve().parent/'inputs'/'compatible_cells.md').read_text()
rows={}
for line in text.splitlines():
 m=re.match(r'\| (\d+) / `([^`]+)` \| (\d+) \| (.*?) \| (yes|no) \| nonempty / (\d+) \| (\d+) \|',line)
 if m and int(m[1]) in IDS:
  k=int(m[1]);rows[k]=dict(id=k,word=m[2],length=int(m[3]),covers=[int(x.strip()) for x in m[4].split(',') if x.strip()],passes=m[5]=='yes',dimension=int(m[6]),tau=int(m[7]))
for k in IDS:
 block=re.search(r'### Cell '+str(k)+r'\n(.*?)(?=\n### Cell|\Z)',text,re.S)[1]
 rows[k]['equations']=re.search(r'Equations: `([^`]+)`',block)[1]
 rows[k]['witness']=json.loads(re.search(r'Witness: `(\[[^`]+\])`',block)[1])

n=7
C=2*np.eye(n,dtype=int)
edges=[(1,3),(3,4),(4,5),(5,6),(6,7),(2,4)]
for i,j in edges:C[i-1,j-1]=C[j-1,i-1]=-1
simples=[tuple(int(i==j) for i in range(n)) for j in range(n)]
def neg(a):return tuple(-x for x in a)
def add(a,b):return tuple(x+y for x,y in zip(a,b))
def pairing(a,b):return int(np.array(a)@C@np.array(b))
def refl(a,i):
 b=list(a);b[i]-=sum(C[i,j]*a[j] for j in range(n));return tuple(b)
rootset=set(simples+list(map(neg,simples))); todo=list(rootset)
while todo:
 a=todo.pop()
 for i in range(n):
  b=refl(a,i)
  if b not in rootset:rootset.add(b);todo.append(b)
roots=sorted(rootset,key=lambda a:(sum(a),a));positive=[a for a in roots if min(a)>=0]
I=[1,4,6] # zero based 2,5,7
U=set(positive)-{simples[i] for i in I}
Lroots={a for i in I for a in (simples[i],neg(simples[i]))}
P=U|Lroots

def eps(a,b):
 exponent=sum(x*y for x,y in zip(a,b))
 for i,j in edges:
  hi,lo=max(i,j)-1,min(i,j)-1
  exponent+=a[hi]*b[lo]
 return (-1)**(exponent%2)
def signed_s(a,i):
 if a==simples[i] or a==neg(simples[i]):return neg(a),1
 d=sum(C[i,j]*a[j] for j in range(n))
 return refl(a,i), (eps(simples[i],a) if d==-1 else eps(neg(simples[i]),a) if d==1 else 1)
@lru_cache(None)
def action(word,a):
 c=1
 for ch in reversed(word):
  a,d=signed_s(a,int(ch)-1);c*=d
 return a,c

def wmatrix(word):return S.Matrix.hstack(*[S.Matrix(action(word,a)[0]) for a in simples])

# Matrix-unit identification on the A5 subalgebra, nodes 7,6,5,4,2 in order.
chain=[6,5,4,3,1]
physical={}
for start in range(5):
 a=simples[chain[start]];sign=1;physical[(start,start+1)]=(a,sign)
 for end in range(start+2,6):
  b=simples[chain[end-1]]
  sign*=eps(a,b);a=add(a,b);physical[(start,end)]=(a,sign)
# e_a=sign E_ij, and e_-a=-sign E_ji (by [e_a,e_-a]=-h_a).
for (i,j),(a,sign) in list(physical.items()):physical[(j,i)]=(neg(a),-sign)
coords={'s':simples[0],'t':simples[2]}
phys_sign={'s':1,'t':1}
for name,i,j in [('A11',0,2),('A12',0,3),('A21',1,2),('A22',1,3),('B11',2,4),('B12',2,5),('B21',3,4),('B22',3,5)]:
 coords[name],phys_sign[name]=physical[(i,j)]
assert len(roots)==126 and len(U)==60
if __name__=='__main__':
 print('Root coordinate identification:', {k:(v,phys_sign[k]) for k,v in coords.items()})
 for k in IDS:
  row=rows[k];w=row['word']
  common=[a for a in U if action(w,a)[0] in U]
  mixedR=[(a,action(w,a)) for a in Lroots if action(w,a)[0] in U]
  mixedL=[(a,action(w[::-1],a)) for a in Lroots if action(w[::-1],a)[0] in U]
  lev=[(a,action(w,a)) for a in Lroots if action(w,a)[0] in Lroots]
  print(k,'commonU',len(common),'L<-UR',len(mixedL),'UL<-R',len(mixedR),'L-L',len(lev))

VARNAMES='sL tL AL11 AL12 AL21 AL22 BL11 BL12 BL21 BL22 sR tR AR11 AR12 AR21 AR22 BR11 BR12 BR21 BR22'.split()
VARS=dict(zip(VARNAMES,S.symbols(' '.join(VARNAMES))))
ZBAS=[S.Matrix([[1,0],[0,-1]]),S.Matrix([[0,1],[0,0]]),S.Matrix([[0,0],[1,0]])]

def coeffdict(v,side):
 return {coords[n]:phys_sign[n]*v[(n[0]+side+n[1:]) if n[0] in 'AB' else n+side] for n in coords}

def levi_lie(v,side):
 A=S.Matrix(2,2,[v['A'+side+x] for x in ('11','12','21','22')]);B=S.Matrix(2,2,[v['B'+side+x] for x in ('11','12','21','22')])
 gs=[B.T*A.T,B.T,S.eye(2)]
 rc={a:S.zeros(1,3) for a in Lroots};tor=S.zeros(7,3)
 for i,g in zip([6,4,1],gs):
  for j,z in enumerate(ZBAS):
   gz=g.inv()*z*g
   rc[simples[i]][j]=S.factor(gz[0,1]);rc[neg(simples[i])][j]=S.factor(-gz[1,0]);tor[i,j]=S.factor(gz[0,0])
 return rc,tor

def stab_system(k,v):
 w=rows[k]['word'];wm=wmatrix(w)
 wr={a:action(w,a) for a in roots};wi={b:(a,c) for a,(b,c) in wr.items()}
 l,tl=levi_lie(v,'L');r,tr=levi_lie(v,'R')
 p=coeffdict(v,'L');q=coeffdict(v,'R')
 eq=[S.Matrix.hstack(tl,-wm*tr)];char=S.zeros(1,6)
 for a in Lroots:
  b,c=wi[a]
  if b in U:char[:,:3]-=q.get(b,0)*c*l[a]
  elif b not in Lroots:eq.append(S.Matrix.hstack(l[a],S.zeros(1,3)))
 for b in Lroots:
  a,c=wr[b]
  if a in U:char[:,3:]+=p.get(a,0)*c*r[b]
  elif a not in Lroots:eq.append(S.Matrix.hstack(S.zeros(1,3),r[b]))
  else:eq.append(S.Matrix.hstack(l[a],-c*r[b]))
 M=S.Matrix.vstack(*eq).applyfunc(S.factor);char=char.applyfunc(S.factor)
 return M,char

def eq_subs(k):
 # Stored equations are signed single-coordinate matches or zero constraints.
 out={}
 for eq in rows[k]['equations'].split(';'):
  left,right=eq.split('=');out[VARS[left.strip()]]=S.sympify(right.strip(),locals=VARS)
 return out

def after_eq(k):
 subs=eq_subs(k)
 return {n:S.sympify(a).subs(subs,simultaneous=True) for n,a in VARS.items()}


==> anc/model10/residual_e7/certificate_tau.py <==
from torus_tau import *
from sympy.polys.matrices import DomainMatrix
from sympy.polys.matrices.normalforms import smith_normal_decomp
import json

def symbolic_solution(W,rat,allowed):
 D,P,Q=smith_normal_decomp(DomainMatrix.from_Matrix(W).convert_to(S.ZZ));D,P,Q=D.to_Matrix(),P.to_Matrix(),Q.to_Matrix()
 rank=W.rank(); assert all(abs(D[i,i])==1 for i in range(rank))
 # In multiplicative coordinates y=Q^{-1} z, D y = P log(rat).
 transformed=[S.factor(S.prod(r**int(P[i,j]) for j,r in enumerate(rat))) for i in range(W.rows)]
 assert all(t==1 for t in transformed[rank:]),transformed[rank:]
 y=[transformed[i]**int(D[i,i]) if i<rank else S.Integer(1) for i in range(7)]
 z=[S.factor(S.prod(y[j]**int(Q[i,j]) for j in range(7))) for i in range(7)]
 assert all(S.factor(S.prod(z[j]**int(W[i,j]) for j in range(7))/rat[i])==1 for i in range(W.rows))
 denom=[str(S.denom(zz)) for zz in z]
 assert all(S.denom(zz).free_symbols <= allowed for zz in z)
 return z,rank

if __name__=='__main__':
 out=[]
 for k in FIXED:
  for pats in BRANCHES[k]:
   v,tv,names,W,rat=tau_torus(k,pats)
   if k==51960 and pats[0]=='DD':continue
   nz=set().union(*[v[name].free_symbols for name in names])
   z,rank=symbolic_solution(W,rat,nz)
   print('TORUS:',z,flush=True)
   out.append(dict(cell=k,patterns=pats,names=names,coordinates={x:str(v[x]) for x in names},tau_coordinates={x:str(tv[x]) for x in names},weights=[list(map(int,W.row(i))) for i in range(W.rows)],torus=[str(x) for x in z],rank=rank))
 (Path(__file__).resolve().parent/'tau_torus_certificates.json').write_text(json.dumps(out,indent=2))


==> anc/model10/residual_e7/input_hashes.json <==
{
  "compatible_cells.md": "434be22e18965961854e235f9b6492c455c32ce02e87a18746ea8ca9e6534111"
}

==> anc/model10/residual_e7/inputs/compatible_cells.md <==
# Model 10: all 98 nonempty full U-compatibility loci

Cell IDs are zero-based and refer to `cells.jsonl` and `all_cells.tsv`. A word `735` means $s_7s_3s_5$, with the rightmost reflection acting first. `e` is the identity. Every word here is reduced and represents the unique minimal-length member of its double coset. `dim` is the dimension of $C_w/(H_0\times H_0)$, not a count of H-double orbits. Closure lists below are Hasse predecessors in the **full 52,416-cell Bruhat poset**, not just in this 98-cell subset.

Nonempty refers to the U-intersection condition defining $C_w$. Levi descriptions record root types; rational forms, characters and distributional conclusions are established in the article.

| Cell / reduced word | Length | Closure: lower covers | Representative passes? | Full $C_w$ / dim | Tau cell | Next mechanism / predicted descendant |
|---|---:|---|---|---|---:|---|
| 0 / `e` | 0 |  | yes | nonempty / 10 | 0 | identity locus; none needed: compatible part of P is H |
| 2526 / `64534132456134` | 14 | 1650, 1720, 1794, 1833, 1912, 1930 | no | nonempty / 11 | 2526 | residual geometry; transpose-stable cell; type E7 residual geometry |
| 14578 / `64534132456765432456134` | 23 | 9598, 9704, 9986, 10450, 10586, 10769, 10802, 10809, 11338, 11688, 11988, 12265, 12628, 12661 | no | nonempty / 12 | 14578 | residual geometry; transpose-stable cell; type E7 residual geometry |
| 21092 / `65432456713456245341324564` | 26 | 17191, 17220, 17661, 18272, 18298, 18471, 18725, 18751, 18808, 18827, 18851 | no | nonempty / 12 | 21092 | residual geometry; transpose-stable cell; type E7 residual geometry |
| 32937 / `6453413245671345624534132456134` | 31 | 28789, 29364, 29412, 29771, 29819, 30014, 30179, 30274, 30429, 30583, 30592, 30602, 30603, 30622 | no | nonempty / 13 | 32937 | residual geometry; transpose-stable cell; type E7 residual geometry |
| 35793 / `134562453413245676543245613452431` | 33 | 28432, 28728, 28768, 28820, 28892, 28962, 33153, 33253, 33266, 33522, 33616, 33623, 33984, 34735 | yes | nonempty / 11 | 35793 | proper-Levi region; proper Levi of type D6 |
| 37733 / `6453413245675645341324561345132431` | 34 | 35282, 35450, 35634, 35654, 35688, 35694, 35766, 36022, 36728 | no | nonempty / 12 | 39171 | residual geometry; paired transpose cells; type E7 residual geometry |
| 39171 / `1345624534132456765413245643245134` | 34 | 36035, 36163, 36339, 37072, 37078, 37201, 37210, 37211, 37216 | no | nonempty / 12 | 37733 | residual geometry; paired transpose cells; type E7 residual geometry |
| 42519 / `645341324567345624534132456245341324` | 36 | 39548, 39574, 39861, 39970, 40162, 40397, 40478, 40497, 40734, 40774, 40780, 40781, 40796, 40856 | no | nonempty / 12 | 42519 | residual geometry; transpose-stable cell; type E7 residual geometry |
| 44094 / `6453413245671345624534132456245341324` | 37 | 41387, 41770, 42171, 42259, 42519, 42531, 42584 | no | nonempty / 13 | 44094 | residual geometry; transpose-stable cell; type E7 residual geometry |
| 44670 / `64534132456713456245341324561345132431` | 38 | 42869, 42957, 43037, 43052, 43130, 43147, 43151, 43211, 43425, 43944 | no | nonempty / 13 | 45681 | residual geometry; paired transpose cells; type E7 residual geometry |
| 45681 / `13456245341324567134562453413245645134` | 38 | 43516, 43795, 44037, 44046, 44089, 44279, 44292, 44294, 44299, 44308 | no | nonempty / 13 | 44670 | residual geometry; paired transpose cells; type E7 residual geometry |
| 45997 / `134562453413245676453413245613245132431` | 39 | 44648, 44653, 44655, 44656, 44668, 44672, 44722, 44899, 45358 | no | nonempty / 12 | 45997 | proper-Levi region; proper Levi of type D6 |
| 46017 / `671345624534132456764534132456345132431` | 39 | 44509, 44636, 44648, 44668, 44677, 44679, 44680, 44683, 44732, 44762, 44912, 45378 | no | nonempty / 13 | 46017 | residual geometry; transpose-stable cell; type E7 residual geometry |
| 47185 / `6713456245341324567645341324561345132431` | 40 | 45867, 45997, 46012, 46013, 46014, 46017, 46063, 46220, 46627 | no | nonempty / 13 | 47185 | proper-Levi region; proper Levi of type D6 |
| 49001 / `675645341324567345624534132456324534132431` | 42 | 48029, 48109, 48119, 48128, 48134, 48162, 48291, 48593 | yes | nonempty / 14 | 49596 | residual geometry; paired transpose cells; type E7 residual geometry |
| 49054 / `671345624534132456734562453413245645132431` | 42 | 48011, 48033, 48083, 48136, 48168, 48172, 48173, 48192, 48193, 48194, 48198, 48234, 48261, 48348, 48646 | no | nonempty / 14 | 49054 | residual geometry; transpose-stable cell; type E7 residual geometry |
| 49079 / `134562453413245671345624534132456134532431` | 42 | 48025, 48121, 48173, 48192, 48214, 48225, 48227, 48239, 48380, 48671 | no | nonempty / 13 | 49079 | proper-Levi region; proper Levi of type D6 |
| 49466 / `456734562453413245676245341324565432451343` | 42 | 48027, 48446, 48478, 48639, 48692, 48696, 48829 | no | nonempty / 12 | 49466 | residual geometry; transpose-stable cell; type E7 residual geometry |
| 49596 / `432456713456245341324567345624534132456134` | 42 | 48402, 48407, 48560, 48572, 48734, 48839, 48840, 48842 | no | nonempty / 14 | 49001 | residual geometry; paired transpose cells; type E7 residual geometry |
| 49599 / `654324567134562453413245671345624534132456` | 42 | 46083, 46301, 46518, 46688, 46741, 46880, 46899, 46905 | no | nonempty / 14 | 49599 | proper-Levi region; D5+A1 proper-Levi problem |
| 49800 / `6713456245341324567345624534132456134532431` | 43 | 48911, 49005, 49054, 49070, 49079, 49080, 49081, 49090, 49210, 49454 | no | nonempty / 14 | 49800 | proper-Levi region; proper Levi of type D6 |
| 49812 / `4567345624534132456762453413245654324513431` | 43 | 48873, 48901, 49047, 49100, 49104, 49466 | no | nonempty / 13 | 50122 | residual geometry; paired transpose cells; type E7 residual geometry |
| 50122 / `4567134562453413245676245341324565432451343` | 43 | 48908, 49292, 49425, 49466, 49471, 49589 | no | nonempty / 13 | 49812 | residual geometry; paired transpose cells; type E7 residual geometry |
| 50338 / `13456245341324567456245341324561324534132431` | 44 | 48856, 48945, 48992, 48997, 49002, 49066, 49611, 49713, 49724, 49729, 49836, 50045 | no | nonempty / 13 | 50338 | proper-Levi region; proper Levi of type D6 |
| 50415 / `45671345624534132456762453413245654324513431` | 44 | 49649, 49771, 49812, 49817, 50122 | no | nonempty / 14 | 50415 | residual geometry; transpose-stable cell; type E7 residual geometry |
| 50724 / `45673456245341324567562453413245654324541324` | 44 | 49834, 49838, 49845, 49926, 49948, 50121, 50162, 50164, 50172, 50173, 50177, 50196 | no | nonempty / 13 | 50724 | residual geometry; transpose-stable cell; type E7 residual geometry |
| 50767 / `45673456245341324567345624534132456543245134` | 44 | 49809, 49820, 49952, 49982, 50119, 50121, 50126, 50156, 50173, 50180 | no | nonempty / 13 | 50767 | residual geometry; transpose-stable cell; type E7 residual geometry |
| 50855 / `134562453413245671345624534132456134534132431` | 45 | 49684, 49720, 49734, 49791, 50250, 50338, 50341, 50438, 50614 | no | nonempty / 14 | 50855 | proper-Levi region; proper Levi of type D6 |
| 50996 / `456734562453413245673456245341324565432451341` | 45 | 50260, 50281, 50412, 50414, 50419, 50446, 50463, 50470, 50767 | no | nonempty / 14 | 51205 | residual geometry; paired transpose cells; type E7 residual geometry |
| 51188 / `456734562453413245673456245341324565432451324` | 45 | 50450, 50460, 50472, 50514, 50532, 50712, 50722, 50724, 50729, 50767 | no | nonempty / 14 | 51188 | residual geometry; transpose-stable cell; type E7 residual geometry |
| 51205 / `456713456245341324567345624534132456543245134` | 45 | 50411, 50421, 50564, 50683, 50684, 50686, 50725, 50730, 50767 | no | nonempty / 14 | 50996 | residual geometry; paired transpose cells; type E7 residual geometry |
| 51387 / `4567134562453413245673456245341324565432451341` | 46 | 50812, 50924, 50925, 50927, 50964, 50969, 50996, 51205 | no | nonempty / 15 | 51387 | residual geometry; transpose-stable cell; type E7 residual geometry |
| 51567 / `67134562453413245674562453413245641324541324131` | 47 | 51214, 51219, 51226, 51227, 51230, 51235, 51252, 51294, 51416 | no | nonempty / 13 | 51609 | proper-Levi region; proper Levi of type D6 |
| 51609 / `34567134562453413245675624534132456134534132431` | 47 | 51219, 51247, 51278, 51282, 51283, 51284, 51303, 51350, 51469 | no | nonempty / 13 | 51567 | proper-Levi region; proper Levi of type D6 |
| 51648 / `65432456713456245341324567134562453413245613431` | 47 | 50843, 50854, 50902, 50928, 51273, 51339, 51390, 51508 | yes | nonempty / 15 | 51648 | proper-Levi region; D5+A1 proper-Levi problem |
| 51719 / `34567134562453413245675645341324563413245432413` | 47 | 50261, 50288, 50292, 50535, 50568, 50571, 51249, 51258, 51377, 51440, 51443, 51498 | no | nonempty / 11 | 51719 | proper-Levi region; proper Levi of type A5+A1 |
| 51774 / `45673456245341324567345624534132456543245341324` | 47 | 51343, 51346, 51348, 51372, 51396, 51402, 51456, 51513 | no | nonempty / 15 | 51793 | residual geometry; paired transpose cells; type E7 residual geometry |
| 51793 / `43245671345624534132456734562453413245643245134` | 47 | 51375, 51389, 51433, 51534, 51535, 51545, 51546, 51547 | no | nonempty / 15 | 51774 | residual geometry; paired transpose cells; type E7 residual geometry |
| 51810 / `671345624534132456734562453413245641324541324131` | 48 | 51555, 51562, 51565, 51566, 51567, 51580, 51586, 51618, 51701 | no | nonempty / 14 | 51856 | proper-Levi region; proper Levi of type D6 |
| 51826 / `345671345624534132456756453413245634132454324131` | 48 | 50793, 50816, 50819, 51585, 51588, 51638, 51719 | no | nonempty / 12 | 51826 | proper-Levi region; proper Levi of type A5 |
| 51851 / `456713456245341324567562453413245654132454132431` | 48 | 51552, 51556, 51615, 51616, 51617, 51619, 51622, 51628, 51660, 51747 | no | nonempty / 14 | 51851 | proper-Levi region; proper Levi of type D6 |
| 51856 / `345671345624534132456734562453413245613454132431` | 48 | 51555, 51609, 51613, 51625, 51626, 51634, 51642, 51665, 51752 | no | nonempty / 14 | 51810 | proper-Levi region; proper Levi of type D6 |
| 51960 / `432456713456245341324567345624534132456245341324` | 48 | 51610, 51654, 51655, 51669, 51689, 51730, 51768, 51777 | no | nonempty / 15 | 51960 | residual geometry; transpose-stable cell; type E7 residual geometry |
| 51980 / `6713456245341324567345624534132456413245341324131` | 49 | 51796, 51797, 51798, 51799, 51810, 51843, 51893 | no | nonempty / 15 | 52024 | proper-Levi region; proper Levi of type D6 |
| 51987 / `4567134562453413245675624534132456541324541324131` | 49 | 51807, 51808, 51809, 51811, 51814, 51851, 51902 | no | nonempty / 14 | 52018 | proper-Levi region; proper Levi of type D6 |
| 51988 / `3456713456245341324567562453413245641324541324131` | 49 | 51801, 51807, 51811, 51812, 51815, 51827, 51852, 51903 | no | nonempty / 14 | 51988 | proper-Levi region; proper Levi of type D6 |
| 52018 / `3456713456245341324567562453413245654132454132431` | 49 | 51801, 51851, 51852, 51854, 51858, 51877, 51937 | no | nonempty / 14 | 51987 | proper-Levi region; proper Levi of type D6 |
| 52020 / `4567134562453413245673456245341324565413245132431` | 49 | 51805, 51817, 51850, 51851, 51853, 51857, 51860, 51880, 51939 | no | nonempty / 15 | 52020 | proper-Levi region; proper Levi of type D6 |
| 52024 / `4324567134562453413245673456245341324561345132431` | 49 | 51835, 51856, 51862, 51863, 51868, 51883, 51943 | no | nonempty / 15 | 51980 | proper-Levi region; proper Levi of type D6 |
| 52054 / `3456713456245341324567562453413245634132454132413` | 49 | 51803, 51815, 51876, 51899, 51900, 51903, 51915, 51936 | no | nonempty / 13 | 52054 | proper-Levi region; proper Levi of type A5+A1 |
| 52117 / `34567134562453413245675624534132456341324541324131` | 50 | 51984, 51985, 51988, 52000, 52017, 52054 | no | nonempty / 14 | 52117 | proper-Levi region; proper Levi of type A5 |
| 52118 / `34567134562453413245675624534132456541324541324131` | 50 | 51987, 51988, 51990, 52018, 52055 | no | nonempty / 15 | 52118 | proper-Levi region; proper Levi of type D6 |
| 52119 / `34567134562453413245673456245341324561324541324131` | 50 | 51986, 51988, 51989, 51991, 51992, 51994, 52001, 52019, 52056 | no | nonempty / 15 | 52119 | proper-Levi region; proper Levi of type D6 |
| 52120 / `45671345624534132456734562453413245654132451324131` | 50 | 51986, 51987, 51989, 51993, 51995, 52020, 52058 | no | nonempty / 15 | 52146 | proper-Levi region; proper Levi of type D6 |
| 52146 / `34567134562453413245673456245341324565413245132431` | 50 | 51992, 52018, 52019, 52020, 52021, 52039, 52085 | no | nonempty / 15 | 52120 | proper-Levi region; proper Levi of type D6 |
| 52155 / `65432456713456245341324567134562453413245613452431` | 50 | 51594, 51607, 51643, 51647, 51648, 52004, 52029, 52047, 52094 | yes | nonempty / 15 | 52155 | proper-Levi region; proper Levi of type D4+A1 |
| 52174 / `34567134562453413245675624534132456534132454132413` | 50 | 51983, 51990, 52037, 52053, 52054, 52055, 52083 | no | nonempty / 14 | 52174 | proper-Levi region; proper Levi of type A5+A1 |
| 52180 / `34567134562453413245673456245341324563413245432413` | 50 | 51991, 51999, 52043, 52054, 52056, 52062, 52090 | no | nonempty / 14 | 52180 | proper-Levi region; proper Levi of type A5+A1 |
| 52208 / `43245671345624534132456734562453413245643245341324` | 50 | 52041, 52067, 52078, 52079, 52098, 52101, 52102, 52106 | no | nonempty / 16 | 52208 | residual geometry; transpose-stable cell; type E7 residual geometry |
| 52209 / `65432456713456245341324567134562453413245645341324` | 50 | 51960, 52035, 52042, 52068 | no | nonempty / 16 | 52209 | proper-Levi region; D5+A1 proper-Levi problem |
| 52215 / `65432456713456245341324567134562453413245643245134` | 50 | 51889, 51921, 51959, 52042, 52048, 52057 | no | nonempty / 16 | 52215 | proper-Levi region; D5+A1 proper-Levi problem |
| 52221 / `345671345624534132456756245341324565341324541324131` | 51 | 52116, 52117, 52118, 52144, 52174 | no | nonempty / 15 | 52221 | proper-Levi region; proper Levi of type A5 |
| 52223 / `345671345624534132456734562453413245654132451324131` | 51 | 52118, 52119, 52120, 52121, 52146, 52176 | no | nonempty / 16 | 52223 | proper-Levi region; proper Levi of type D6 |
| 52227 / `345671345624534132456734562453413245634132454324131` | 51 | 52117, 52119, 52124, 52151, 52180 | no | nonempty / 15 | 52227 | proper-Levi region; proper Levi of type A5 |
| 52237 / `456713456245341324567345624534132456541324534132431` | 51 | 52113, 52114, 52120, 52134, 52137, 52139, 52191 | no | nonempty / 16 | 52244 | proper-Levi region; proper Levi of type D6 |
| 52244 / `432456713456245341324567345624534132456413245132431` | 51 | 52123, 52146, 52147, 52148, 52149, 52163, 52198 | no | nonempty / 16 | 52237 | proper-Levi region; proper Levi of type D6 |
| 52305 / `4324567134562453413245673456245341324561324534132431` | 52 | 52219, 52224, 52232, 52239, 52240, 52274 | no | nonempty / 16 | 52305 | proper-Levi region; proper Levi of type D6 |
| 52322 / `3456713456245341324567345624534132456534132454132413` | 52 | 52121, 52174, 52176, 52180, 52220, 52253, 52262, 52277 | yes | nonempty / 15 | 52322 | proper-Levi region; proper Levi of type A5+A1 |
| 52335 / `6543245671345624534132456713456245341324564324541324` | 52 | 52208, 52276, 52282, 52285, 52287, 52288 | no | nonempty / 17 | 52335 | proper-Levi region; D5+A1 proper-Levi problem |
| 52342 / `34567134562453413245673456245341324565341324541324131` | 53 | 52221, 52223, 52227, 52293, 52308, 52322 | yes | nonempty / 16 | 52342 | proper-Levi region; proper Levi of type A5 |
| 52345 / `65432456713456245341324567134562453413245613451324131` | 53 | 52219, 52224, 52297, 52300, 52311, 52325 | no | nonempty / 16 | 52345 | proper-Levi region; proper Levi of type D4+A1 |
| 52348 / `43245671345624534132456734562453413245641324534132431` | 53 | 52296, 52302, 52304, 52305, 52306, 52310, 52315, 52328 | no | nonempty / 17 | 52348 | proper-Levi region; proper Levi of type D6 |
| 52356 / `34567134562453413245673456245341324565341324534132413` | 53 | 52291, 52314, 52318, 52319, 52320, 52322, 52327 | yes | nonempty / 16 | 52358 | proper-Levi region; proper Levi of type A5+A1 |
| 52358 / `43245671345624534132456734562453413245634132454132413` | 53 | 52295, 52316, 52322, 52323, 52324, 52326, 52330 | yes | nonempty / 16 | 52356 | proper-Levi region; proper Levi of type A5+A1 |
| 52365 / `43245671345624534132456745624534132456453413245341324` | 53 | 52156, 52161, 52168, 52175, 52203, 52211 | no | nonempty / 14 | 52365 | proper-Levi region; A3+A2+A1 proper-Levi problem |
| 52368 / `345671345624534132456734562453413245653413245341324131` | 54 | 52338, 52339, 52340, 52342, 52347, 52356 | yes | nonempty / 17 | 52370 | proper-Levi region; proper Levi of type A5 |
| 52370 / `432456713456245341324567345624534132456341324541324131` | 54 | 52342, 52343, 52344, 52346, 52350, 52358 | yes | nonempty / 17 | 52368 | proper-Levi region; proper Levi of type A5 |
| 52373 / `654324567134562453413245671345624534132456134534132431` | 54 | 52305, 52345, 52349, 52361 | no | nonempty / 17 | 52373 | proper-Levi region; proper Levi of type D4+A1 |
| 52375 / `654324567134562453413245671345624534132456413245132431` | 54 | 52296, 52304, 52345, 52351, 52363 | no | nonempty / 17 | 52375 | proper-Levi region; proper Levi of type D4+A1 |
| 52380 / `432456713456245341324567345624534132456341324534132413` | 54 | 52341, 52353, 52356, 52357, 52358, 52360 | yes | nonempty / 17 | 52380 | proper-Levi region; proper Levi of type A5+A1 |
| 52386 / `432456713456245341324567345624534132456453413245341324` | 54 | 52315, 52321, 52333, 52365 | yes | nonempty / 17 | 52386 | proper-Levi region; A3+A2+A1 proper-Levi problem |
| 52388 / `4324567134562453413245673456245341324563413245341324131` | 55 | 52368, 52369, 52370, 52372, 52380 | yes | nonempty / 18 | 52388 | proper-Levi region; proper Levi of type A5 |
| 52391 / `4324567134562453413245674562453413245645341324534132431` | 55 | 52289, 52294, 52301, 52309, 52377, 52383 | no | nonempty / 15 | 52391 | proper-Levi region; A3+A1+A1 proper-Levi problem |
| 52392 / `6543245671345624534132456713456245341324564132454132431` | 55 | 52348, 52373, 52374, 52375, 52376, 52378, 52384 | no | nonempty / 18 | 52392 | proper-Levi region; proper Levi of type D4+A1 |
| 52396 / `4324567134562453413245674562453413245645341324534132413` | 55 | 52318, 52323, 52377, 52383 | no | nonempty / 15 | 52396 | proper-Levi region; A3+A1+A1 proper-Levi problem |
| 52398 / `6543245671345624534132456713456245341324563413245432413` | 55 | 52297, 52320, 52325, 52326, 52371, 52379, 52382, 52385 | no | nonempty / 15 | 52398 | proper-Levi region; A3+A1+A1 proper-Levi problem |
| 52401 / `43245671345624534132456745624534132456453413245341324131` | 56 | 52338, 52343, 52391, 52396 | no | nonempty / 16 | 52401 | proper-Levi region; A3+A1 proper-Levi problem |
| 52403 / `65432456713456245341324567134562453413245634132454324131` | 56 | 52340, 52345, 52346, 52390, 52393, 52398 | no | nonempty / 16 | 52403 | proper-Levi region; A3+A1 proper-Levi problem |
| 52404 / `43245671345624534132456734562453413245645341324534132431` | 56 | 52369, 52372, 52391, 52394, 52399 | yes | nonempty / 18 | 52404 | proper-Levi region; A3+A1+A1 proper-Levi problem |
| 52406 / `43245671345624534132456734562453413245645341324534132413` | 56 | 52380, 52394, 52396, 52399 | yes | nonempty / 18 | 52406 | proper-Levi region; A3+A1+A1 proper-Levi problem |
| 52407 / `65432456713456245341324567134562453413245634132454132413` | 56 | 52380, 52389, 52395, 52397, 52398, 52400 | yes | nonempty / 18 | 52407 | proper-Levi region; A3+A1+A1 proper-Levi problem |
| 52408 / `432456713456245341324567345624534132456453413245341324131` | 57 | 52388, 52401, 52404, 52406 | yes | nonempty / 19 | 52408 | proper-Levi region; A3+A1 proper-Levi problem |
| 52409 / `654324567134562453413245671345624534132456341324541324131` | 57 | 52388, 52402, 52403, 52405, 52407 | yes | nonempty / 19 | 52409 | proper-Levi region; A3+A1 proper-Levi problem |
| 52410 / `654324567134562453413245671345624534132456453413245341324` | 57 | 52378, 52381, 52386, 52387 | yes | nonempty / 18 | 52410 | proper-Levi region; trilinear base with a Whittaker factor |
| 52413 / `65432456713456245341324567134562453413245645341324534132431` | 59 | 52402, 52404, 52405, 52411, 52412 | yes | nonempty / 19 | 52413 | proper-Levi region; trilinear base with a Whittaker factor |
| 52414 / `65432456713456245341324567134562453413245645341324534132413` | 59 | 52406, 52407, 52411, 52412 | yes | nonempty / 19 | 52414 | proper-Levi region; trilinear base with a Whittaker factor |
| 52415 / `654324567134562453413245671345624534132456453413245341324131` | 60 | 52408, 52409, 52413, 52414 | yes | nonempty / 20 | 52415 | proper-Levi region; trilinear rank-two-group base; not numbered Model 1-9 |

## Equations and exact witnesses

Variable order: `sL, tL, AL11, AL12, AL21, AL22, BL11, BL12, BL21, BL22, sR, tR, AR11, AR12, AR21, AR22, BR11, BR12, BR21, BR22`. The L/R labels refer to the two coefficient vectors $p(l_1)$ and $p(l_2^{-1})$, not two physical block matrices in a single Levi element. In addition to the displayed linear equations, impose $s_Lt_Ls_Rt_R\det A_L\det B_L\det A_R\det B_R\ne0$. Integer witnesses are valid in every characteristic-zero field.

### Cell 0

Equations: `sR = sL; tR = tL; BR21 = BL21; AR21 = AL21; AR11 = AL11; AR22 = AL22; BR11 = BL11; BR22 = BL22; AR12 = AL12; BR12 = BL12`.

Witness: `[9, 11, 6, 9, 3, 9, 3, 8, 10, 3, 9, 11, 6, 9, 3, 9, 3, 8, 10, 3]`. Four determinants: `[27, -71, 27, -71]`.

### Cell 2526

Equations: `AL12 = 0; BL12 = 0; AR12 = 0; BR12 = 0; sR = BL22; tR = tL; AR11 = -AL11; BR11 = -BL11; BR22 = -sL`.

Witness: `[11, 4, 3, 0, 3, 7, 11, 0, 2, 3, 3, 4, -3, 0, 6, 1, -11, 0, 9, -11]`. Four determinants: `[21, 33, -3, 121]`.

### Cell 14578

Equations: `BL12 = 0; BR12 = 0; sR = sL; tR = tL; AR22 = -AL22; BR11 = -BL11; BR22 = -BL22; AR12 = -AL12`.

Witness: `[2, 11, 9, 1, 10, 1, 11, 0, 4, 2, 2, 11, 7, -1, 4, -1, -11, 0, 10, -2]`. Four determinants: `[-1, 22, -3, 22]`.

### Cell 21092

Equations: `AL12 = 0; BL12 = 0; AR12 = 0; BR12 = 0; sR = -AL11; tR = -BL11; AR11 = sL; BR11 = tL`.

Witness: `[10, 1, 1, 0, 7, 11, 11, 0, 2, 11, -1, -11, 10, 0, 10, 3, 1, 0, 10, 8]`. Four determinants: `[11, 121, 30, 8]`.

### Cell 32937

Equations: `BL12 = 0; BR12 = 0; sR = -BL11; tR = tL; BR11 = sL; BR22 = -BL22; AR12 = AL12`.

Witness: `[7, 6, 8, 6, 1, 3, 6, 0, 8, 1, -6, 6, 2, 6, 9, 11, 7, 0, 3, -1]`. Four determinants: `[18, 6, -32, -7]`.

### Cell 35793

Equations: `tR = tL; BR21 = BL21; AR21 = AL21; AR11 = AL11; AR22 = AL22; BR11 = BL11; BR22 = BL22; AR12 = AL12; BR12 = BL12`.

Witness: `[8, 7, 6, 1, 10, 2, 5, 9, 11, 7, 5, 7, 6, 1, 10, 2, 5, 9, 11, 7]`. Four determinants: `[2, -64, 2, -64]`.

### Cell 37733

Equations: `AL12 = 0; BL12 = 0; AR12 = 0; BR12 = 0; tR = BL22; AR22 = -sL; BR11 = AL22; BR22 = -tL`.

Witness: `[2, 11, 11, 0, 6, 9, 7, 0, 9, 7, 6, 7, 6, 0, 3, -2, 9, 0, 9, -11]`. Four determinants: `[99, 49, -12, -99]`.

### Cell 39171

Equations: `AL12 = 0; BL12 = 0; AR12 = 0; BR12 = 0; sR = AL22; tR = BL22; AR22 = BL11; BR22 = -tL`.

Witness: `[11, 11, 11, 0, 9, 9, 9, 0, 11, 6, 9, 6, 2, 0, 7, 9, 9, 0, 2, -11]`. Four determinants: `[99, 54, 18, -99]`.

### Cell 42519

Equations: `AL12 = 0; BL12 = 0; AR12 = 0; BR12 = 0; sR = sL; tR = tL; AR22 = -AL22; BR11 = -BL11`.

Witness: `[9, 4, 5, 0, 8, 11, 7, 0, 3, 3, 9, 4, 7, 0, 9, -11, -7, 0, 11, 2]`. Four determinants: `[55, 21, -77, -14]`.

### Cell 44094

Equations: `AL12 = 0; BL12 = 0; AR12 = 0; BR12 = 0; sR = sL; tR = tL; BR11 = -BL11`.

Witness: `[8, 11, 10, 0, 9, 8, 10, 0, 3, 10, 8, 11, 8, 0, 3, 10, -10, 0, 11, 3]`. Four determinants: `[80, 100, 80, -30]`.

### Cell 44670

Equations: `BL12 = 0; AR12 = 0; BR12 = 0; tR = tL; AR11 = -AL12; BR11 = BL22; BR22 = -sL`.

Witness: `[4, 4, 6, 6, 9, 5, 4, 0, 2, 7, 6, 4, -6, 0, 1, 8, 7, 0, 10, -4]`. Four determinants: `[-24, 28, -48, -28]`.

### Cell 45681

Equations: `AL12 = 0; BL12 = 0; BR12 = 0; sR = BL22; tR = tL; BR22 = BL11; AR12 = AL11`.

Witness: `[1, 10, 4, 0, 9, 2, 11, 0, 1, 2, 2, 10, 9, 4, 8, 11, 1, 0, 10, 11]`. Four determinants: `[8, 22, 67, 11]`.

### Cell 45997

Equations: `AL12 = 0; BL12 = 0; AR12 = 0; BR12 = 0; tR = AL22; AR11 = -AL11; AR22 = -tL; BR22 = -BL22`.

Witness: `[10, 4, 6, 0, 10, 7, 5, 0, 7, 6, 9, 7, -6, 0, 9, -4, 1, 0, 11, -6]`. Four determinants: `[42, 30, 24, -6]`.

### Cell 46017

Equations: `AL12 = 0; BL12 = 0; AR12 = 0; BR12 = 0; tR = AL22; AR22 = -tL; BR22 = -BL22`.

Witness: `[1, 6, 6, 0, 9, 1, 9, 0, 2, 9, 9, 1, 2, 0, 4, -6, 6, 0, 5, -9]`. Four determinants: `[6, 81, -12, -54]`.

### Cell 47185

Equations: `AL12 = 0; BL12 = 0; AR12 = 0; BR12 = 0; tR = AL22; AR22 = -tL; BR22 = -BL22`.

Witness: `[10, 3, 2, 0, 4, 4, 1, 0, 8, 2, 8, 4, 11, 0, 2, -3, 9, 0, 8, -2]`. Four determinants: `[8, 2, -33, -18]`.

### Cell 49001

Equations: `BL12 = 0; AR12 = 0; BR12 = 0; tR = sL; AR11 = BL22; BR11 = tL`.

Witness: `[8, 3, 8, 6, 8, 4, 10, 0, 4, 2, 10, 8, 2, 0, 8, 10, 3, 0, 7, 1]`. Four determinants: `[-16, 20, 20, 3]`.

### Cell 49054

Equations: `BL12 = 0; BR12 = 0; tR = BL22; BR11 = -AL12; BR22 = -tL; AR12 = BL11`.

Witness: `[1, 8, 8, 9, 5, 2, 1, 0, 6, 10, 10, 10, 10, 1, 7, 4, -9, 0, 2, -8]`. Four determinants: `[-29, 10, 33, 72]`.

### Cell 49079

Equations: `AL12 = 0; BL12 = 0; AR12 = 0; BR12 = 0; tR = BL22; AR11 = -AL11; BR22 = -tL`.

Witness: `[6, 4, 3, 0, 1, 11, 9, 0, 3, 3, 3, 3, -3, 0, 2, 7, 2, 0, 2, -4]`. Four determinants: `[33, 27, -21, -8]`.

### Cell 49466

Equations: `AL12 = 0; BL12 = 0; AR12 = 0; BR12 = 0; sR = -AL11; AR11 = sL; AR22 = -BL22; BR22 = -AL22`.

Witness: `[10, 5, 2, 0, 6, 7, 6, 0, 10, 10, -2, 9, 10, 0, 2, -10, 1, 0, 5, -7]`. Four determinants: `[14, 60, -100, -7]`.

### Cell 49596

Equations: `AL12 = 0; BL12 = 0; BR12 = 0; sR = tL; tR = -BL11; BR22 = AL11`.

Witness: `[2, 3, 4, 0, 1, 10, 7, 0, 11, 10, 3, -7, 9, 11, 8, 1, 10, 0, 1, 4]`. Four determinants: `[40, 70, -79, 40]`.

### Cell 49599

Equations: `sR = sL; tR = tL; BR21 = BL21; BR11 = -BL22; BR22 = -BL11; BR12 = BL12`.

Witness: `[6, 1, 2, 7, 6, 6, 11, 7, 3, 4, 6, 1, 3, 10, 9, 7, -4, 7, 3, -11]`. Four determinants: `[-30, 23, -69, 23]`.

### Cell 49800

Equations: `BL12 = 0; BR12 = 0; tR = BL22; BR11 = -AL12; BR22 = -tL; AR12 = BL11`.

Witness: `[10, 3, 11, 4, 6, 3, 3, 0, 11, 7, 6, 7, 4, 3, 10, 4, -4, 0, 2, -3]`. Four determinants: `[9, 21, -14, 12]`.

### Cell 49812

Equations: `AL12 = 0; BL12 = 0; AR12 = 0; BR12 = 0; AR11 = sL; AR22 = -BL22; BR22 = -AL22`.

Witness: `[10, 3, 10, 0, 11, 7, 1, 0, 6, 7, 3, 10, 10, 0, 2, -7, 7, 0, 9, -7]`. Four determinants: `[70, 7, -70, -49]`.

### Cell 50122

Equations: `AL12 = 0; BL12 = 0; AR12 = 0; BR12 = 0; sR = -AL11; AR22 = -BL22; BR22 = -AL22`.

Witness: `[4, 7, 7, 0, 10, 7, 2, 0, 3, 11, -7, 8, 10, 0, 5, -11, 10, 0, 6, -7]`. Four determinants: `[49, 22, -110, -70]`.

### Cell 50338

Equations: `AL12 = 0; AR12 = 0; tR = tL; AR11 = -AL11; AR22 = -AL22; BR11 = -BL11; BR12 = -BL12`.

Witness: `[7, 8, 11, 0, 1, 8, 7, 4, 4, 2, 5, 8, -11, 0, 8, -8, -7, -4, 10, 3]`. Four determinants: `[88, -2, 88, 19]`.

### Cell 50415

Equations: `AL12 = 0; BL12 = 0; AR12 = 0; BR12 = 0; AR22 = -BL22; BR22 = -AL22`.

Witness: `[5, 7, 6, 0, 10, 4, 9, 0, 10, 4, 6, 1, 2, 0, 11, -4, 8, 0, 1, -4]`. Four determinants: `[24, 36, -8, -32]`.

### Cell 50724

Equations: `AL12 = 0; AR12 = 0; sR = -AL11; tR = -BL12; AR11 = sL; AR22 = -AL22; BR12 = -tL`.

Witness: `[2, 6, 11, 0, 7, 11, 2, 11, 10, 4, -11, -11, 2, 0, 3, -11, 7, -6, 7, 4]`. Four determinants: `[121, -102, -22, 70]`.

### Cell 50767

Equations: `AL12 = 0; BL12 = 0; AR12 = 0; BR12 = 0; sR = -AL11; AR11 = sL; BR22 = -BL22`.

Witness: `[1, 10, 3, 0, 2, 6, 3, 0, 11, 7, -3, 10, 1, 0, 4, 7, 10, 0, 4, -7]`. Four determinants: `[18, 21, 7, -70]`.

### Cell 50855

Equations: `AL12 = 0; AR12 = 0; tR = tL; AR11 = -AL11; BR11 = -BL11; BR12 = -BL12`.

Witness: `[7, 1, 9, 0, 7, 2, 3, 9, 8, 11, 1, 1, -9, 0, 10, 1, -3, -9, 3, 7]`. Four determinants: `[18, -39, -9, 6]`.

### Cell 50996

Equations: `BL12 = 0; AR12 = 0; BR12 = 0; tR = -AL12; AR11 = sL; BR22 = -BL22`.

Witness: `[1, 10, 4, 8, 8, 2, 3, 0, 8, 4, 10, -8, 1, 0, 6, 5, 7, 0, 3, -4]`. Four determinants: `[-56, 12, 5, -28]`.

### Cell 51188

Equations: `AL12 = 0; AR12 = 0; sR = -AL11; tR = -BL12; AR11 = sL; BR12 = -tL`.

Witness: `[3, 11, 6, 0, 7, 11, 6, 9, 2, 7, -6, -9, 3, 0, 5, 10, 4, -11, 5, 4]`. Four determinants: `[66, 24, 30, 71]`.

### Cell 51205

Equations: `AL12 = 0; BL12 = 0; BR12 = 0; sR = -AL11; BR22 = -BL22; AR12 = -tL`.

Witness: `[3, 4, 4, 0, 2, 5, 10, 0, 6, 5, -4, 3, 9, -4, 4, 3, 11, 0, 9, -5]`. Four determinants: `[20, 50, 43, -55]`.

### Cell 51387

Equations: `BL12 = 0; BR12 = 0; tR = -AL12; BR22 = -BL22; AR12 = -tL`.

Witness: `[4, 8, 3, 10, 7, 6, 11, 0, 11, 2, 7, -10, 9, -8, 7, 4, 3, 0, 9, -2]`. Four determinants: `[-52, 22, 92, -6]`.

### Cell 51567

Equations: `AL12 = 0; BL12 = 0; AR12 = 0; BR12 = 0; AR11 = -BL11; AR22 = -AL22; BR11 = tL`.

Witness: `[8, 4, 2, 0, 9, 7, 2, 0, 8, 4, 9, 4, -2, 0, 10, -7, 4, 0, 10, 3]`. Four determinants: `[14, 8, 14, 12]`.

### Cell 51609

Equations: `AL12 = 0; BL12 = 0; AR12 = 0; BR12 = 0; tR = -BL11; AR22 = -AL22; BR11 = -AL11`.

Witness: `[11, 6, 6, 0, 7, 9, 1, 0, 8, 8, 5, -1, 10, 0, 10, -9, -6, 0, 2, 1]`. Four determinants: `[54, 8, -90, -6]`.

### Cell 51648

Equations: `BL12 = 0; BR12 = 0; tR = tL; BR11 = BL22; BR22 = BL11`.

Witness: `[9, 8, 11, 5, 3, 9, 5, 0, 8, 10, 11, 8, 4, 7, 8, 10, 10, 0, 7, 5]`. Four determinants: `[84, 50, -16, 50]`.

### Cell 51719

Equations: `sR = sL; BR21 = AL21; AR21 = BL21; AR11 = -BL22; AR22 = -BL11; BR11 = -AL22; BR22 = -AL11; AR12 = BL12; BR12 = AL12`.

Witness: `[11, 4, 8, 1, 5, 11, 1, 2, 7, 7, 11, 7, -7, 2, 7, -1, -11, 1, 5, -8]`. Four determinants: `[83, -7, -7, 83]`.

### Cell 51774

Equations: `BL12 = 0; AR12 = 0; tR = BL22; AR11 = sL; BR12 = -tL`.

Witness: `[9, 8, 7, 8, 10, 6, 7, 0, 6, 2, 3, 2, 9, 0, 3, 9, 1, -8, 7, 6]`. Four determinants: `[-38, 14, 81, 62]`.

### Cell 51793

Equations: `AL12 = 0; BR12 = 0; sR = -AL11; tR = -BL12; BR22 = -tL`.

Witness: `[7, 1, 4, 0, 11, 6, 3, 9, 6, 10, -4, -9, 5, 4, 2, 1, 1, 0, 7, -1]`. Four determinants: `[24, -24, -3, -1]`.

### Cell 51810

Equations: `BL12 = 0; AR12 = 0; BR12 = 0; AR11 = -BL11; BR11 = tL; BR22 = AL12`.

Witness: `[9, 6, 7, 3, 4, 8, 5, 0, 5, 11, 8, 8, -5, 0, 8, 3, 6, 0, 11, 3]`. Four determinants: `[44, 55, -15, 18]`.

### Cell 51826

Equations: `BR21 = AL21; AR21 = BL21; AR11 = -BL22; AR22 = -BL11; BR11 = -AL22; BR22 = -AL11; AR12 = BL12; BR12 = AL12`.

Witness: `[2, 3, 6, 4, 6, 10, 9, 5, 10, 3, 1, 4, -3, 5, 10, -9, -10, 4, 6, -6]`. Four determinants: `[36, -23, -23, 36]`.

### Cell 51851

Equations: `AL12 = 0; AR12 = 0; tR = -AL11; AR11 = tL; AR22 = -AL22; BR12 = BL12`.

Witness: `[8, 3, 1, 0, 1, 9, 10, 11, 9, 2, 10, -1, 3, 0, 6, -9, 4, 11, 8, 4]`. Four determinants: `[9, -79, -27, -72]`.

### Cell 51856

Equations: `AL12 = 0; BL12 = 0; BR12 = 0; tR = -BL11; BR11 = -AL11; AR12 = -BL22`.

Witness: `[7, 6, 5, 0, 10, 3, 8, 0, 7, 4, 11, -8, 8, -4, 4, 1, -5, 0, 9, 5]`. Four determinants: `[15, 32, 24, -25]`.

### Cell 51960

Equations: `BL12 = 0; BR12 = 0; tR = -BL11; BR11 = tL; AR12 = AL12`.

Witness: `[5, 9, 6, 9, 9, 11, 2, 0, 4, 2, 7, -2, 8, 9, 10, 7, 9, 0, 9, 5]`. Four determinants: `[-15, 4, -34, 45]`.

### Cell 51980

Equations: `BL12 = 0; AR12 = 0; BR12 = 0; AR11 = -BL11; BR11 = tL`.

Witness: `[7, 7, 1, 9, 8, 4, 10, 0, 8, 6, 4, 2, -10, 0, 11, 8, 7, 0, 9, 8]`. Four determinants: `[-68, 60, -80, 56]`.

### Cell 51987

Equations: `AL12 = 0; BL12 = 0; AR12 = 0; BR12 = 0; AR11 = tL; AR22 = -AL22`.

Witness: `[3, 6, 10, 0, 5, 7, 8, 0, 1, 1, 1, 11, 6, 0, 11, -7, 6, 0, 3, 2]`. Four determinants: `[70, 8, -42, 12]`.

### Cell 51988

Equations: `AL12 = 0; BL12 = 0; AR12 = 0; BR12 = 0; AR22 = -AL22; BR11 = -BL11`.

Witness: `[8, 9, 11, 0, 6, 8, 6, 0, 4, 9, 6, 9, 4, 0, 2, -8, -6, 0, 11, 3]`. Four determinants: `[88, 54, -32, -18]`.

### Cell 52018

Equations: `AL12 = 0; BL12 = 0; AR12 = 0; BR12 = 0; tR = -AL11; AR22 = -AL22`.

Witness: `[2, 5, 10, 0, 7, 11, 3, 0, 11, 6, 7, -10, 3, 0, 8, -11, 4, 0, 11, 10]`. Four determinants: `[110, 18, -33, 40]`.

### Cell 52020

Equations: `AL12 = 0; AR12 = 0; tR = -AL11; AR11 = tL; BR12 = BL12`.

Witness: `[3, 4, 6, 0, 7, 5, 6, 7, 5, 11, 11, -6, 4, 0, 4, 6, 4, 7, 9, 11]`. Four determinants: `[30, 31, 24, -19]`.

### Cell 52024

Equations: `AL12 = 0; BL12 = 0; BR12 = 0; tR = -BL11; BR11 = -AL11`.

Witness: `[10, 7, 1, 0, 5, 3, 10, 0, 2, 11, 10, -10, 7, 3, 9, 5, -1, 0, 8, 8]`. Four determinants: `[3, 110, 8, -8]`.

### Cell 52054

Equations: `AL12 = 0; BL12 = 0; AR12 = 0; BR12 = 0; sR = sL; AR22 = -AL22; BR11 = -BL11`.

Witness: `[6, 8, 9, 0, 4, 9, 5, 0, 7, 6, 6, 1, 3, 0, 11, -9, -5, 0, 7, 9]`. Four determinants: `[81, 30, -27, -45]`.

### Cell 52117

Equations: `AL12 = 0; BL12 = 0; AR12 = 0; BR12 = 0; AR22 = -AL22; BR11 = -BL11`.

Witness: `[10, 9, 5, 0, 4, 5, 7, 0, 2, 6, 11, 7, 7, 0, 5, -5, -7, 0, 8, 3]`. Four determinants: `[25, 42, -35, -21]`.

### Cell 52118

Equations: `AL12 = 0; BL12 = 0; AR12 = 0; BR12 = 0; AR22 = -AL22`.

Witness: `[5, 4, 1, 0, 3, 5, 8, 0, 1, 6, 9, 11, 5, 0, 11, -5, 6, 0, 6, 11]`. Four determinants: `[5, 48, -25, 66]`.

### Cell 52119

Equations: `BL12 = 0; BR12 = 0; BR11 = -BL11; BR22 = AL12; AR12 = -BL22`.

Witness: `[2, 4, 4, 8, 10, 8, 8, 0, 5, 2, 4, 3, 10, -2, 9, 10, -8, 0, 3, 8]`. Four determinants: `[-48, 16, 118, -64]`.

### Cell 52120

Equations: `BL12 = 0; AR12 = 0; BR12 = 0; AR11 = tL; BR22 = AL12`.

Witness: `[11, 4, 11, 7, 9, 8, 1, 0, 5, 5, 3, 5, 4, 0, 11, 9, 11, 0, 11, 7]`. Four determinants: `[25, 5, 36, 77]`.

### Cell 52146

Equations: `AL12 = 0; BL12 = 0; BR12 = 0; tR = -AL11; AR12 = -BL22`.

Witness: `[1, 7, 1, 0, 5, 2, 7, 0, 4, 7, 4, -1, 2, -7, 7, 4, 6, 0, 8, 10]`. Four determinants: `[2, 49, 57, 60]`.

### Cell 52155

Equations: `tR = tL; BR21 = BL21; BR11 = BL11; BR22 = BL22; BR12 = BL12`.

Witness: `[7, 7, 5, 8, 11, 7, 8, 6, 8, 3, 2, 7, 10, 7, 7, 8, 8, 6, 8, 3]`. Four determinants: `[-53, -24, 31, -24]`.

### Cell 52174

Equations: `AL12 = 0; AR12 = 0; sR = sL; AR11 = -BL12; AR22 = -AL22; BR12 = AL11`.

Witness: `[11, 2, 3, 0, 7, 5, 1, 2, 11, 11, 11, 6, -2, 0, 1, -5, 3, 3, 2, 11]`. Four determinants: `[15, -11, 10, 27]`.

### Cell 52180

Equations: `BL12 = 0; BR12 = 0; sR = sL; BR11 = -BL11; BR22 = AL12; AR12 = -BL22`.

Witness: `[7, 10, 11, 6, 8, 8, 2, 0, 4, 7, 7, 6, 4, -7, 2, 11, -2, 0, 1, 6]`. Four determinants: `[40, 14, 58, -12]`.

### Cell 52208

Equations: `sR = -BL12; tR = tL; AR12 = AL12; BR12 = -sL`.

Witness: `[2, 4, 7, 1, 5, 8, 9, 11, 2, 2, -11, 4, 11, 1, 2, 1, 11, -2, 9, 11]`. Four determinants: `[51, -4, 9, 139]`.

### Cell 52209

Equations: `BL12 = 0; BR12 = 0; tR = -BL11; BR11 = tL`.

Witness: `[2, 10, 10, 11, 9, 2, 8, 0, 5, 6, 5, -8, 1, 9, 4, 1, 10, 0, 7, 8]`. Four determinants: `[-79, 48, -35, 80]`.

### Cell 52215

Equations: `BL12 = 0; BR12 = 0; tR = BL22; BR22 = -tL`.

Witness: `[11, 4, 10, 8, 1, 9, 5, 0, 1, 4, 8, 4, 7, 2, 5, 11, 3, 0, 1, -4]`. Four determinants: `[82, 20, 67, -12]`.

### Cell 52221

Equations: `AL12 = 0; AR12 = 0; AR11 = -BL12; AR22 = -AL22; BR12 = AL11`.

Witness: `[9, 10, 9, 0, 11, 9, 1, 7, 11, 9, 4, 11, -7, 0, 10, -9, 1, 9, 9, 4]`. Four determinants: `[81, -68, 63, -77]`.

### Cell 52223

Equations: `BL12 = 0; BR12 = 0; BR22 = AL12; AR12 = -BL22`.

Witness: `[7, 6, 11, 7, 6, 9, 2, 0, 10, 6, 6, 8, 2, -6, 4, 10, 9, 0, 8, 7]`. Four determinants: `[57, 12, 44, 63]`.

### Cell 52227

Equations: `BL12 = 0; BR12 = 0; BR11 = -BL11; BR22 = AL12; AR12 = -BL22`.

Witness: `[9, 10, 10, 10, 10, 9, 10, 0, 5, 7, 8, 11, 9, -7, 11, 5, -10, 0, 6, 10]`. Four determinants: `[-10, 70, 122, -100]`.

### Cell 52237

Equations: `BL12 = 0; AR12 = 0; AR11 = tL; BR12 = -BL22`.

Witness: `[5, 1, 1, 4, 8, 1, 6, 0, 3, 6, 10, 6, 1, 0, 11, 5, 8, -6, 6, 4]`. Four determinants: `[-31, 36, 5, 68]`.

### Cell 52244

Equations: `AL12 = 0; BR12 = 0; tR = -AL11; BR22 = BL12`.

Witness: `[8, 9, 9, 0, 5, 1, 9, 4, 7, 11, 9, -9, 10, 2, 7, 4, 9, 0, 8, 4]`. Four determinants: `[9, 71, 26, 36]`.

### Cell 52305

Equations: `BL12 = 0; BR12 = 0; BR11 = -BL11; AR12 = AL12`.

Witness: `[6, 7, 7, 8, 2, 5, 7, 0, 11, 1, 6, 8, 8, 8, 7, 1, -7, 0, 11, 4]`. Four determinants: `[19, 7, -48, -28]`.

### Cell 52322

Equations: `sR = sL; AR11 = BL22; BR22 = AL11; AR12 = -BL12; BR12 = -AL12`.

Witness: `[5, 5, 6, 1, 5, 6, 2, 5, 6, 4, 5, 1, 4, -5, 7, 5, 4, -1, 11, 6]`. Four determinants: `[31, -22, 55, 35]`.

### Cell 52335

Equations: `sR = -BL12; tR = tL; BR12 = -sL`.

Witness: `[4, 5, 8, 6, 8, 5, 9, 1, 6, 11, -1, 5, 9, 7, 11, 5, 4, -4, 6, 6]`. Four determinants: `[-8, 93, -32, 48]`.

### Cell 52342

Equations: `AR11 = BL22; BR22 = AL11; AR12 = -BL12; BR12 = -AL12`.

Witness: `[2, 4, 9, 9, 4, 1, 7, 9, 1, 10, 2, 11, 10, -9, 3, 1, 11, -9, 5, 9]`. Four determinants: `[-27, 61, 37, 144]`.

### Cell 52345

Equations: `BL12 = 0; BR12 = 0; BR11 = -BL11; BR22 = -BL22`.

Witness: `[3, 6, 5, 2, 1, 6, 11, 0, 10, 5, 9, 2, 6, 8, 6, 3, -11, 0, 5, -5]`. Four determinants: `[28, 55, -30, 55]`.

### Cell 52348

Equations: `tR = -BL12; AR12 = AL12; BR12 = -tL`.

Witness: `[11, 9, 9, 3, 9, 8, 11, 4, 5, 10, 1, -4, 7, 3, 4, 11, 7, -9, 3, 1]`. Four determinants: `[45, 90, 65, 34]`.

### Cell 52356

Equations: `BL12 = 0; AR12 = 0; sR = sL; AR11 = BL22`.

Witness: `[1, 9, 3, 6, 8, 5, 9, 0, 1, 3, 1, 9, 3, 0, 2, 1, 5, 4, 4, 9]`. Four determinants: `[-33, 27, 3, 29]`.

### Cell 52358

Equations: `AL12 = 0; BR12 = 0; sR = sL; BR22 = AL11`.

Witness: `[1, 10, 9, 0, 4, 2, 10, 4, 10, 10, 1, 8, 8, 2, 9, 3, 8, 0, 2, 9]`. Four determinants: `[18, 60, 6, 72]`.

### Cell 52365

Equations: `sR = tL; tR = sL; AR21 = AL21; AR11 = -AL22; AR22 = -AL11; AR12 = AL12`.

Witness: `[1, 5, 5, 1, 3, 9, 1, 8, 10, 6, 5, 1, -9, 1, 3, -5, 5, 5, 10, 1]`. Four determinants: `[42, -74, 42, -45]`.

### Cell 52368

Equations: `BL12 = 0; AR12 = 0; AR11 = BL22`.

Witness: `[1, 9, 2, 6, 4, 7, 10, 0, 4, 8, 1, 8, 8, 0, 10, 2, 9, 5, 3, 3]`. Four determinants: `[-10, 80, 16, 12]`.

### Cell 52370

Equations: `AL12 = 0; BR12 = 0; BR22 = AL11`.

Witness: `[7, 8, 7, 0, 10, 6, 7, 7, 6, 10, 11, 9, 3, 6, 1, 10, 8, 0, 3, 7]`. Four determinants: `[42, 28, 24, 56]`.

### Cell 52373

Equations: `BL12 = 0; BR12 = 0; BR11 = -BL11`.

Witness: `[11, 4, 3, 4, 5, 10, 11, 0, 11, 6, 11, 4, 7, 11, 11, 1, -11, 0, 10, 10]`. Four determinants: `[10, 66, -114, -110]`.

### Cell 52375

Equations: `BL12 = 0; BR12 = 0; BR22 = -BL22`.

Witness: `[6, 4, 10, 3, 9, 6, 6, 0, 6, 10, 11, 4, 8, 5, 10, 2, 6, 0, 2, -10]`. Four determinants: `[33, 60, -34, -60]`.

### Cell 52380

Equations: `sR = sL; AR12 = AL12; BR12 = BL12`.

Witness: `[4, 5, 7, 5, 7, 10, 1, 3, 6, 10, 4, 4, 9, 5, 1, 11, 11, 3, 2, 8]`. Four determinants: `[35, -8, 94, 82]`.

### Cell 52386

Equations: `sR = tL; tR = sL; AR12 = AL12`.

Witness: `[2, 1, 1, 1, 6, 11, 8, 8, 9, 2, 1, 2, 7, 1, 10, 11, 2, 2, 8, 7]`. Four determinants: `[5, -56, 67, -2]`.

### Cell 52388

Equations: `AR12 = AL12; BR12 = BL12`.

Witness: `[10, 9, 2, 10, 10, 4, 4, 1, 11, 10, 3, 6, 5, 10, 1, 8, 1, 1, 5, 8]`. Four determinants: `[-92, 29, 30, 3]`.

### Cell 52391

Equations: `tR = tL; AR21 = AL21; AR11 = -AL22; AR22 = -AL11; AR12 = AL12`.

Witness: `[6, 9, 9, 6, 2, 3, 11, 7, 8, 7, 9, 9, -3, 6, 2, -9, 6, 5, 1, 7]`. Four determinants: `[15, 21, 15, 37]`.

### Cell 52392

Equations: `tR = -BL12; BR12 = -tL`.

Witness: `[9, 4, 5, 6, 11, 9, 4, 1, 6, 1, 9, -1, 5, 7, 8, 4, 5, -4, 5, 8]`. Four determinants: `[-21, -2, -36, 60]`.

### Cell 52396

Equations: `sR = sL; AR21 = AL21; AR11 = -AL22; AR22 = -AL11; AR12 = AL12`.

Witness: `[10, 2, 10, 10, 6, 10, 3, 7, 11, 6, 10, 7, -10, 10, 6, -10, 9, 8, 9, 11]`. Four determinants: `[40, -59, 40, 27]`.

### Cell 52398

Equations: `sR = sL; BR21 = BL21; BR11 = -BL22; BR22 = -BL11; BR12 = BL12`.

Witness: `[8, 2, 9, 7, 2, 1, 4, 1, 4, 4, 8, 1, 9, 9, 11, 10, -4, 1, 4, -4]`. Four determinants: `[-5, 12, -9, 12]`.

### Cell 52401

Equations: `AR21 = AL21; AR11 = -AL22; AR22 = -AL11; AR12 = AL12`.

Witness: `[2, 2, 7, 10, 4, 10, 1, 8, 9, 3, 9, 8, -10, 10, 4, -7, 5, 6, 7, 10]`. Four determinants: `[30, -69, 30, 8]`.

### Cell 52403

Equations: `BR21 = BL21; BR11 = -BL22; BR22 = -BL11; BR12 = BL12`.

Witness: `[4, 4, 6, 2, 11, 6, 9, 11, 4, 6, 1, 3, 9, 5, 10, 9, -6, 11, 4, -9]`. Four determinants: `[14, 10, 31, 10]`.

### Cell 52404

Equations: `tR = tL; AR12 = AL12`.

Witness: `[11, 5, 3, 6, 7, 11, 4, 9, 6, 2, 6, 5, 9, 6, 11, 3, 11, 4, 9, 3]`. Four determinants: `[-9, -46, -39, -3]`.

### Cell 52406

Equations: `sR = sL; AR12 = AL12`.

Witness: `[10, 7, 9, 9, 5, 11, 3, 8, 2, 6, 10, 6, 5, 9, 3, 1, 8, 3, 2, 9]`. Four determinants: `[54, 2, -22, 66]`.

### Cell 52407

Equations: `sR = sL; BR12 = BL12`.

Witness: `[10, 8, 11, 1, 11, 8, 8, 7, 11, 9, 10, 2, 7, 9, 9, 9, 2, 7, 4, 3]`. Four determinants: `[77, -5, -18, -22]`.

### Cell 52408

Equations: `AR12 = AL12`.

Witness: `[11, 7, 6, 7, 11, 7, 9, 8, 1, 3, 5, 6, 10, 7, 8, 7, 4, 9, 8, 9]`. Four determinants: `[-35, 19, 14, -36]`.

### Cell 52409

Equations: `BR12 = BL12`.

Witness: `[4, 5, 1, 1, 3, 8, 11, 10, 1, 9, 7, 7, 8, 11, 3, 5, 2, 10, 9, 10]`. Four determinants: `[5, 89, 7, -70]`.

### Cell 52410

Equations: `sR = tL; tR = sL`.

Witness: `[8, 10, 7, 5, 11, 10, 9, 4, 7, 3, 10, 8, 4, 7, 2, 4, 7, 10, 5, 6]`. Four determinants: `[15, -1, 2, -8]`.

### Cell 52413

Equations: `tR = tL`.

Witness: `[1, 7, 2, 7, 4, 1, 8, 11, 1, 3, 2, 7, 3, 2, 6, 1, 6, 4, 1, 6]`. Four determinants: `[-26, 13, -9, 32]`.

### Cell 52414

Equations: `sR = sL`.

Witness: `[7, 11, 9, 1, 4, 1, 2, 1, 6, 10, 7, 4, 1, 7, 4, 7, 4, 3, 5, 9]`. Four determinants: `[5, 14, -21, 21]`.

### Cell 52415

Equations: `none`.

Witness: `[5, 2, 7, 3, 1, 2, 10, 7, 1, 8, 5, 9, 8, 8, 8, 4, 8, 9, 4, 2]`. Four determinants: `[11, 73, -32, -20]`.



==> anc/model10/residual_e7/mixed_stabilizer_certificates.json <==
[
  {
    "cell": 21092,
    "side": "R",
    "defect": "BL22",
    "terms": [
      {
        "node": 2,
        "root": [
          0,
          1,
          0,
          1,
          0,
          0,
          0
        ],
        "sign": -1,
        "coefficient": "1",
        "term": "BL22"
      },
      {
        "node": 5,
        "root": [
          0,
          0,
          1,
          1,
          0,
          0,
          0
        ],
        "sign": -1,
        "coefficient": "BR22/tL",
        "term": "0"
      },
      {
        "node": 7,
        "root": [
          2,
          2,
          3,
          4,
          3,
          2,
          1
        ],
        "sign": -1,
        "coefficient": "AR22*BR22/(sL*tL)",
        "term": "0"
      }
    ]
  },
  {
    "cell": 37733,
    "side": "L",
    "defect": "-AL22*AR11*BL22/(AL11*BL11)",
    "terms": [
      {
        "node": 2,
        "root": [
          1,
          2,
          3,
          4,
          3,
          2,
          1
        ],
        "sign": 1,
        "coefficient": "1",
        "term": "0"
      },
      {
        "node": 5,
        "root": [
          1,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        "sign": -1,
        "coefficient": "BL22/BL11",
        "term": "0"
      },
      {
        "node": 7,
        "root": [
          0,
          0,
          0,
          0,
          0,
          1,
          1
        ],
        "sign": -1,
        "coefficient": "AL22*BL22/(AL11*BL11)",
        "term": "-AL22*AR11*BL22/(AL11*BL11)"
      }
    ]
  },
  {
    "cell": 39171,
    "side": "R",
    "defect": "AL11*BL11*tL/(AR11*BR11)",
    "terms": [
      {
        "node": 2,
        "root": [
          1,
          2,
          3,
          4,
          3,
          2,
          1
        ],
        "sign": -1,
        "coefficient": "1",
        "term": "0"
      },
      {
        "node": 5,
        "root": [
          1,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        "sign": -1,
        "coefficient": "-tL/BR11",
        "term": "0"
      },
      {
        "node": 7,
        "root": [
          0,
          0,
          0,
          0,
          0,
          1,
          1
        ],
        "sign": 1,
        "coefficient": "-BL11*tL/(AR11*BR11)",
        "term": "AL11*BL11*tL/(AR11*BR11)"
      }
    ]
  },
  {
    "cell": 42519,
    "side": "R",
    "defect": "-AL11",
    "terms": [
      {
        "node": 2,
        "root": [
          0,
          0,
          0,
          0,
          0,
          1,
          1
        ],
        "sign": 1,
        "coefficient": "1",
        "term": "-AL11"
      },
      {
        "node": 5,
        "root": [
          1,
          1,
          2,
          3,
          3,
          2,
          1
        ],
        "sign": 1,
        "coefficient": "-BR22/BL11",
        "term": "0"
      },
      {
        "node": 7,
        "root": [
          1,
          2,
          2,
          3,
          2,
          1,
          1
        ],
        "sign": 1,
        "coefficient": "AL22*BR22/(AR11*BL11)",
        "term": "0"
      }
    ]
  },
  {
    "cell": 44094,
    "side": "R",
    "defect": "-AL11",
    "terms": [
      {
        "node": 2,
        "root": [
          0,
          0,
          0,
          0,
          0,
          1,
          1
        ],
        "sign": 1,
        "coefficient": "1",
        "term": "-AL11"
      },
      {
        "node": 5,
        "root": [
          1,
          1,
          2,
          3,
          2,
          1,
          1
        ],
        "sign": 1,
        "coefficient": "-BR22/BL11",
        "term": "0"
      },
      {
        "node": 7,
        "root": [
          1,
          2,
          2,
          3,
          3,
          2,
          1
        ],
        "sign": -1,
        "coefficient": "-AR22*BR22/(AR11*BL11)",
        "term": "0"
      }
    ]
  },
  {
    "cell": 46017,
    "side": "L",
    "defect": "-AL22*BL22*BR11/(AL11*BL11)",
    "terms": [
      {
        "node": 2,
        "root": [
          1,
          2,
          2,
          3,
          2,
          1,
          0
        ],
        "sign": -1,
        "coefficient": "1",
        "term": "0"
      },
      {
        "node": 5,
        "root": [
          1,
          1,
          2,
          2,
          2,
          1,
          1
        ],
        "sign": 1,
        "coefficient": "BL22/BL11",
        "term": "0"
      },
      {
        "node": 7,
        "root": [
          0,
          0,
          0,
          1,
          1,
          0,
          0
        ],
        "sign": -1,
        "coefficient": "AL22*BL22/(AL11*BL11)",
        "term": "-AL22*BL22*BR11/(AL11*BL11)"
      }
    ]
  },
  {
    "cell": 49001,
    "side": "R",
    "defect": "-BL11",
    "terms": [
      {
        "node": 2,
        "root": [
          0,
          0,
          0,
          1,
          1,
          0,
          0
        ],
        "sign": 1,
        "coefficient": "1",
        "term": "-BL11"
      },
      {
        "node": 5,
        "root": [
          1,
          1,
          2,
          2,
          2,
          1,
          1
        ],
        "sign": 1,
        "coefficient": "BR22/tL",
        "term": "0"
      },
      {
        "node": 7,
        "root": [
          1,
          2,
          2,
          3,
          2,
          1,
          0
        ],
        "sign": 1,
        "coefficient": "AR22*BR22/(BL22*tL)",
        "term": "0"
      }
    ]
  },
  {
    "cell": 49596,
    "side": "L",
    "defect": "-BR11",
    "terms": [
      {
        "node": 2,
        "root": [
          0,
          0,
          0,
          1,
          1,
          0,
          0
        ],
        "sign": -1,
        "coefficient": "1",
        "term": "-BR11"
      },
      {
        "node": 5,
        "root": [
          1,
          1,
          2,
          2,
          2,
          1,
          1
        ],
        "sign": -1,
        "coefficient": "BL22/BL11",
        "term": "0"
      },
      {
        "node": 7,
        "root": [
          1,
          2,
          2,
          3,
          2,
          1,
          0
        ],
        "sign": 1,
        "coefficient": "AL22*BL22/(AL11*BL11)",
        "term": "0"
      }
    ]
  },
  {
    "cell": 49812,
    "side": "L",
    "defect": "-AL22*BL22*tR/(AL11*BL11)",
    "terms": [
      {
        "node": 2,
        "root": [
          1,
          2,
          2,
          3,
          3,
          2,
          1
        ],
        "sign": 1,
        "coefficient": "1",
        "term": "0"
      },
      {
        "node": 5,
        "root": [
          1,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        "sign": 1,
        "coefficient": "BL22/BL11",
        "term": "0"
      },
      {
        "node": 7,
        "root": [
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        "sign": 1,
        "coefficient": "AL22*BL22/(AL11*BL11)",
        "term": "-AL22*BL22*tR/(AL11*BL11)"
      }
    ]
  },
  {
    "cell": 50122,
    "side": "R",
    "defect": "AL22*BL22*tL/(AR11*BR11)",
    "terms": [
      {
        "node": 2,
        "root": [
          1,
          2,
          2,
          3,
          3,
          2,
          1
        ],
        "sign": -1,
        "coefficient": "1",
        "term": "0"
      },
      {
        "node": 5,
        "root": [
          1,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        "sign": -1,
        "coefficient": "-AL22/BR11",
        "term": "0"
      },
      {
        "node": 7,
        "root": [
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        "sign": 1,
        "coefficient": "AL22*BL22/(AR11*BR11)",
        "term": "AL22*BL22*tL/(AR11*BR11)"
      }
    ]
  },
  {
    "cell": 50415,
    "side": "R",
    "defect": "AL22*BL22*tL/(AR11*BR11)",
    "terms": [
      {
        "node": 2,
        "root": [
          1,
          2,
          2,
          3,
          3,
          2,
          1
        ],
        "sign": -1,
        "coefficient": "1",
        "term": "0"
      },
      {
        "node": 5,
        "root": [
          1,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        "sign": -1,
        "coefficient": "-AL22/BR11",
        "term": "0"
      },
      {
        "node": 7,
        "root": [
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        "sign": 1,
        "coefficient": "AL22*BL22/(AR11*BR11)",
        "term": "AL22*BL22*tL/(AR11*BR11)"
      }
    ]
  },
  {
    "cell": 50767,
    "side": "R",
    "defect": "-BL22*tL/BR11",
    "terms": [
      {
        "node": 2,
        "root": [
          1,
          2,
          2,
          3,
          2,
          1,
          1
        ],
        "sign": -1,
        "coefficient": "1",
        "term": "0"
      },
      {
        "node": 5,
        "root": [
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        "sign": 1,
        "coefficient": "-BL22/BR11",
        "term": "-BL22*tL/BR11"
      },
      {
        "node": 7,
        "root": [
          1,
          1,
          1,
          1,
          1,
          1,
          0
        ],
        "sign": -1,
        "coefficient": "-AR22*BL22/(BR11*sL)",
        "term": "0"
      }
    ]
  },
  {
    "cell": 50996,
    "side": "R",
    "defect": "-BL22*tL/BR11",
    "terms": [
      {
        "node": 2,
        "root": [
          1,
          2,
          2,
          3,
          2,
          1,
          1
        ],
        "sign": -1,
        "coefficient": "1",
        "term": "0"
      },
      {
        "node": 5,
        "root": [
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        "sign": 1,
        "coefficient": "-BL22/BR11",
        "term": "-BL22*tL/BR11"
      },
      {
        "node": 7,
        "root": [
          1,
          1,
          1,
          1,
          1,
          1,
          0
        ],
        "sign": -1,
        "coefficient": "-AR22*BL22/(BR11*sL)",
        "term": "0"
      }
    ]
  },
  {
    "cell": 51205,
    "side": "L",
    "defect": "-BL22*tR/BL11",
    "terms": [
      {
        "node": 2,
        "root": [
          1,
          2,
          2,
          3,
          2,
          1,
          1
        ],
        "sign": 1,
        "coefficient": "1",
        "term": "0"
      },
      {
        "node": 5,
        "root": [
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        "sign": 1,
        "coefficient": "BL22/BL11",
        "term": "-BL22*tR/BL11"
      },
      {
        "node": 7,
        "root": [
          1,
          1,
          1,
          1,
          1,
          1,
          0
        ],
        "sign": 1,
        "coefficient": "AL22*BL22/(AL11*BL11)",
        "term": "0"
      }
    ]
  }
]

==> anc/model10/residual_e7/opposite_plane_certificate.json <==
{
  "base_invariants": [
    "AL21*AR21*BR12*sR*tR",
    "AR12*BL21*BR12*BR21*sR*tR**2"
  ],
  "normalizing_torus": [
    "1/sR",
    "AL21/(BL21*BR12*tR)",
    "1/tR",
    "AR12*BL21*BR12*sR*tR**2",
    "1/(AL21*AR12*BR12*sR*tR)",
    "AL21*BR12*sR*tR",
    "1"
  ],
  "tau_base_torus": [
    "BR12/sR",
    "-AL21*BR21*sR/(AR21*BL21*BR12)",
    "-1",
    "-BL21/BR21",
    "AR21/AL21",
    "-AL21/AR21",
    "1"
  ],
  "plane_sigma": {
    "BL22": "-AL21*BR22*sR/(AR21*BR12)",
    "BR22": "-AR21*BL22*BR12/(AL21*sR)"
  },
  "kernel": [
    0,
    1,
    0,
    0,
    -1,
    0,
    1
  ],
  "common_U_roots": [
    [
      0,
      0,
      0,
      0,
      1,
      1,
      1
    ],
    [
      0,
      0,
      1,
      0,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      1,
      1,
      0,
      0
    ],
    [
      0,
      1,
      1,
      1,
      1,
      0,
      0
    ],
    [
      1,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      0,
      1,
      0,
      0,
      0,
      0
    ],
    [
      1,
      1,
      1,
      1,
      1,
      0,
      0
    ]
  ],
  "density_weights": [
    0,
    0,
    0,
    0,
    0,
    0,
    0
  ]
}

==> anc/model10/residual_e7/signatures_28.json <==
[
  {
    "id": 2526,
    "word": "64534132456134",
    "length": 14,
    "dimension": 11,
    "tau": 2526,
    "covers": [
      1650,
      1720,
      1794,
      1833,
      1912,
      1930
    ],
    "common_U_dimension": 43,
    "W_matrix": [
      [
        0,
        1,
        0,
        0,
        0,
        -1,
        1
      ],
      [
        1,
        1,
        0,
        -1,
        1,
        -1,
        1
      ],
      [
        0,
        1,
        1,
        -1,
        1,
        -2,
        2
      ],
      [
        1,
        1,
        0,
        -1,
        2,
        -3,
        3
      ],
      [
        0,
        1,
        0,
        -1,
        2,
        -2,
        2
      ],
      [
        0,
        1,
        0,
        -1,
        1,
        -1,
        2
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ]
    ],
    "signed_simple_images": [
      {
        "root": [
          0,
          1,
          0,
          1,
          0,
          0,
          0
        ],
        "sign": -1
      },
      {
        "root": [
          1,
          1,
          1,
          1,
          1,
          1,
          0
        ],
        "sign": -1
      },
      {
        "root": [
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        "sign": 1
      },
      {
        "root": [
          0,
          -1,
          -1,
          -1,
          -1,
          -1,
          0
        ],
        "sign": 1
      },
      {
        "root": [
          0,
          1,
          1,
          2,
          2,
          1,
          0
        ],
        "sign": 1
      },
      {
        "root": [
          -1,
          -1,
          -2,
          -3,
          -2,
          -1,
          0
        ],
        "sign": -1
      },
      {
        "root": [
          1,
          1,
          2,
          3,
          2,
          2,
          1
        ],
        "sign": 1
      }
    ]
  },
  {
    "id": 14578,
    "word": "64534132456765432456134",
    "length": 23,
    "dimension": 12,
    "tau": 14578,
    "covers": [
      9598,
      9704,
      9986,
      10450,
      10586,
      10769,
      10802,
      10809,
      11338,
      11688,
      11988,
      12265,
      12628,
      12661
    ],
    "common_U_dimension": 35,
    "W_matrix": [
      [
        1,
        1,
        0,
        -1,
        1,
        -1,
        0
      ],
      [
        0,
        2,
        0,
        -1,
        1,
        -1,
        0
      ],
      [
        0,
        2,
        1,
        -2,
        2,
        -2,
        0
      ],
      [
        0,
        3,
        0,
        -2,
        3,
        -3,
        0
      ],
      [
        0,
        2,
        0,
        -2,
        3,
        -2,
        0
      ],
      [
        0,
        2,
        0,
        -2,
        2,
        -1,
        0
      ],
      [
        0,
        1,
        0,
        -1,
        1,
        -1,
        1
      ]
    ],
    "signed_simple_images": [
      {
        "root": [
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        "sign": 1
      },
      {
        "root": [
          1,
          2,
          2,
          3,
          2,
          2,
          1
        ],
        "sign": -1
      },
      {
        "root": [
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        "sign": 1
      },
      {
        "root": [
          -1,
          -1,
          -2,
          -2,
          -2,
          -2,
          -1
        ],
        "sign": -1
      },
      {
        "root": [
          1,
          1,
          2,
          3,
          3,
          2,
          1
        ],
        "sign": -1
      },
      {
        "root": [
          -1,
          -1,
          -2,
          -3,
          -2,
          -1,
          -1
        ],
        "sign": -1
      },
      {
        "root": [
          0,
          0,
          0,
          0,
          0,
          0,
          1
        ],
        "sign": 1
      }
    ]
  },
  {
    "id": 21092,
    "word": "65432456713456245341324564",
    "length": 26,
    "dimension": 12,
    "tau": 21092,
    "covers": [
      17191,
      17220,
      17661,
      18272,
      18298,
      18471,
      18725,
      18751,
      18808,
      18827,
      18851
    ],
    "common_U_dimension": 31,
    "W_matrix": [
      [
        0,
        0,
        0,
        0,
        0,
        -1,
        2
      ],
      [
        0,
        1,
        0,
        0,
        0,
        -2,
        2
      ],
      [
        0,
        0,
        0,
        0,
        1,
        -3,
        3
      ],
      [
        0,
        1,
        1,
        -1,
        1,
        -4,
        4
      ],
      [
        0,
        0,
        1,
        0,
        0,
        -3,
        3
      ],
      [
        1,
        0,
        0,
        0,
        0,
        -2,
        2
      ],
      [
        1,
        0,
        0,
        0,
        0,
        -1,
        1
      ]
    ],
    "signed_simple_images": [
      {
        "root": [
          0,
          0,
          0,
          0,
          0,
          1,
          1
        ],
        "sign": 1
      },
      {
        "root": [
          0,
          1,
          0,
          1,
          0,
          0,
          0
        ],
        "sign": -1
      },
      {
        "root": [
          0,
          0,
          0,
          1,
          1,
          0,
          0
        ],
        "sign": 1
      },
      {
        "root": [
          0,
          0,
          0,
          -1,
          0,
          0,
          0
        ],
        "sign": 1
      },
      {
        "root": [
          0,
          0,
          1,
          1,
          0,
          0,
          0
        ],
        "sign": -1
      },
      {
        "root": [
          -1,
          -2,
          -3,
          -4,
          -3,
          -2,
          -1
        ],
        "sign": -1
      },
      {
        "root": [
          2,
          2,
          3,
          4,
          3,
          2,
          1
        ],
        "sign": -1
      }
    ]
  },
  {
    "id": 32937,
    "word": "6453413245671345624534132456134",
    "length": 31,
    "dimension": 13,
    "tau": 32937,
    "covers": [
      28789,
      29364,
      29412,
      29771,
      29819,
      30014,
      30179,
      30274,
      30429,
      30583,
      30592,
      30602,
      30603,
      30622
    ],
    "common_U_dimension": 26,
    "W_matrix": [
      [
        0,
        0,
        0,
        0,
        1,
        -2,
        1
      ],
      [
        0,
        1,
        0,
        0,
        0,
        -2,
        2
      ],
      [
        0,
        1,
        1,
        -1,
        1,
        -3,
        2
      ],
      [
        1,
        2,
        0,
        -1,
        1,
        -4,
        3
      ],
      [
        1,
        1,
        0,
        -1,
        1,
        -3,
        3
      ],
      [
        0,
        1,
        0,
        -1,
        1,
        -2,
        2
      ],
      [
        0,
        1,
        0,
        -1,
        1,
        -1,
        1
      ]
    ],
    "signed_simple_images": [
      {
        "root": [
          0,
          0,
          0,
          1,
          1,
          0,
          0
        ],
        "sign": 1
      },
      {
        "root": [
          0,
          1,
          1,
          2,
          1,
          1,
          1
        ],
        "sign": 1
      },
      {
        "root": [
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        "sign": 1
      },
      {
        "root": [
          0,
          0,
          -1,
          -1,
          -1,
          -1,
          -1
        ],
        "sign": 1
      },
      {
        "root": [
          1,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        "sign": -1
      },
      {
        "root": [
          -2,
          -2,
          -3,
          -4,
          -3,
          -2,
          -1
        ],
        "sign": 1
      },
      {
        "root": [
          1,
          2,
          2,
          3,
          3,
          2,
          1
        ],
        "sign": -1
      }
    ]
  },
  {
    "id": 37733,
    "word": "6453413245675645341324561345132431",
    "length": 34,
    "dimension": 12,
    "tau": 39171,
    "covers": [
      35282,
      35450,
      35634,
      35654,
      35688,
      35694,
      35766,
      36022,
      36728
    ],
    "common_U_dimension": 23,
    "W_matrix": [
      [
        -1,
        1,
        0,
        -1,
        1,
        0,
        0
      ],
      [
        -2,
        1,
        1,
        -1,
        1,
        -1,
        1
      ],
      [
        -2,
        2,
        0,
        -1,
        1,
        -1,
        1
      ],
      [
        -3,
        2,
        1,
        -2,
        2,
        -2,
        2
      ],
      [
        -2,
        1,
        0,
        -1,
        2,
        -2,
        2
      ],
      [
        -2,
        0,
        0,
        0,
        1,
        -1,
        1
      ],
      [
        -1,
        0,
        0,
        0,
        0,
        0,
        1
      ]
    ],
    "signed_simple_images": [
      {
        "root": [
          -1,
          -2,
          -2,
          -3,
          -2,
          -2,
          -1
        ],
        "sign": -1
      },
      {
        "root": [
          1,
          1,
          2,
          2,
          1,
          0,
          0
        ],
        "sign": -1
      },
      {
        "root": [
          0,
          1,
          0,
          1,
          0,
          0,
          0
        ],
        "sign": -1
      },
      {
        "root": [
          -1,
          -1,
          -1,
          -2,
          -1,
          0,
          0
        ],
        "sign": 1
      },
      {
        "root": [
          1,
          1,
          1,
          2,
          2,
          1,
          0
        ],
        "sign": 1
      },
      {
        "root": [
          0,
          -1,
          -1,
          -2,
          -2,
          -1,
          0
        ],
        "sign": -1
      },
      {
        "root": [
          0,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        "sign": -1
      }
    ]
  },
  {
    "id": 39171,
    "word": "1345624534132456765413245643245134",
    "length": 34,
    "dimension": 12,
    "tau": 37733,
    "covers": [
      36035,
      36163,
      36339,
      37072,
      37078,
      37201,
      37210,
      37211,
      37216
    ],
    "common_U_dimension": 23,
    "W_matrix": [
      [
        0,
        1,
        0,
        -1,
        1,
        -1,
        0
      ],
      [
        0,
        2,
        1,
        -2,
        1,
        -1,
        0
      ],
      [
        0,
        3,
        0,
        -2,
        1,
        -1,
        0
      ],
      [
        0,
        4,
        1,
        -4,
        2,
        -1,
        0
      ],
      [
        1,
        3,
        0,
        -3,
        2,
        -1,
        0
      ],
      [
        1,
        2,
        0,
        -2,
        1,
        -1,
        1
      ],
      [
        0,
        1,
        0,
        -1,
        1,
        -1,
        1
      ]
    ],
    "signed_simple_images": [
      {
        "root": [
          0,
          0,
          0,
          0,
          1,
          1,
          0
        ],
        "sign": -1
      },
      {
        "root": [
          1,
          2,
          3,
          4,
          3,
          2,
          1
        ],
        "sign": -1
      },
      {
        "root": [
          0,
          1,
          0,
          1,
          0,
          0,
          0
        ],
        "sign": -1
      },
      {
        "root": [
          -1,
          -2,
          -2,
          -4,
          -3,
          -2,
          -1
        ],
        "sign": -1
      },
      {
        "root": [
          1,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        "sign": -1
      },
      {
        "root": [
          -1,
          -1,
          -1,
          -1,
          -1,
          -1,
          -1
        ],
        "sign": -1
      },
      {
        "root": [
          0,
          0,
          0,
          0,
          0,
          1,
          1
        ],
        "sign": 1
      }
    ]
  },
  {
    "id": 42519,
    "word": "645341324567345624534132456245341324",
    "length": 36,
    "dimension": 12,
    "tau": 42519,
    "covers": [
      39548,
      39574,
      39861,
      39970,
      40162,
      40397,
      40478,
      40497,
      40734,
      40774,
      40780,
      40781,
      40796,
      40856
    ],
    "common_U_dimension": 21,
    "W_matrix": [
      [
        1,
        0,
        0,
        -1,
        1,
        -1,
        1
      ],
      [
        0,
        0,
        0,
        -1,
        1,
        -1,
        2
      ],
      [
        0,
        0,
        1,
        -2,
        2,
        -2,
        2
      ],
      [
        0,
        0,
        0,
        -2,
        3,
        -3,
        3
      ],
      [
        0,
        0,
        0,
        -2,
        3,
        -2,
        2
      ],
      [
        0,
        1,
        0,
        -2,
        2,
        -1,
        1
      ],
      [
        0,
        1,
        0,
        -1,
        1,
        -1,
        1
      ]
    ],
    "signed_simple_images": [
      {
        "root": [
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        "sign": 1
      },
      {
        "root": [
          0,
          0,
          0,
          0,
          0,
          1,
          1
        ],
        "sign": 1
      },
      {
        "root": [
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        "sign": 1
      },
      {
        "root": [
          -1,
          -1,
          -2,
          -2,
          -2,
          -2,
          -1
        ],
        "sign": 1
      },
      {
        "root": [
          1,
          1,
          2,
          3,
          3,
          2,
          1
        ],
        "sign": 1
      },
      {
        "root": [
          -1,
          -1,
          -2,
          -3,
          -2,
          -1,
          -1
        ],
        "sign": 1
      },
      {
        "root": [
          1,
          2,
          2,
          3,
          2,
          1,
          1
        ],
        "sign": 1
      }
    ]
  },
  {
    "id": 44094,
    "word": "6453413245671345624534132456245341324",
    "length": 37,
    "dimension": 13,
    "tau": 44094,
    "covers": [
      41387,
      41770,
      42171,
      42259,
      42519,
      42531,
      42584
    ],
    "common_U_dimension": 20,
    "W_matrix": [
      [
        1,
        0,
        0,
        -1,
        1,
        -1,
        1
      ],
      [
        0,
        0,
        0,
        -1,
        1,
        -1,
        2
      ],
      [
        0,
        0,
        1,
        -2,
        2,
        -2,
        2
      ],
      [
        0,
        0,
        0,
        -2,
        3,
        -3,
        3
      ],
      [
        0,
        0,
        0,
        -1,
        2,
        -3,
        3
      ],
      [
        0,
        1,
        0,
        -1,
        1,
        -2,
        2
      ],
      [
        0,
        1,
        0,
        -1,
        1,
        -1,
        1
      ]
    ],
    "signed_simple_images": [
      {
        "root": [
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        "sign": 1
      },
      {
        "root": [
          0,
          0,
          0,
          0,
          0,
          1,
          1
        ],
        "sign": 1
      },
      {
        "root": [
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        "sign": 1
      },
      {
        "root": [
          -1,
          -1,
          -2,
          -2,
          -1,
          -1,
          -1
        ],
        "sign": -1
      },
      {
        "root": [
          1,
          1,
          2,
          3,
          2,
          1,
          1
        ],
        "sign": 1
      },
      {
        "root": [
          -1,
          -1,
          -2,
          -3,
          -3,
          -2,
          -1
        ],
        "sign": -1
      },
      {
        "root": [
          1,
          2,
          2,
          3,
          3,
          2,
          1
        ],
        "sign": -1
      }
    ]
  },
  {
    "id": 44670,
    "word": "64534132456713456245341324561345132431",
    "length": 38,
    "dimension": 13,
    "tau": 45681,
    "covers": [
      42869,
      42957,
      43037,
      43052,
      43130,
      43147,
      43151,
      43211,
      43425,
      43944
    ],
    "common_U_dimension": 19,
    "W_matrix": [
      [
        -1,
        1,
        0,
        0,
        0,
        -1,
        1
      ],
      [
        -1,
        0,
        0,
        0,
        1,
        -2,
        2
      ],
      [
        -2,
        1,
        1,
        -1,
        1,
        -2,
        2
      ],
      [
        -2,
        1,
        0,
        -1,
        2,
        -3,
        3
      ],
      [
        -1,
        1,
        0,
        -1,
        1,
        -2,
        3
      ],
      [
        -1,
        0,
        0,
        0,
        0,
        -1,
        2
      ],
      [
        -1,
        0,
        0,
        0,
        0,
        0,
        1
      ]
    ],
    "signed_simple_images": [
      {
        "root": [
          -1,
          -1,
          -2,
          -2,
          -1,
          -1,
          -1
        ],
        "sign": 1
      },
      {
        "root": [
          1,
          0,
          1,
          1,
          1,
          0,
          0
        ],
        "sign": 1
      },
      {
        "root": [
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        "sign": 1
      },
      {
        "root": [
          0,
          0,
          -1,
          -1,
          -1,
          0,
          0
        ],
        "sign": -1
      },
      {
        "root": [
          0,
          1,
          1,
          2,
          1,
          0,
          0
        ],
        "sign": -1
      },
      {
        "root": [
          -1,
          -2,
          -2,
          -3,
          -2,
          -1,
          0
        ],
        "sign": 1
      },
      {
        "root": [
          1,
          2,
          2,
          3,
          3,
          2,
          1
        ],
        "sign": -1
      }
    ]
  },
  {
    "id": 45681,
    "word": "13456245341324567134562453413245645134",
    "length": 38,
    "dimension": 13,
    "tau": 44670,
    "covers": [
      43516,
      43795,
      44037,
      44046,
      44089,
      44279,
      44292,
      44294,
      44299,
      44308
    ],
    "common_U_dimension": 19,
    "W_matrix": [
      [
        0,
        1,
        0,
        -1,
        1,
        -1,
        0
      ],
      [
        1,
        1,
        0,
        -1,
        1,
        -2,
        1
      ],
      [
        0,
        2,
        1,
        -2,
        1,
        -2,
        1
      ],
      [
        1,
        3,
        0,
        -2,
        1,
        -3,
        2
      ],
      [
        0,
        2,
        0,
        -1,
        1,
        -3,
        2
      ],
      [
        0,
        1,
        0,
        -1,
        1,
        -2,
        2
      ],
      [
        0,
        1,
        0,
        -1,
        1,
        -1,
        1
      ]
    ],
    "signed_simple_images": [
      {
        "root": [
          0,
          1,
          0,
          1,
          0,
          0,
          0
        ],
        "sign": -1
      },
      {
        "root": [
          1,
          1,
          2,
          3,
          2,
          1,
          1
        ],
        "sign": 1
      },
      {
        "root": [
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        "sign": 1
      },
      {
        "root": [
          -1,
          -1,
          -2,
          -2,
          -1,
          -1,
          -1
        ],
        "sign": -1
      },
      {
        "root": [
          1,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        "sign": -1
      },
      {
        "root": [
          -1,
          -2,
          -2,
          -3,
          -3,
          -2,
          -1
        ],
        "sign": 1
      },
      {
        "root": [
          0,
          1,
          1,
          2,
          2,
          2,
          1
        ],
        "sign": -1
      }
    ]
  },
  {
    "id": 46017,
    "word": "671345624534132456764534132456345132431",
    "length": 39,
    "dimension": 13,
    "tau": 46017,
    "covers": [
      44509,
      44636,
      44648,
      44668,
      44677,
      44679,
      44680,
      44683,
      44732,
      44762,
      44912,
      45378
    ],
    "common_U_dimension": 18,
    "W_matrix": [
      [
        0,
        1,
        0,
        -1,
        1,
        -1,
        0
      ],
      [
        -1,
        2,
        0,
        -1,
        1,
        -1,
        0
      ],
      [
        -1,
        2,
        0,
        -2,
        2,
        -1,
        0
      ],
      [
        -2,
        3,
        0,
        -2,
        2,
        -2,
        1
      ],
      [
        -2,
        2,
        1,
        -2,
        2,
        -2,
        1
      ],
      [
        -2,
        1,
        1,
        -1,
        1,
        -1,
        0
      ],
      [
        -1,
        0,
        0,
        0,
        1,
        -1,
        0
      ]
    ],
    "signed_simple_images": [
      {
        "root": [
          0,
          -1,
          -1,
          -2,
          -2,
          -2,
          -1
        ],
        "sign": -1
      },
      {
        "root": [
          1,
          2,
          2,
          3,
          2,
          1,
          0
        ],
        "sign": -1
      },
      {
        "root": [
          0,
          0,
          0,
          0,
          1,
          1,
          0
        ],
        "sign": -1
      },
      {
        "root": [
          -1,
          -1,
          -2,
          -2,
          -2,
          -1,
          0
        ],
        "sign": -1
      },
      {
        "root": [
          1,
          1,
          2,
          2,
          2,
          1,
          1
        ],
        "sign": -1
      },
      {
        "root": [
          -1,
          -1,
          -1,
          -2,
          -2,
          -1,
          -1
        ],
        "sign": 1
      },
      {
        "root": [
          0,
          0,
          0,
          1,
          1,
          0,
          0
        ],
        "sign": 1
      }
    ]
  },
  {
    "id": 49001,
    "word": "675645341324567345624534132456324534132431",
    "length": 42,
    "dimension": 14,
    "tau": 49596,
    "covers": [
      48029,
      48109,
      48119,
      48128,
      48134,
      48162,
      48291,
      48593
    ],
    "common_U_dimension": 15,
    "W_matrix": [
      [
        -1,
        0,
        1,
        -1,
        1,
        -1,
        1
      ],
      [
        0,
        0,
        0,
        -1,
        1,
        -1,
        2
      ],
      [
        -1,
        0,
        0,
        -1,
        2,
        -2,
        2
      ],
      [
        -1,
        1,
        0,
        -2,
        2,
        -2,
        3
      ],
      [
        0,
        1,
        0,
        -2,
        2,
        -2,
        2
      ],
      [
        0,
        0,
        0,
        -1,
        1,
        -1,
        1
      ],
      [
        0,
        0,
        0,
        -1,
        1,
        0,
        0
      ]
    ],
    "signed_simple_images": [
      {
        "root": [
          -1,
          0,
          -1,
          -1,
          0,
          0,
          0
        ],
        "sign": 1
      },
      {
        "root": [
          0,
          0,
          0,
          1,
          1,
          0,
          0
        ],
        "sign": 1
      },
      {
        "root": [
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        "sign": 1
      },
      {
        "root": [
          -1,
          -1,
          -1,
          -2,
          -2,
          -1,
          -1
        ],
        "sign": -1
      },
      {
        "root": [
          1,
          1,
          2,
          2,
          2,
          1,
          1
        ],
        "sign": 1
      },
      {
        "root": [
          -1,
          -1,
          -2,
          -2,
          -2,
          -1,
          0
        ],
        "sign": 1
      },
      {
        "root": [
          1,
          2,
          2,
          3,
          2,
          1,
          0
        ],
        "sign": 1
      }
    ]
  },
  {
    "id": 49054,
    "word": "671345624534132456734562453413245645132431",
    "length": 42,
    "dimension": 14,
    "tau": 49054,
    "covers": [
      48011,
      48033,
      48083,
      48136,
      48168,
      48172,
      48173,
      48192,
      48193,
      48194,
      48198,
      48234,
      48261,
      48348,
      48646
    ],
    "common_U_dimension": 15,
    "W_matrix": [
      [
        0,
        1,
        0,
        -1,
        1,
        -1,
        0
      ],
      [
        -1,
        1,
        1,
        -1,
        1,
        -2,
        1
      ],
      [
        -1,
        2,
        0,
        -1,
        1,
        -2,
        1
      ],
      [
        -2,
        2,
        1,
        -2,
        2,
        -3,
        2
      ],
      [
        -1,
        1,
        0,
        -1,
        2,
        -3,
        2
      ],
      [
        -1,
        0,
        0,
        0,
        1,
        -2,
        1
      ],
      [
        -1,
        0,
        0,
        0,
        1,
        -1,
        0
      ]
    ],
    "signed_simple_images": [
      {
        "root": [
          0,
          -1,
          -1,
          -2,
          -1,
          -1,
          -1
        ],
        "sign": 1
      },
      {
        "root": [
          1,
          1,
          2,
          2,
          1,
          0,
          0
        ],
        "sign": -1
      },
      {
        "root": [
          0,
          1,
          0,
          1,
          0,
          0,
          0
        ],
        "sign": -1
      },
      {
        "root": [
          -1,
          -1,
          -1,
          -2,
          -1,
          0,
          0
        ],
        "sign": 1
      },
      {
        "root": [
          1,
          1,
          1,
          2,
          2,
          1,
          1
        ],
        "sign": 1
      },
      {
        "root": [
          -1,
          -2,
          -2,
          -3,
          -3,
          -2,
          -1
        ],
        "sign": 1
      },
      {
        "root": [
          0,
          1,
          1,
          2,
          2,
          1,
          0
        ],
        "sign": 1
      }
    ]
  },
  {
    "id": 49466,
    "word": "456734562453413245676245341324565432451343",
    "length": 42,
    "dimension": 12,
    "tau": 49466,
    "covers": [
      48027,
      48446,
      48478,
      48639,
      48692,
      48696,
      48829
    ],
    "common_U_dimension": 15,
    "W_matrix": [
      [
        0,
        1,
        0,
        -1,
        0,
        0,
        1
      ],
      [
        0,
        2,
        0,
        -2,
        1,
        0,
        0
      ],
      [
        0,
        2,
        0,
        -2,
        1,
        -1,
        1
      ],
      [
        0,
        3,
        0,
        -3,
        1,
        0,
        0
      ],
      [
        0,
        3,
        0,
        -2,
        0,
        0,
        0
      ],
      [
        1,
        2,
        -1,
        -1,
        0,
        0,
        0
      ],
      [
        1,
        1,
        0,
        -1,
        0,
        0,
        0
      ]
    ],
    "signed_simple_images": [
      {
        "root": [
          0,
          0,
          0,
          0,
          0,
          1,
          1
        ],
        "sign": 1
      },
      {
        "root": [
          1,
          2,
          2,
          3,
          3,
          2,
          1
        ],
        "sign": -1
      },
      {
        "root": [
          0,
          0,
          0,
          0,
          0,
          -1,
          0
        ],
        "sign": 1
      },
      {
        "root": [
          -1,
          -2,
          -2,
          -3,
          -2,
          -1,
          -1
        ],
        "sign": -1
      },
      {
        "root": [
          0,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        "sign": -1
      },
      {
        "root": [
          0,
          0,
          -1,
          0,
          0,
          0,
          0
        ],
        "sign": 1
      },
      {
        "root": [
          1,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        "sign": -1
      }
    ]
  },
  {
    "id": 49596,
    "word": "432456713456245341324567345624534132456134",
    "length": 42,
    "dimension": 14,
    "tau": 49001,
    "covers": [
      48402,
      48407,
      48560,
      48572,
      48734,
      48839,
      48840,
      48842
    ],
    "common_U_dimension": 15,
    "W_matrix": [
      [
        0,
        1,
        0,
        -1,
        1,
        -1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        -2,
        0
      ],
      [
        1,
        1,
        0,
        -1,
        1,
        -2,
        0
      ],
      [
        0,
        1,
        1,
        -1,
        1,
        -3,
        0
      ],
      [
        0,
        1,
        1,
        -1,
        1,
        -3,
        1
      ],
      [
        0,
        1,
        0,
        0,
        0,
        -2,
        1
      ],
      [
        0,
        1,
        0,
        0,
        0,
        -1,
        0
      ]
    ],
    "signed_simple_images": [
      {
        "root": [
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        "sign": 1
      },
      {
        "root": [
          1,
          0,
          1,
          1,
          1,
          1,
          1
        ],
        "sign": 1
      },
      {
        "root": [
          0,
          0,
          0,
          1,
          1,
          0,
          0
        ],
        "sign": 1
      },
      {
        "root": [
          -1,
          0,
          -1,
          -1,
          -1,
          0,
          0
        ],
        "sign": 1
      },
      {
        "root": [
          1,
          1,
          1,
          1,
          1,
          0,
          0
        ],
        "sign": -1
      },
      {
        "root": [
          -1,
          -2,
          -2,
          -3,
          -3,
          -2,
          -1
        ],
        "sign": 1
      },
      {
        "root": [
          0,
          0,
          0,
          0,
          1,
          1,
          0
        ],
        "sign": -1
      }
    ]
  },
  {
    "id": 49812,
    "word": "4567345624534132456762453413245654324513431",
    "length": 43,
    "dimension": 13,
    "tau": 50122,
    "covers": [
      48873,
      48901,
      49047,
      49100,
      49104,
      49466
    ],
    "common_U_dimension": 14,
    "W_matrix": [
      [
        0,
        1,
        0,
        -1,
        0,
        0,
        1
      ],
      [
        0,
        2,
        0,
        -2,
        1,
        0,
        0
      ],
      [
        0,
        2,
        0,
        -2,
        1,
        -1,
        1
      ],
      [
        0,
        3,
        0,
        -3,
        1,
        0,
        0
      ],
      [
        0,
        3,
        0,
        -2,
        0,
        0,
        0
      ],
      [
        -1,
        2,
        0,
        -1,
        0,
        0,
        0
      ],
      [
        -1,
        1,
        1,
        -1,
        0,
        0,
        0
      ]
    ],
    "signed_simple_images": [
      {
        "root": [
          0,
          0,
          0,
          0,
          0,
          -1,
          -1
        ],
        "sign": 1
      },
      {
        "root": [
          1,
          2,
          2,
          3,
          3,
          2,
          1
        ],
        "sign": -1
      },
      {
        "root": [
          0,
          0,
          0,
          0,
          0,
          0,
          1
        ],
        "sign": 1
      },
      {
        "root": [
          -1,
          -2,
          -2,
          -3,
          -2,
          -1,
          -1
        ],
        "sign": -1
      },
      {
        "root": [
          0,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        "sign": -1
      },
      {
        "root": [
          0,
          0,
          -1,
          0,
          0,
          0,
          0
        ],
        "sign": 1
      },
      {
        "root": [
          1,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        "sign": -1
      }
    ]
  },
  {
    "id": 50122,
    "word": "4567134562453413245676245341324565432451343",
    "length": 43,
    "dimension": 13,
    "tau": 49812,
    "covers": [
      48908,
      49292,
      49425,
      49466,
      49471,
      49589
    ],
    "common_U_dimension": 14,
    "W_matrix": [
      [
        0,
        1,
        0,
        -1,
        1,
        -1,
        0
      ],
      [
        0,
        2,
        0,
        -2,
        1,
        0,
        0
      ],
      [
        0,
        2,
        0,
        -2,
        1,
        -1,
        1
      ],
      [
        0,
        3,
        0,
        -3,
        1,
        0,
        0
      ],
      [
        0,
        3,
        0,
        -2,
        0,
        0,
        0
      ],
      [
        1,
        2,
        -1,
        -1,
        0,
        0,
        0
      ],
      [
        1,
        1,
        0,
        -1,
        0,
        0,
        0
      ]
    ],
    "signed_simple_images": [
      {
        "root": [
          0,
          0,
          0,
          0,
          0,
          1,
          1
        ],
        "sign": 1
      },
      {
        "root": [
          1,
          2,
          2,
          3,
          3,
          2,
          1
        ],
        "sign": -1
      },
      {
        "root": [
          0,
          0,
          0,
          0,
          0,
          -1,
          0
        ],
        "sign": 1
      },
      {
        "root": [
          -1,
          -2,
          -2,
          -3,
          -2,
          -1,
          -1
        ],
        "sign": -1
      },
      {
        "root": [
          1,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        "sign": -1
      },
      {
        "root": [
          -1,
          0,
          -1,
          0,
          0,
          0,
          0
        ],
        "sign": 1
      },
      {
        "root": [
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        "sign": 1
      }
    ]
  },
  {
    "id": 50415,
    "word": "45671345624534132456762453413245654324513431",
    "length": 44,
    "dimension": 14,
    "tau": 50415,
    "covers": [
      49649,
      49771,
      49812,
      49817,
      50122
    ],
    "common_U_dimension": 13,
    "W_matrix": [
      [
        0,
        1,
        0,
        -1,
        1,
        -1,
        0
      ],
      [
        0,
        2,
        0,
        -2,
        1,
        0,
        0
      ],
      [
        0,
        2,
        0,
        -2,
        1,
        -1,
        1
      ],
      [
        0,
        3,
        0,
        -3,
        1,
        0,
        0
      ],
      [
        0,
        3,
        0,
        -2,
        0,
        0,
        0
      ],
      [
        -1,
        2,
        0,
        -1,
        0,
        0,
        0
      ],
      [
        -1,
        1,
        1,
        -1,
        0,
        0,
        0
      ]
    ],
    "signed_simple_images": [
      {
        "root": [
          0,
          0,
          0,
          0,
          0,
          -1,
          -1
        ],
        "sign": 1
      },
      {
        "root": [
          1,
          2,
          2,
          3,
          3,
          2,
          1
        ],
        "sign": -1
      },
      {
        "root": [
          0,
          0,
          0,
          0,
          0,
          0,
          1
        ],
        "sign": 1
      },
      {
        "root": [
          -1,
          -2,
          -2,
          -3,
          -2,
          -1,
          -1
        ],
        "sign": -1
      },
      {
        "root": [
          1,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        "sign": -1
      },
      {
        "root": [
          -1,
          0,
          -1,
          0,
          0,
          0,
          0
        ],
        "sign": 1
      },
      {
        "root": [
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        "sign": 1
      }
    ]
  },
  {
    "id": 50724,
    "word": "45673456245341324567562453413245654324541324",
    "length": 44,
    "dimension": 13,
    "tau": 50724,
    "covers": [
      49834,
      49838,
      49845,
      49926,
      49948,
      50121,
      50162,
      50164,
      50172,
      50173,
      50177,
      50196
    ],
    "common_U_dimension": 13,
    "W_matrix": [
      [
        0,
        1,
        0,
        -1,
        0,
        0,
        1
      ],
      [
        0,
        1,
        1,
        -2,
        1,
        -1,
        1
      ],
      [
        0,
        2,
        0,
        -2,
        1,
        -1,
        1
      ],
      [
        0,
        2,
        1,
        -3,
        1,
        -1,
        1
      ],
      [
        0,
        2,
        1,
        -3,
        1,
        0,
        0
      ],
      [
        1,
        1,
        0,
        -2,
        1,
        0,
        0
      ],
      [
        1,
        1,
        0,
        -1,
        0,
        0,
        0
      ]
    ],
    "signed_simple_images": [
      {
        "root": [
          0,
          0,
          0,
          0,
          0,
          1,
          1
        ],
        "sign": 1
      },
      {
        "root": [
          1,
          1,
          2,
          2,
          2,
          1,
          1
        ],
        "sign": -1
      },
      {
        "root": [
          0,
          1,
          0,
          1,
          1,
          0,
          0
        ],
        "sign": -1
      },
      {
        "root": [
          -1,
          -2,
          -2,
          -3,
          -3,
          -2,
          -1
        ],
        "sign": 1
      },
      {
        "root": [
          0,
          1,
          1,
          1,
          1,
          1,
          0
        ],
        "sign": -1
      },
      {
        "root": [
          0,
          -1,
          -1,
          -1,
          0,
          0,
          0
        ],
        "sign": 1
      },
      {
        "root": [
          1,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        "sign": -1
      }
    ]
  },
  {
    "id": 50767,
    "word": "45673456245341324567345624534132456543245134",
    "length": 44,
    "dimension": 13,
    "tau": 50767,
    "covers": [
      49809,
      49820,
      49952,
      49982,
      50119,
      50121,
      50126,
      50156,
      50173,
      50180
    ],
    "common_U_dimension": 13,
    "W_matrix": [
      [
        0,
        1,
        0,
        -1,
        0,
        0,
        1
      ],
      [
        0,
        2,
        0,
        -1,
        0,
        -1,
        1
      ],
      [
        0,
        2,
        0,
        -2,
        1,
        -1,
        1
      ],
      [
        0,
        3,
        0,
        -2,
        0,
        -1,
        1
      ],
      [
        0,
        2,
        1,
        -2,
        0,
        -1,
        1
      ],
      [
        1,
        1,
        0,
        -1,
        0,
        -1,
        1
      ],
      [
        1,
        1,
        0,
        -1,
        0,
        0,
        0
      ]
    ],
    "signed_simple_images": [
      {
        "root": [
          0,
          0,
          0,
          0,
          0,
          1,
          1
        ],
        "sign": 1
      },
      {
        "root": [
          1,
          2,
          2,
          3,
          2,
          1,
          1
        ],
        "sign": -1
      },
      {
        "root": [
          0,
          0,
          0,
          0,
          1,
          0,
          0
        ],
        "sign": 1
      },
      {
        "root": [
          -1,
          -1,
          -2,
          -2,
          -2,
          -1,
          -1
        ],
        "sign": -1
      },
      {
        "root": [
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        "sign": 1
      },
      {
        "root": [
          0,
          -1,
          -1,
          -1,
          -1,
          -1,
          0
        ],
        "sign": 1
      },
      {
        "root": [
          1,
          1,
          1,
          1,
          1,
          1,
          0
        ],
        "sign": -1
      }
    ]
  },
  {
    "id": 50996,
    "word": "456734562453413245673456245341324565432451341",
    "length": 45,
    "dimension": 14,
    "tau": 51205,
    "covers": [
      50260,
      50281,
      50412,
      50414,
      50419,
      50446,
      50463,
      50470,
      50767
    ],
    "common_U_dimension": 12,
    "W_matrix": [
      [
        0,
        1,
        0,
        -1,
        0,
        0,
        1
      ],
      [
        0,
        2,
        0,
        -1,
        0,
        -1,
        1
      ],
      [
        0,
        2,
        0,
        -2,
        1,
        -1,
        1
      ],
      [
        0,
        3,
        0,
        -2,
        0,
        -1,
        1
      ],
      [
        0,
        2,
        1,
        -2,
        0,
        -1,
        1
      ],
      [
        -1,
        1,
        1,
        -1,
        0,
        -1,
        1
      ],
      [
        -1,
        1,
        1,
        -1,
        0,
        0,
        0
      ]
    ],
    "signed_simple_images": [
      {
        "root": [
          0,
          0,
          0,
          0,
          0,
          -1,
          -1
        ],
        "sign": 1
      },
      {
        "root": [
          1,
          2,
          2,
          3,
          2,
          1,
          1
        ],
        "sign": -1
      },
      {
        "root": [
          0,
          0,
          0,
          0,
          1,
          1,
          1
        ],
        "sign": -1
      },
      {
        "root": [
          -1,
          -1,
          -2,
          -2,
          -2,
          -1,
          -1
        ],
        "sign": -1
      },
      {
        "root": [
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        "sign": 1
      },
      {
        "root": [
          0,
          -1,
          -1,
          -1,
          -1,
          -1,
          0
        ],
        "sign": 1
      },
      {
        "root": [
          1,
          1,
          1,
          1,
          1,
          1,
          0
        ],
        "sign": -1
      }
    ]
  },
  {
    "id": 51188,
    "word": "456734562453413245673456245341324565432451324",
    "length": 45,
    "dimension": 14,
    "tau": 51188,
    "covers": [
      50450,
      50460,
      50472,
      50514,
      50532,
      50712,
      50722,
      50724,
      50729,
      50767
    ],
    "common_U_dimension": 12,
    "W_matrix": [
      [
        0,
        1,
        0,
        -1,
        0,
        0,
        1
      ],
      [
        0,
        1,
        1,
        -2,
        1,
        -1,
        1
      ],
      [
        0,
        2,
        0,
        -2,
        1,
        -1,
        1
      ],
      [
        0,
        2,
        1,
        -3,
        1,
        -1,
        1
      ],
      [
        0,
        2,
        1,
        -2,
        0,
        -1,
        1
      ],
      [
        1,
        1,
        0,
        -1,
        0,
        -1,
        1
      ],
      [
        1,
        1,
        0,
        -1,
        0,
        0,
        0
      ]
    ],
    "signed_simple_images": [
      {
        "root": [
          0,
          0,
          0,
          0,
          0,
          1,
          1
        ],
        "sign": 1
      },
      {
        "root": [
          1,
          1,
          2,
          2,
          2,
          1,
          1
        ],
        "sign": -1
      },
      {
        "root": [
          0,
          1,
          0,
          1,
          1,
          0,
          0
        ],
        "sign": -1
      },
      {
        "root": [
          -1,
          -2,
          -2,
          -3,
          -2,
          -1,
          -1
        ],
        "sign": 1
      },
      {
        "root": [
          0,
          1,
          1,
          1,
          0,
          0,
          0
        ],
        "sign": 1
      },
      {
        "root": [
          0,
          -1,
          -1,
          -1,
          -1,
          -1,
          0
        ],
        "sign": 1
      },
      {
        "root": [
          1,
          1,
          1,
          1,
          1,
          1,
          0
        ],
        "sign": -1
      }
    ]
  },
  {
    "id": 51205,
    "word": "456713456245341324567345624534132456543245134",
    "length": 45,
    "dimension": 14,
    "tau": 50996,
    "covers": [
      50411,
      50421,
      50564,
      50683,
      50684,
      50686,
      50725,
      50730,
      50767
    ],
    "common_U_dimension": 12,
    "W_matrix": [
      [
        0,
        1,
        0,
        -1,
        1,
        -1,
        0
      ],
      [
        0,
        2,
        0,
        -1,
        0,
        -1,
        1
      ],
      [
        0,
        2,
        0,
        -2,
        1,
        -1,
        1
      ],
      [
        0,
        3,
        0,
        -2,
        0,
        -1,
        1
      ],
      [
        0,
        2,
        1,
        -2,
        0,
        -1,
        1
      ],
      [
        1,
        1,
        0,
        -1,
        0,
        -1,
        1
      ],
      [
        1,
        1,
        0,
        -1,
        0,
        0,
        0
      ]
    ],
    "signed_simple_images": [
      {
        "root": [
          0,
          0,
          0,
          0,
          0,
          1,
          1
        ],
        "sign": 1
      },
      {
        "root": [
          1,
          2,
          2,
          3,
          2,
          1,
          1
        ],
        "sign": -1
      },
      {
        "root": [
          0,
          0,
          0,
          0,
          1,
          0,
          0
        ],
        "sign": 1
      },
      {
        "root": [
          -1,
          -1,
          -2,
          -2,
          -2,
          -1,
          -1
        ],
        "sign": -1
      },
      {
        "root": [
          1,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        "sign": 1
      },
      {
        "root": [
          -1,
          -1,
          -1,
          -1,
          -1,
          -1,
          0
        ],
        "sign": 1
      },
      {
        "root": [
          0,
          1,
          1,
          1,
          1,
          1,
          0
        ],
        "sign": 1
      }
    ]
  },
  {
    "id": 51387,
    "word": "4567134562453413245673456245341324565432451341",
    "length": 46,
    "dimension": 15,
    "tau": 51387,
    "covers": [
      50812,
      50924,
      50925,
      50927,
      50964,
      50969,
      50996,
      51205
    ],
    "common_U_dimension": 11,
    "W_matrix": [
      [
        0,
        1,
        0,
        -1,
        1,
        -1,
        0
      ],
      [
        0,
        2,
        0,
        -1,
        0,
        -1,
        1
      ],
      [
        0,
        2,
        0,
        -2,
        1,
        -1,
        1
      ],
      [
        0,
        3,
        0,
        -2,
        0,
        -1,
        1
      ],
      [
        0,
        2,
        1,
        -2,
        0,
        -1,
        1
      ],
      [
        -1,
        1,
        1,
        -1,
        0,
        -1,
        1
      ],
      [
        -1,
        1,
        1,
        -1,
        0,
        0,
        0
      ]
    ],
    "signed_simple_images": [
      {
        "root": [
          0,
          0,
          0,
          0,
          0,
          -1,
          -1
        ],
        "sign": 1
      },
      {
        "root": [
          1,
          2,
          2,
          3,
          2,
          1,
          1
        ],
        "sign": -1
      },
      {
        "root": [
          0,
          0,
          0,
          0,
          1,
          1,
          1
        ],
        "sign": -1
      },
      {
        "root": [
          -1,
          -1,
          -2,
          -2,
          -2,
          -1,
          -1
        ],
        "sign": -1
      },
      {
        "root": [
          1,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        "sign": 1
      },
      {
        "root": [
          -1,
          -1,
          -1,
          -1,
          -1,
          -1,
          0
        ],
        "sign": 1
      },
      {
        "root": [
          0,
          1,
          1,
          1,
          1,
          1,
          0
        ],
        "sign": 1
      }
    ]
  },
  {
    "id": 51774,
    "word": "45673456245341324567345624534132456543245341324",
    "length": 47,
    "dimension": 15,
    "tau": 51793,
    "covers": [
      51343,
      51346,
      51348,
      51372,
      51396,
      51402,
      51456,
      51513
    ],
    "common_U_dimension": 10,
    "W_matrix": [
      [
        0,
        1,
        0,
        -1,
        0,
        0,
        1
      ],
      [
        0,
        1,
        1,
        -2,
        1,
        -1,
        1
      ],
      [
        0,
        2,
        0,
        -2,
        1,
        -1,
        1
      ],
      [
        0,
        2,
        1,
        -3,
        1,
        -1,
        1
      ],
      [
        1,
        1,
        0,
        -2,
        1,
        -1,
        1
      ],
      [
        0,
        0,
        0,
        -1,
        1,
        -1,
        1
      ],
      [
        0,
        0,
        0,
        -1,
        1,
        0,
        0
      ]
    ],
    "signed_simple_images": [
      {
        "root": [
          0,
          0,
          0,
          0,
          1,
          0,
          0
        ],
        "sign": 1
      },
      {
        "root": [
          1,
          1,
          2,
          2,
          1,
          0,
          0
        ],
        "sign": -1
      },
      {
        "root": [
          0,
          1,
          0,
          1,
          0,
          0,
          0
        ],
        "sign": -1
      },
      {
        "root": [
          -1,
          -2,
          -2,
          -3,
          -2,
          -1,
          -1
        ],
        "sign": 1
      },
      {
        "root": [
          0,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        "sign": 1
      },
      {
        "root": [
          0,
          -1,
          -1,
          -1,
          -1,
          -1,
          0
        ],
        "sign": 1
      },
      {
        "root": [
          1,
          1,
          1,
          1,
          1,
          1,
          0
        ],
        "sign": -1
      }
    ]
  },
  {
    "id": 51793,
    "word": "43245671345624534132456734562453413245643245134",
    "length": 47,
    "dimension": 15,
    "tau": 51774,
    "covers": [
      51375,
      51389,
      51433,
      51534,
      51535,
      51545,
      51546,
      51547
    ],
    "common_U_dimension": 10,
    "W_matrix": [
      [
        0,
        1,
        0,
        -1,
        1,
        -1,
        0
      ],
      [
        0,
        1,
        1,
        -1,
        0,
        -1,
        0
      ],
      [
        0,
        2,
        0,
        -1,
        0,
        -1,
        0
      ],
      [
        0,
        2,
        1,
        -2,
        0,
        -1,
        0
      ],
      [
        0,
        2,
        1,
        -2,
        0,
        -1,
        1
      ],
      [
        1,
        1,
        0,
        -1,
        0,
        -1,
        1
      ],
      [
        1,
        1,
        0,
        -1,
        0,
        0,
        0
      ]
    ],
    "signed_simple_images": [
      {
        "root": [
          0,
          0,
          0,
          0,
          0,
          1,
          1
        ],
        "sign": 1
      },
      {
        "root": [
          1,
          1,
          2,
          2,
          2,
          1,
          1
        ],
        "sign": -1
      },
      {
        "root": [
          0,
          1,
          0,
          1,
          1,
          0,
          0
        ],
        "sign": -1
      },
      {
        "root": [
          -1,
          -1,
          -1,
          -2,
          -2,
          -1,
          -1
        ],
        "sign": 1
      },
      {
        "root": [
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        "sign": 1
      },
      {
        "root": [
          -1,
          -1,
          -1,
          -1,
          -1,
          -1,
          0
        ],
        "sign": 1
      },
      {
        "root": [
          0,
          0,
          0,
          0,
          1,
          1,
          0
        ],
        "sign": -1
      }
    ]
  },
  {
    "id": 51960,
    "word": "432456713456245341324567345624534132456245341324",
    "length": 48,
    "dimension": 15,
    "tau": 51960,
    "covers": [
      51610,
      51654,
      51655,
      51669,
      51689,
      51730,
      51768,
      51777
    ],
    "common_U_dimension": 9,
    "W_matrix": [
      [
        0,
        1,
        0,
        -1,
        1,
        -1,
        0
      ],
      [
        1,
        0,
        0,
        -1,
        1,
        -1,
        0
      ],
      [
        0,
        0,
        0,
        -1,
        2,
        -2,
        0
      ],
      [
        0,
        0,
        1,
        -2,
        2,
        -2,
        0
      ],
      [
        0,
        0,
        1,
        -2,
        2,
        -2,
        1
      ],
      [
        0,
        0,
        0,
        -1,
        1,
        -1,
        1
      ],
      [
        0,
        0,
        0,
        -1,
        1,
        0,
        0
      ]
    ],
    "signed_simple_images": [
      {
        "root": [
          0,
          1,
          0,
          0,
          0,
          0,
          0
        ],
        "sign": 1
      },
      {
        "root": [
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        "sign": 1
      },
      {
        "root": [
          0,
          0,
          0,
          1,
          1,
          0,
          0
        ],
        "sign": 1
      },
      {
        "root": [
          -1,
          -1,
          -1,
          -2,
          -2,
          -1,
          -1
        ],
        "sign": 1
      },
      {
        "root": [
          1,
          1,
          2,
          2,
          2,
          1,
          1
        ],
        "sign": -1
      },
      {
        "root": [
          -1,
          -1,
          -2,
          -2,
          -2,
          -1,
          0
        ],
        "sign": -1
      },
      {
        "root": [
          0,
          0,
          0,
          0,
          1,
          1,
          0
        ],
        "sign": -1
      }
    ]
  },
  {
    "id": 52208,
    "word": "43245671345624534132456734562453413245643245341324",
    "length": 50,
    "dimension": 16,
    "tau": 52208,
    "covers": [
      52041,
      52067,
      52078,
      52079,
      52098,
      52101,
      52102,
      52106
    ],
    "common_U_dimension": 7,
    "W_matrix": [
      [
        0,
        1,
        0,
        -1,
        1,
        -1,
        0
      ],
      [
        1,
        0,
        0,
        -1,
        1,
        -1,
        0
      ],
      [
        0,
        1,
        1,
        -2,
        1,
        -1,
        0
      ],
      [
        1,
        1,
        0,
        -2,
        1,
        -1,
        0
      ],
      [
        1,
        1,
        0,
        -2,
        1,
        -1,
        1
      ],
      [
        0,
        0,
        0,
        -1,
        1,
        -1,
        1
      ],
      [
        0,
        0,
        0,
        -1,
        1,
        0,
        0
      ]
    ],
    "signed_simple_images": [
      {
        "root": [
          0,
          1,
          0,
          1,
          1,
          0,
          0
        ],
        "sign": -1
      },
      {
        "root": [
          1,
          0,
          1,
          1,
          1,
          0,
          0
        ],
        "sign": 1
      },
      {
        "root": [
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        "sign": 1
      },
      {
        "root": [
          -1,
          -1,
          -2,
          -2,
          -2,
          -1,
          -1
        ],
        "sign": 1
      },
      {
        "root": [
          1,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        "sign": 1
      },
      {
        "root": [
          -1,
          -1,
          -1,
          -1,
          -1,
          -1,
          0
        ],
        "sign": 1
      },
      {
        "root": [
          0,
          0,
          0,
          0,
          1,
          1,
          0
        ],
        "sign": -1
      }
    ]
  }
]

==> anc/model10/residual_e7/spectral_cells.py <==
from torus_tau import *

def levi_monomial_torus(v,side):
 A=S.Matrix(2,2,[v['A'+side+r] for r in ['11','12','21','22']]);B=S.Matrix(2,2,[v['B'+side+r] for r in ['11','12','21','22']]);gs=[B.T*A.T,B.T,S.eye(2)]
 ds=[];word=''
 for node,g in zip([7,5,2],gs):
  if g[0,1]==g[1,0]==0:ds.extend([g[0,0],g[1,1]])
  elif g[0,0]==g[1,1]==0:ds.extend([g[0,1],-g[1,0]]);word+=str(node)
  else:raise ValueError(g)
 d1,d2,d3,d4,d5,d6=ds
 vals=[v['s'+side],d5/d6,v['t'+side],d4/d5,d3/d4,d2/d3,d1/d2]
 return list(map(S.factor,vals)),word

def core(k,patterns):
 v,nz=canonical(k,patterns);lp,wp=levi_monomial_torus(v,'L');lq,wq=levi_monomial_torus(v,'R');word=wp+rows[k]['word']+wq[::-1];W=wmatrix(word);Wi=W.inv()
 tor=[S.factor(lp[i]/S.prod(lq[j]**int(Wi[j,i]) for j in range(7))) for i in range(7)]
 free=sorted(set().union(*[t.free_symbols for t in tor]),key=str)
 exps=S.Matrix([[S.expand_power_base(t).as_powers_dict().get(x,0) for x in free] for t in tor])
 kern=exps.T.nullspace()
 cochar=S.Matrix(C).inv()*S.Matrix([0,1,0,-1,1,-1,1])
 cns=[]
 for a in kern:
  a*=S.ilcm(*[x.q for x in a]);a=S.Matrix([int(x) for x in a]);const=S.factor(S.prod(t**int(i) for t,i in zip(tor,a)))
  left=(a.T*S.Matrix(C)*cochar)[0];right=(a.T*S.Matrix(C)*W*cochar)[0]
  if left==right==0:cns.append((list(a),str(const)))
 print(k,patterns,'WL factors',wp,wq,'Tcore dim',exps.rank(),'conormals',cns,flush=True)
 print('torus',list(map(str,tor)))
 print('canonical',{k:str(x) for k,x in v.items() if x})
 return dict(cell=k,patterns=patterns,WL_left=wp,WL_right=wq,torus=list(map(str,tor)),coordinates={k:str(x) for k,x in v.items() if x},dimension=exps.rank(),conormals=[(list(map(int,a)),b) for a,b in cns])

if __name__=='__main__':
 out=[]
 for k,pats in [(44670,('AD','DD')),(45681,('DD','AD')),(51774,('AD','DA')),(51774,('DD','DA')),(51793,('DA','AD')),(51793,('DA','DD'))]:
  out.append(core(k,pats))
 (Path(__file__).resolve().parent/'spectral_conormal_certificates.json').write_text(json.dumps(out,indent=2))


==> anc/model10/residual_e7/spectral_conormal_certificates.json <==
[
  {
    "cell": 44670,
    "patterns": [
      "AD",
      "DD"
    ],
    "WL_left": "7",
    "WL_right": "",
    "torus": [
      "-1",
      "1/(AR11*BR11**2*BR22*sR*tR**2)",
      "1",
      "AR11*BR11**2*BR22*sR*tR**2",
      "BL11/(AR11*BR11**2*sR*tR)",
      "AR11*BR11**2*sR*tR/BL11",
      "AL21*AR22*BL11*BR22*tR"
    ],
    "coordinates": {
      "sL": "-BR22",
      "tL": "tR",
      "AL12": "-AR11",
      "AL21": "AL21",
      "BL11": "BL11",
      "BL22": "BR11",
      "sR": "sR",
      "tR": "tR",
      "AR11": "AR11",
      "AR22": "AR22",
      "BR11": "BR11",
      "BR22": "BR22"
    },
    "dimension": 3,
    "conormals": [
      [
        [
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        "-1"
      ],
      [
        [
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        "1"
      ],
      [
        [
          0,
          1,
          0,
          1,
          0,
          0,
          0
        ],
        "1"
      ],
      [
        [
          0,
          0,
          0,
          0,
          1,
          1,
          0
        ],
        "1"
      ]
    ],
    "extra_stabilizer_dimension": 1,
    "defects": [
      "0"
    ],
    "coefficient_torus_smith_invariants": [
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    "conormal": "alpha_3 (Killing-dual nonzero semisimple Cartan element)",
    "residual_core_dimension": 3
  },
  {
    "cell": 45681,
    "patterns": [
      "DD",
      "AD"
    ],
    "WL_left": "",
    "WL_right": "7",
    "torus": [
      "-AR12*BR22**2*sL*sR*tR**2",
      "1/(BR11*sR*tR)",
      "1",
      "BR11*sR*tR",
      "1/(BR11*sR*tR)",
      "AL22*AR21*BR11**2*sR**2*tR**2",
      "-1/(AL22*AR21*BR11**2*sR**2*tR**2)"
    ],
    "coordinates": {
      "sL": "sL",
      "tL": "tR",
      "AL11": "AR12",
      "AL22": "AL22",
      "BL11": "BR22",
      "BL22": "sR",
      "sR": "sR",
      "tR": "tR",
      "AR12": "AR12",
      "AR21": "AR21",
      "BR11": "BR11",
      "BR22": "BR22"
    },
    "dimension": 3,
    "conormals": [
      [
        [
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        "1"
      ],
      [
        [
          0,
          1,
          0,
          1,
          0,
          0,
          0
        ],
        "1"
      ],
      [
        [
          0,
          -1,
          0,
          0,
          1,
          0,
          0
        ],
        "1"
      ],
      [
        [
          0,
          0,
          0,
          0,
          0,
          1,
          1
        ],
        "-1"
      ]
    ],
    "extra_stabilizer_dimension": 1,
    "defects": [
      "0"
    ],
    "coefficient_torus_smith_invariants": [
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    "conormal": "alpha_3 (Killing-dual nonzero semisimple Cartan element)",
    "residual_core_dimension": 3
  },
  {
    "cell": 51774,
    "patterns": [
      "AD",
      "DA"
    ],
    "WL_left": "7",
    "WL_right": "75",
    "torus": [
      "1",
      "1/(AR11*BR12**2*sR*tR**2)",
      "1",
      "AR11*BR12**2*sR*tR**2",
      "BL11/(sR*tR)",
      "-AL12*BR21*sR*tR**2/BL11",
      "-AL21*AR22*BL11/(AL12*tR)"
    ],
    "coordinates": {
      "sL": "AR11",
      "tL": "-BR12",
      "AL12": "AL12",
      "AL21": "AL21",
      "BL11": "BL11",
      "BL22": "tR",
      "sR": "sR",
      "tR": "tR",
      "AR11": "AR11",
      "AR22": "AR22",
      "BR12": "BR12",
      "BR21": "BR21"
    },
    "dimension": 4,
    "conormals": [
      [
        [
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        "1"
      ],
      [
        [
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        "1"
      ],
      [
        [
          0,
          1,
          0,
          1,
          0,
          0,
          0
        ],
        "1"
      ]
    ],
    "extra_stabilizer_dimension": 0,
    "defects": [],
    "coefficient_torus_smith_invariants": [
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    "conormal": "alpha_3 (Killing-dual nonzero semisimple Cartan element)",
    "residual_core_dimension": 4
  },
  {
    "cell": 51774,
    "patterns": [
      "DD",
      "DA"
    ],
    "WL_left": "",
    "WL_right": "75",
    "torus": [
      "1",
      "1/(AR11*BR12**2*sR*tR**2)",
      "1",
      "AR11*BR12**2*sR*tR**2",
      "BL11/(sR*tR)",
      "AL22*AR22*BR21*sR*tR**2/BL11",
      "AL11*BL11/(AL22*AR22*tR)"
    ],
    "coordinates": {
      "sL": "AR11",
      "tL": "-BR12",
      "AL11": "AL11",
      "AL22": "AL22",
      "BL11": "BL11",
      "BL22": "tR",
      "sR": "sR",
      "tR": "tR",
      "AR11": "AR11",
      "AR22": "AR22",
      "BR12": "BR12",
      "BR21": "BR21"
    },
    "dimension": 4,
    "conormals": [
      [
        [
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        "1"
      ],
      [
        [
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        "1"
      ],
      [
        [
          0,
          1,
          0,
          1,
          0,
          0,
          0
        ],
        "1"
      ]
    ],
    "extra_stabilizer_dimension": 1,
    "defects": [
      "-tR*(AL11*sR - AL22*AR22)/(AL11*BL11)"
    ],
    "coefficient_torus_smith_invariants": [
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    "conormal": "alpha_3 (Killing-dual nonzero semisimple Cartan element)",
    "extra_equations": {
      "sR": "AL22*AR22/AL11"
    },
    "torus_on_exception": [
      "1",
      "AL11/(AL22*AR11*AR22*BR12**2*tR**2)",
      "1",
      "AL22*AR11*AR22*BR12**2*tR**2/AL11",
      "AL11*BL11/(AL22*AR22*tR)",
      "AL22**2*AR22**2*BR21*tR**2/(AL11*BL11)",
      "AL11*BL11/(AL22*AR22*tR)"
    ],
    "residual_core_dimension": 3
  },
  {
    "cell": 51793,
    "patterns": [
      "DA",
      "AD"
    ],
    "WL_left": "75",
    "WL_right": "7",
    "torus": [
      "BR22*sL/BR11",
      "1/(BR11*BR22*sR*tR**2)",
      "-1",
      "BR11*BR22*sR*tR**2",
      "-AR12*BL21*BR22",
      "1/(AR12*BL21*BR22)",
      "-AL22*AR21*BL21*BR11"
    ],
    "coordinates": {
      "sL": "sL",
      "tL": "-BR22",
      "AL11": "-sR",
      "AL22": "AL22",
      "BL12": "-tR",
      "BL21": "BL21",
      "sR": "sR",
      "tR": "tR",
      "AR12": "AR12",
      "AR21": "AR21",
      "BR11": "BR11",
      "BR22": "BR22"
    },
    "dimension": 4,
    "conormals": [
      [
        [
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        "-1"
      ],
      [
        [
          0,
          1,
          0,
          1,
          0,
          0,
          0
        ],
        "1"
      ],
      [
        [
          0,
          0,
          0,
          0,
          1,
          1,
          0
        ],
        "-1"
      ]
    ],
    "extra_stabilizer_dimension": 0,
    "defects": [],
    "coefficient_torus_smith_invariants": [
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    "conormal": "alpha_3 (Killing-dual nonzero semisimple Cartan element)",
    "residual_core_dimension": 4
  },
  {
    "cell": 51793,
    "patterns": [
      "DA",
      "DD"
    ],
    "WL_left": "75",
    "WL_right": "",
    "torus": [
      "BR22*sL/BR11",
      "1/(BR11*BR22*sR*tR**2)",
      "-1",
      "BR11*BR22*sR*tR**2",
      "AR11*BL21*BR11",
      "-1/(AR11*BL21*BR11)",
      "-AL22*AR22*BL21*BR22"
    ],
    "coordinates": {
      "sL": "sL",
      "tL": "-BR22",
      "AL11": "-sR",
      "AL22": "AL22",
      "BL12": "-tR",
      "BL21": "BL21",
      "sR": "sR",
      "tR": "tR",
      "AR11": "AR11",
      "AR22": "AR22",
      "BR11": "BR11",
      "BR22": "BR22"
    },
    "dimension": 4,
    "conormals": [
      [
        [
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        "-1"
      ],
      [
        [
          0,
          1,
          0,
          1,
          0,
          0,
          0
        ],
        "1"
      ],
      [
        [
          0,
          0,
          0,
          0,
          1,
          1,
          0
        ],
        "-1"
      ]
    ],
    "extra_stabilizer_dimension": 1,
    "defects": [
      "BR22*(AL22*AR22 + AR11*sL)/(AR11*BR11)"
    ],
    "coefficient_torus_smith_invariants": [
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    "conormal": "alpha_3 (Killing-dual nonzero semisimple Cartan element)",
    "extra_equations": {
      "sL": "-AL22*AR22/AR11"
    },
    "torus_on_exception": [
      "-AL22*AR22*BR22/(AR11*BR11)",
      "1/(BR11*BR22*sR*tR**2)",
      "-1",
      "BR11*BR22*sR*tR**2",
      "AR11*BL21*BR11",
      "-1/(AR11*BL21*BR11)",
      "-AL22*AR22*BL21*BR22"
    ],
    "residual_core_dimension": 3
  }
]

==> anc/model10/residual_e7/tau_torus_certificates.json <==
[
  {
    "cell": 2526,
    "patterns": [
      "DD",
      "DD"
    ],
    "coordinates": {
      "sL": "-BR22",
      "tL": "tR",
      "AL11": "-AR11",
      "AL22": "AL22",
      "BL11": "-BR11",
      "BL22": "sR",
      "sR": "sR",
      "tR": "tR",
      "AR11": "AR11",
      "AR22": "AR22",
      "BR11": "BR11",
      "BR22": "BR22"
    },
    "tau_coordinates": {
      "sL": "sR",
      "tL": "-tR",
      "AL11": "-AR11",
      "AL22": "AR22",
      "BL11": "-BR11",
      "BL22": "BR22",
      "sR": "BR22",
      "tR": "-tR",
      "AR11": "AR11",
      "AR22": "-AL22",
      "BR11": "BR11",
      "BR22": "-sR"
    },
    "names": [
      "sL",
      "tL",
      "AL11",
      "AL22",
      "BL11",
      "BL22",
      "sR",
      "tR",
      "AR11",
      "AR22",
      "BR11",
      "BR22"
    ],
    "weights": [
      [
        0,
        1,
        0,
        1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        1
      ],
      [
        -1,
        0,
        -1,
        -1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1,
        1,
        0,
        0
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        1
      ],
      [
        0,
        0,
        0,
        0,
        1,
        1,
        0
      ],
      [
        0,
        0,
        0,
        1,
        1,
        0,
        0
      ],
      [
        0,
        1,
        0,
        1,
        0,
        0,
        0
      ]
    ],
    "torus": [
      "BR22/sR",
      "AR22/AL22",
      "-1",
      "-AL22*sR/(AR22*BR22)",
      "-AR22*BR22/(AL22*sR)",
      "AL22**2*sR/(AR22**2*BR22)",
      "AR22**2*BR22/(AL22**2*sR)"
    ],
    "rank": 7
  },
  {
    "cell": 14578,
    "patterns": [
      "DD",
      "DD"
    ],
    "coordinates": {
      "sL": "sR",
      "tL": "tR",
      "AL11": "AL11",
      "AL22": "-AR22",
      "BL11": "-BR11",
      "BL22": "-BR22",
      "sR": "sR",
      "tR": "tR",
      "AR11": "AR11",
      "AR22": "AR22",
      "BR11": "BR11",
      "BR22": "BR22"
    },
    "tau_coordinates": {
      "sL": "-sR",
      "tL": "-tR",
      "AL11": "-AR11",
      "AL22": "-AR22",
      "BL11": "-BR11",
      "BL22": "-BR22",
      "sR": "-sR",
      "tR": "-tR",
      "AR11": "-AL11",
      "AR22": "AR22",
      "BR11": "BR11",
      "BR22": "BR22"
    },
    "names": [
      "sL",
      "tL",
      "AL11",
      "AL22",
      "BL11",
      "BL22",
      "sR",
      "tR",
      "AR11",
      "AR22",
      "BR11",
      "BR22"
    ],
    "weights": [
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        -1,
        -1,
        -2,
        -3,
        -2,
        -1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        1,
        0
      ],
      [
        0,
        0,
        0,
        1,
        1,
        0,
        0
      ],
      [
        0,
        1,
        0,
        1,
        0,
        0,
        0
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        1
      ],
      [
        0,
        0,
        0,
        0,
        1,
        1,
        0
      ],
      [
        0,
        0,
        0,
        1,
        1,
        0,
        0
      ],
      [
        0,
        1,
        0,
        1,
        0,
        0,
        0
      ]
    ],
    "torus": [
      "-1",
      "AR11/AL11",
      "-1",
      "AL11/AR11",
      "AR11/AL11",
      "AL11/AR11",
      "-1"
    ],
    "rank": 7
  },
  {
    "cell": 32937,
    "patterns": [
      "DD",
      "DD"
    ],
    "coordinates": {
      "sL": "BR11",
      "tL": "tR",
      "AL11": "AL11",
      "AL22": "AL22",
      "BL11": "-sR",
      "BL22": "-BR22",
      "sR": "sR",
      "tR": "tR",
      "AR11": "AR11",
      "AR22": "AR22",
      "BR11": "BR11",
      "BR22": "BR22"
    },
    "tau_coordinates": {
      "sL": "sR",
      "tL": "-tR",
      "AL11": "AR11",
      "AL22": "AR22",
      "BL11": "BR11",
      "BL22": "-BR22",
      "sR": "-BR11",
      "tR": "-tR",
      "AR11": "-AL11",
      "AR22": "-AL22",
      "BR11": "sR",
      "BR22": "BR22"
    },
    "names": [
      "sL",
      "tL",
      "AL11",
      "AL22",
      "BL11",
      "BL22",
      "sR",
      "tR",
      "AR11",
      "AR22",
      "BR11",
      "BR22"
    ],
    "weights": [
      [
        0,
        0,
        0,
        1,
        1,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        -1,
        0,
        -1,
        -1,
        0,
        0,
        0
      ],
      [
        -1,
        -2,
        -2,
        -3,
        -2,
        -1,
        0
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        1,
        0,
        0,
        0
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        1
      ],
      [
        0,
        0,
        0,
        0,
        1,
        1,
        0
      ],
      [
        0,
        0,
        0,
        1,
        1,
        0,
        0
      ],
      [
        0,
        1,
        0,
        1,
        0,
        0,
        0
      ]
    ],
    "torus": [
      "-BR11/sR",
      "AR11*BR11/(AL11*sR)",
      "-1",
      "AL11*sR/(AR11*BR11)",
      "AR11/AL11",
      "-AL11*AL22/(AR11*AR22)",
      "AR22/AL22"
    ],
    "rank": 7
  },
  {
    "cell": 32937,
    "patterns": [
      "AD",
      "AD"
    ],
    "coordinates": {
      "sL": "BR11",
      "tL": "tR",
      "AL12": "AR12",
      "AL21": "AL21",
      "BL11": "-sR",
      "BL22": "-BR22",
      "sR": "sR",
      "tR": "tR",
      "AR12": "AR12",
      "AR21": "AR21",
      "BR11": "BR11",
      "BR22": "BR22"
    },
    "tau_coordinates": {
      "sL": "sR",
      "tL": "-tR",
      "AL12": "-AR12",
      "AL21": "-AR21",
      "BL11": "BR11",
      "BL22": "-BR22",
      "sR": "-BR11",
      "tR": "-tR",
      "AR12": "-AR12",
      "AR21": "-AL21",
      "BR11": "sR",
      "BR22": "BR22"
    },
    "names": [
      "sL",
      "tL",
      "AL12",
      "AL21",
      "BL11",
      "BL22",
      "sR",
      "tR",
      "AR12",
      "AR21",
      "BR11",
      "BR22"
    ],
    "weights": [
      [
        0,
        0,
        0,
        1,
        1,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        1,
        1
      ],
      [
        -2,
        -2,
        -3,
        -4,
        -3,
        -2,
        -1
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        1,
        0,
        0,
        0
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        1,
        1
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        0,
        1,
        1,
        0,
        0
      ],
      [
        0,
        1,
        0,
        1,
        0,
        0,
        0
      ]
    ],
    "torus": [
      "-BR11/sR",
      "AR21*BR11/(AL21*sR)",
      "-1",
      "AL21*sR/(AR21*BR11)",
      "AR21/AL21",
      "-AL21/AR21",
      "1"
    ],
    "rank": 6
  },
  {
    "cell": 49054,
    "patterns": [
      "AD",
      "AD"
    ],
    "coordinates": {
      "sL": "sL",
      "tL": "-BR22",
      "AL12": "-BR11",
      "AL21": "AL21",
      "BL11": "AR12",
      "BL22": "tR",
      "sR": "sR",
      "tR": "tR",
      "AR12": "AR12",
      "AR21": "AR21",
      "BR11": "BR11",
      "BR22": "BR22"
    },
    "tau_coordinates": {
      "sL": "-sR",
      "tL": "tR",
      "AL12": "AR12",
      "AL21": "AR21",
      "BL11": "BR11",
      "BL22": "BR22",
      "sR": "-sL",
      "tR": "BR22",
      "AR12": "BR11",
      "AR21": "-AL21",
      "BR11": "-AR12",
      "BR22": "-tR"
    },
    "names": [
      "sL",
      "tL",
      "AL12",
      "AL21",
      "BL11",
      "BL22",
      "sR",
      "tR",
      "AR12",
      "AR21",
      "BR11",
      "BR22"
    ],
    "weights": [
      [
        0,
        -1,
        -1,
        -2,
        -1,
        -1,
        -1
      ],
      [
        0,
        1,
        0,
        1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1,
        1,
        0,
        0
      ],
      [
        -1,
        -2,
        -2,
        -3,
        -3,
        -2,
        -1
      ],
      [
        0,
        0,
        0,
        0,
        1,
        1,
        1
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        1,
        1
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        0,
        1,
        1,
        0,
        0
      ],
      [
        0,
        1,
        0,
        1,
        0,
        0,
        0
      ]
    ],
    "torus": [
      "-sL/sR",
      "-BR11*sR*tR/(AR12*BR22*sL)",
      "BR22/tR",
      "AR12*sL/(BR11*sR)",
      "-sR/sL",
      "-AL21/AR21",
      "AR21*BR11*sL/(AL21*AR12*sR)"
    ],
    "rank": 7
  },
  {
    "cell": 49466,
    "patterns": [
      "DD",
      "DD"
    ],
    "coordinates": {
      "sL": "AR11",
      "tL": "tL",
      "AL11": "-sR",
      "AL22": "-BR22",
      "BL11": "BL11",
      "BL22": "-AR22",
      "sR": "sR",
      "tR": "tR",
      "AR11": "AR11",
      "AR22": "AR22",
      "BR11": "BR11",
      "BR22": "BR22"
    },
    "tau_coordinates": {
      "sL": "sR",
      "tL": "-tR",
      "AL11": "AR11",
      "AL22": "-AR22",
      "BL11": "BR11",
      "BL22": "-BR22",
      "sR": "-AR11",
      "tR": "-tL",
      "AR11": "sR",
      "AR22": "BR22",
      "BR11": "-BL11",
      "BR22": "AR22"
    },
    "names": [
      "sL",
      "tL",
      "AL11",
      "AL22",
      "BL11",
      "BL22",
      "sR",
      "tR",
      "AR11",
      "AR22",
      "BR11",
      "BR22"
    ],
    "weights": [
      [
        0,
        0,
        0,
        0,
        0,
        1,
        1
      ],
      [
        0,
        0,
        0,
        0,
        0,
        -1,
        0
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        1,
        0,
        0,
        0
      ],
      [
        -1,
        -1,
        -1,
        -2,
        -2,
        -1,
        -1
      ],
      [
        0,
        0,
        0,
        0,
        1,
        1,
        0
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        1
      ],
      [
        0,
        0,
        0,
        0,
        1,
        1,
        0
      ],
      [
        0,
        0,
        0,
        1,
        1,
        0,
        0
      ],
      [
        0,
        1,
        0,
        1,
        0,
        0,
        0
      ]
    ],
    "torus": [
      "-AR11/sR",
      "BR11*tR/(BL11*tL)",
      "-tL/tR",
      "AR22*BL11*tL/(BR11*BR22*tR)",
      "-BR22*tR/(AR22*tL)",
      "-tL/tR",
      "-sR*tR/(AR11*tL)"
    ],
    "rank": 7
  },
  {
    "cell": 50724,
    "patterns": [
      "DA",
      "DA"
    ],
    "coordinates": {
      "sL": "AR11",
      "tL": "-BR12",
      "AL11": "-sR",
      "AL22": "-AR22",
      "BL12": "-tR",
      "BL21": "BL21",
      "sR": "sR",
      "tR": "tR",
      "AR11": "AR11",
      "AR22": "AR22",
      "BR12": "BR12",
      "BR21": "BR21"
    },
    "tau_coordinates": {
      "sL": "sR",
      "tL": "-tR",
      "AL11": "AR11",
      "AL22": "-AR22",
      "BL12": "-BR12",
      "BL21": "BR21",
      "sR": "-AR11",
      "tR": "BR12",
      "AR11": "sR",
      "AR22": "AR22",
      "BR12": "tR",
      "BR21": "-BL21"
    },
    "names": [
      "sL",
      "tL",
      "AL11",
      "AL22",
      "BL12",
      "BL21",
      "sR",
      "tR",
      "AR11",
      "AR22",
      "BR12",
      "BR21"
    ],
    "weights": [
      [
        0,
        0,
        0,
        0,
        0,
        1,
        1
      ],
      [
        0,
        1,
        0,
        1,
        1,
        0,
        0
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        1,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        -1,
        -2,
        -2,
        -3,
        -3,
        -2,
        -1
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        1
      ],
      [
        0,
        0,
        0,
        0,
        1,
        1,
        0
      ],
      [
        0,
        1,
        0,
        1,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1,
        0,
        0,
        0
      ]
    ],
    "torus": [
      "-AR11/sR",
      "-BR21*sR*tR/(AR11*BL21*BR12)",
      "BR12/tR",
      "-BL21/BR21",
      "AR11/sR",
      "sR/AR11",
      "1"
    ],
    "rank": 6
  },
  {
    "cell": 51188,
    "patterns": [
      "DA",
      "DA"
    ],
    "coordinates": {
      "sL": "AR11",
      "tL": "-BR12",
      "AL11": "-sR",
      "AL22": "AL22",
      "BL12": "-tR",
      "BL21": "BL21",
      "sR": "sR",
      "tR": "tR",
      "AR11": "AR11",
      "AR22": "AR22",
      "BR12": "BR12",
      "BR21": "BR21"
    },
    "tau_coordinates": {
      "sL": "sR",
      "tL": "-tR",
      "AL11": "AR11",
      "AL22": "-AR22",
      "BL12": "-BR12",
      "BL21": "BR21",
      "sR": "-AR11",
      "tR": "BR12",
      "AR11": "sR",
      "AR22": "-AL22",
      "BR12": "tR",
      "BR21": "-BL21"
    },
    "names": [
      "sL",
      "tL",
      "AL11",
      "AL22",
      "BL12",
      "BL21",
      "sR",
      "tR",
      "AR11",
      "AR22",
      "BR12",
      "BR21"
    ],
    "weights": [
      [
        0,
        0,
        0,
        0,
        0,
        1,
        1
      ],
      [
        0,
        1,
        0,
        1,
        1,
        0,
        0
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        -1,
        -1,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        -1,
        -2,
        -2,
        -3,
        -2,
        -1,
        -1
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        1
      ],
      [
        0,
        0,
        0,
        0,
        1,
        1,
        0
      ],
      [
        0,
        1,
        0,
        1,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1,
        0,
        0,
        0
      ]
    ],
    "torus": [
      "-AR11/sR",
      "AR22*BR21*sR*tR/(AL22*AR11*BL21*BR12)",
      "BR12/tR",
      "-BL21/BR21",
      "-AL22*AR11/(AR22*sR)",
      "sR/AR11",
      "1"
    ],
    "rank": 6
  },
  {
    "cell": 51387,
    "patterns": [
      "AD",
      "AD"
    ],
    "coordinates": {
      "sL": "sL",
      "tL": "-AR12",
      "AL12": "-tR",
      "AL21": "AL21",
      "BL11": "BL11",
      "BL22": "-BR22",
      "sR": "sR",
      "tR": "tR",
      "AR12": "AR12",
      "AR21": "AR21",
      "BR11": "BR11",
      "BR22": "BR22"
    },
    "tau_coordinates": {
      "sL": "sR",
      "tL": "-tR",
      "AL12": "-AR12",
      "AL21": "AR21",
      "BL11": "-BR11",
      "BL22": "-BR22",
      "sR": "-sL",
      "tR": "AR12",
      "AR12": "tR",
      "AR21": "-AL21",
      "BR11": "-BL11",
      "BR22": "BR22"
    },
    "names": [
      "sL",
      "tL",
      "AL12",
      "AL21",
      "BL11",
      "BL22",
      "sR",
      "tR",
      "AR12",
      "AR21",
      "BR11",
      "BR22"
    ],
    "weights": [
      [
        0,
        0,
        0,
        0,
        0,
        -1,
        -1
      ],
      [
        0,
        0,
        0,
        0,
        1,
        1,
        1
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        -1,
        -1,
        -1,
        -1,
        -1,
        -1,
        0
      ],
      [
        0,
        -1,
        -1,
        -2,
        -2,
        -1,
        -1
      ],
      [
        0,
        1,
        0,
        1,
        0,
        0,
        0
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        1,
        1
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        0,
        1,
        1,
        0,
        0
      ],
      [
        0,
        1,
        0,
        1,
        0,
        0,
        0
      ]
    ],
    "torus": [
      "-sL/sR",
      "-BR11*sR*tR/(AR12*BL11*sL)",
      "AR12/tR",
      "-AR12*BL11*sL/(BR11*sR*tR)",
      "sR*tR/(AR12*sL)",
      "-AL21/AR21",
      "-AR21*sL/(AL21*sR)"
    ],
    "rank": 7
  },
  {
    "cell": 51960,
    "patterns": [
      "AD",
      "AD"
    ],
    "coordinates": {
      "sL": "sL",
      "tL": "BR11",
      "AL12": "AR12",
      "AL21": "AL21",
      "BL11": "-tR",
      "BL22": "BL22",
      "sR": "sR",
      "tR": "tR",
      "AR12": "AR12",
      "AR21": "AR21",
      "BR11": "BR11",
      "BR22": "BR22"
    },
    "tau_coordinates": {
      "sL": "-sR",
      "tL": "tR",
      "AL12": "-AR12",
      "AL21": "-AR21",
      "BL11": "BR11",
      "BL22": "-BR22",
      "sR": "-sL",
      "tR": "-BR11",
      "AR12": "-AR12",
      "AR21": "-AL21",
      "BR11": "tR",
      "BR22": "-BL22"
    },
    "names": [
      "sL",
      "tL",
      "AL12",
      "AL21",
      "BL11",
      "BL22",
      "sR",
      "tR",
      "AR12",
      "AR21",
      "BR11",
      "BR22"
    ],
    "weights": [
      [
        0,
        1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        1,
        1
      ],
      [
        -1,
        -1,
        -2,
        -2,
        -2,
        -1,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        -1,
        -1,
        -2,
        -2,
        -1,
        -1
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        1,
        1
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        0,
        1,
        1,
        0,
        0
      ],
      [
        0,
        1,
        0,
        1,
        0,
        0,
        0
      ]
    ],
    "torus": [
      "-sL/sR",
      "-sR/sL",
      "-BR11/tR",
      "BL22*sL/(BR22*sR)",
      "BR22*sR*tR/(BL22*BR11*sL)",
      "-AL21/AR21",
      "AR21*BL22*BR11*sL/(AL21*BR22*sR*tR)"
    ],
    "rank": 7
  },
  {
    "cell": 52208,
    "patterns": [
      "DA",
      "DA"
    ],
    "coordinates": {
      "sL": "-BR12",
      "tL": "tR",
      "AL11": "AL11",
      "AL22": "AL22",
      "BL12": "-sR",
      "BL21": "BL21",
      "sR": "sR",
      "tR": "tR",
      "AR11": "AR11",
      "AR22": "AR22",
      "BR12": "BR12",
      "BR21": "BR21"
    },
    "tau_coordinates": {
      "sL": "-sR",
      "tL": "-tR",
      "AL11": "-AR11",
      "AL22": "AR22",
      "BL12": "-BR12",
      "BL21": "BR21",
      "sR": "BR12",
      "tR": "-tR",
      "AR11": "-AL11",
      "AR22": "-AL22",
      "BR12": "sR",
      "BR21": "-BL21"
    },
    "names": [
      "sL",
      "tL",
      "AL11",
      "AL22",
      "BL12",
      "BL21",
      "sR",
      "tR",
      "AR11",
      "AR22",
      "BR12",
      "BR21"
    ],
    "weights": [
      [
        0,
        1,
        0,
        1,
        1,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        -1,
        -1,
        -1,
        -1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        -1,
        -1,
        -2,
        -2,
        -2,
        -1,
        -1
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        1
      ],
      [
        0,
        0,
        0,
        0,
        1,
        1,
        0
      ],
      [
        0,
        1,
        0,
        1,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1,
        0,
        0,
        0
      ]
    ],
    "torus": [
      "BR12/sR",
      "-AL11*BR21*sR/(AR11*BL21*BR12)",
      "-1",
      "-BL21/BR21",
      "AR11/AL11",
      "-AL11*AL22/(AR11*AR22)",
      "AR22/AL22"
    ],
    "rank": 7
  },
  {
    "cell": 51960,
    "patterns": [
      "DD",
      "DD"
    ],
    "extra_equations": {
      "sR": "-AL22*AR22*BL22/(AL11*tR)",
      "sL": "-AL22*AR22*BR22/(AR11*BR11)"
    },
    "defects": [
      "-(AL11*sR*tR + AL22*AR22*BL22)/(AL11*tR)",
      "(AL22*AR22*BR22 + AR11*BR11*sL)/(AR11*BR11)"
    ],
    "torus": [
      "-AL11*BR22*tR/(AR11*BL22*BR11)",
      "-AR11*BL22*BR11/(AL11*BR22*tR)",
      "-BR11/tR",
      "AL11*tR/(AR11*BR11)",
      "AR11/AL11",
      "-AL11*AL22/(AR11*AR22)",
      "AR22/AL22"
    ],
    "rank": 7
  }
]

==> anc/model10/residual_e7/torus_tau.py <==
from analysis_core import *
from sympy.matrices.normalforms import smith_normal_form

FIXED=[2526,32937,49054,49466,50724,51188,51387,51960,52208]
# D means diagonal matrix; A means antidiagonal; V means [[0,b],[c,d]], where d is optional.
BRANCHES={2526:[('DD','DD')],32937:[('DD','DD'),('AD','AD')],49054:[('AD','AD')],49466:[('DD','DD')],50724:[('DA','DA')],51188:[('DA','DA')],51387:[('AD','AD')],51960:[('DD','DD'),('AD','AD')],52208:[('DA','DA'),('AV','AV')]}

# Normal forms reached by independent positive-root factors on both sides.
def canonical(k,patterns):
 equations=[];nz=[]
 for a,b in eq_subs(k).items():equations.append(a-b)
 for side,pat in zip('LR',patterns):
  nz.extend([side.join(['s','']),side.join(['t',''])])
  for mat,kind in zip('AB',pat):
   zeros={'D':['12','21'],'A':['11','22'],'V':['11']}[kind]
   nonzeros={'D':['11','22'],'A':['12','21'],'V':['12','21']}[kind]
   for rc in zeros:equations.append(VARS[mat+side+rc])
   for rc in nonzeros:nz.append(mat+side+rc)
 sol=next(iter(S.linsolve(equations,list(VARS.values()))))
 v=dict(zip(VARNAMES,sol))
 nzsym=set()
 for name in nz:
  if not v[name]:raise ValueError((k,patterns,name))
  nzsym|=v[name].free_symbols
 return v,sorted(nzsym,key=str)


def taudict(k,v):
 w=rows[k]['word'];out={}
 for nm,rt in coords.items():
  rt1,c=action(w,rt);rt2,d=action(w,rt1);assert rt2==rt
  nameL=nm[0]+'L'+nm[1:] if nm[0] in 'AB' else nm+'L'
  nameR=nm[0]+'R'+nm[1:] if nm[0] in 'AB' else nm+'R'
  out[nameL]=-int(c*d)*v[nameR];out[nameR]=-v[nameL]
 return out


def tau_torus(k,patterns):
 v,nzsym=canonical(k,patterns);tv=taudict(k,v);w=rows[k]['word'];wi=wmatrix(w).inv()
 names=[name for name in VARNAMES if v[name]!=0]
 W=[];rat=[]
 for name in names:
  side=name[1];nm=name[0]+name[2:]
  weight=S.Matrix(coords[nm]);weight=wi*weight if side=='L' else weight
  W.append(list(weight));rat.append(S.factor(tv[name]/v[name]))
 W=S.Matrix(W)
 ker=W.T.nullspace();invs=[]
 for a in ker:
  den=S.ilcm(*[x.q for x in a]);a=a*den
  rr=S.factor(S.prod(r**int(i) for r,i in zip(rat,a)))
  xx=S.factor(S.prod(v[name]**int(i) for name,i in zip(names,a)))
  invs.append((xx,rr))
 snf=smith_normal_form(W,domain=S.ZZ)
 print('\nCELL',k,patterns,'nzfree',len(nzsym),'torusrank',W.rank(),'diag',[snf[i,i] for i in range(min(snf.shape))],flush=True)
 print('coordinates',{x:str(v[x]) for x in names})
 print('invariant defects',[(str(x),str(r)) for x,r in invs if r!=1])
 # Independent monomial invariants (some are imposed constants).
 print('invariants',[(str(x),str(r)) for x,r in invs if x.free_symbols])
 return v,tv,names,W,rat

if __name__=='__main__':
 for k in FIXED:
  for pats in BRANCHES[k]:tau_torus(k,pats)


==> anc/model10/residual_e7/verify.py <==
"""Exact checks on only the 28 supplied words. No Weyl-group/cell enumeration.
Run with Python 3.10+, SymPy 1.14+, NumPy. See README.md and the main mathematical manuscript.
"""
from pathlib import Path
import contextlib, io, json, hashlib
from analysis_core import *
from certificate_tau import *
from spectral_cells import core
OUT=Path(__file__).resolve().parent

def dump(name, obj):
 (OUT/name).write_text(json.dumps(obj,indent=2,default=lambda x:int(x)))

# 1. Exact new mixed diagonal-root defects, using the supplied equations as substitutions.
choices={21092:'R',37733:'L',39171:'R',42519:'R',44094:'R',46017:'L',49001:'R',49596:'L',49812:'L',50122:'R',50415:'R',50767:'R',50996:'R',51205:'L'}
monomial=[]
for k,side in choices.items():
 v=after_eq(k);rc,tor=levi_lie(v,side);word=rows[k]['word']
 assert all(x==0 for x in tor[:,1])
 assert all(rc[neg(simples[i])][1]==0 for i in I)
 inverse={action(word,a)[0]:(a,action(word,a)[1]) for a in roots}
 defect=S.Integer(0);terms=[]
 for i in I:
  a=simples[i]; coeff=rc[a][1]
  b,sg=action(word,a) if side=='R' else inverse[a]
  assert b in U
  phase=coeffdict(v,'L' if side=='R' else 'R').get(b,0)
  term=S.factor((1 if side=='R' else -1)*coeff*sg*phase)
  defect+=term
  terms.append(dict(node=i+1,root=list(map(int,b)),sign=int(sg),coefficient=str(coeff),term=str(term)))
 defect=S.factor(defect);assert defect!=0
 # Every defect is a Laurent monomial; nonzero coordinates are recorded in the main mathematical manuscript.
 assert S.expand(defect).is_Add is False
 monomial.append(dict(cell=k,side=side,defect=str(defect),terms=terms))
dump('mixed_stabilizer_certificates.json',monomial)
print('PASS: 14 exact mixed-unipotent stabilizer identities (Laurent-monomial defects).')

# 2. Ordinary monomial tau transporters. Each torus entry is a Laurent monomial.
tcert=[]
for k in [2526,14578,32937,49054,49466,50724,51188,51387,51960,52208]:
 branches=[('DD','DD')] if k==14578 else BRANCHES[k]
 for pats in branches:
  if (k,pats)==(51960,('DD','DD')):continue
  if (k,pats)==(52208,('AV','AV')):continue # entire plane handled below, not just its torus
  with contextlib.redirect_stdout(io.StringIO()):v,tv,names,W,rat=tau_torus(k,pats)
  allowed=set().union(*[v[n].free_symbols for n in names]);z,rank=symbolic_solution(W,rat,allowed)
  tcert.append(dict(cell=k,patterns=pats,coordinates={n:str(v[n]) for n in names},tau_coordinates={n:str(tv[n]) for n in names},names=names,weights=[list(map(int,W.row(i))) for i in range(W.rows)],torus=[str(x) for x in z],rank=rank))
# Common SL2 used in cell 14578 really commutes with the chosen lift.
assert action(rows[14578]['word'],simples[6])==(simples[6],1)
assert action(rows[14578]['word'],neg(simples[6]))==(neg(simples[6]),1)
print('PASS: ordinary torus transporters and the common-SL2 normalization input.')

# 3. Cell 51960: exact extra equations on the closed A12=0 branch.
k=51960;v,_=canonical(k,('DD','DD'));M,c=stab_system(k,v);ker=M.nullspace()
assert len(ker)==2
defects=[S.factor((c*z)[0]) for z in ker]
sub={VARS['sR']:-VARS['AL22']*VARS['AR22']*VARS['BL22']/(VARS['AL11']*VARS['tR']),VARS['sL']:-VARS['AL22']*VARS['AR22']*VARS['BR22']/(VARS['AR11']*VARS['BR11'])}
assert all(S.factor(f.subs(sub, simultaneous=True))==0 for f in defects)
with contextlib.redirect_stdout(io.StringIO()):vv,tv,names,W,rat=tau_torus(k,('DD','DD'))
rat=[S.factor(r.subs(sub,simultaneous=True)) for r in rat];z,rank=symbolic_solution(W,rat,set(VARS.values()))
tcert.append(dict(cell=k,patterns=['DD','DD'],extra_equations={str(a):str(b) for a,b in sub.items()},defects=list(map(str,defects)),torus=list(map(str,z)),rank=rank))
dump('tau_torus_certificates.json',tcert)
print('PASS: cell 51960 exact exceptional locus and its torus transporter.')

# 4. Cell 52208: two inert parameters and the genuine opposite-weight plane.
k=52208
with contextlib.redirect_stdout(io.StringIO()):v,tv,names,W,rat=tau_torus(k,('AV','AV'))
sel=['AL12','AL21','BR12','sR','BL21','tR'];Wsel=W[[names.index(n) for n in sel],:]
z_norm,rank=symbolic_solution(Wsel,[1/v[n] for n in sel],set(VARS.values()));assert rank==6
base=[i for i,n in enumerate(names) if n not in ['BL22','BR22']];W0=W[base,:]
z_tau,r=symbolic_solution(W0,[rat[i] for i in base],set(VARS.values()));assert r==6
kernel=S.Matrix([0,1,0,0,-1,0,1]);assert W0*kernel==S.zeros(W0.rows,1)
assert (W.row(names.index('BL22'))*kernel)[0]==-1
assert (W.row(names.index('BR22'))*kernel)[0]==1
cm=[a for a in U if action(rows[k]['word'],a)[0] in U]
assert len(cm)==7
assert all(sum(int(a[i])*int(kernel[i]) for i in range(7))==0 for a in cm)
# A section of the base quotient: AL12=AL21=BR12=sR=BL21=tR=1.
normal={n:S.factor(v[n]*S.prod(z_norm[j]**int(W[names.index(n),j]) for j in range(7))) for n in names}
assert all(normal[n]==1 for n in sel)
I1=VARS['AL21']*VARS['AR21']*VARS['BR12']*VARS['sR']*VARS['tR']
I2=VARS['AR12']*VARS['BL21']*VARS['BR12']*VARS['BR21']*VARS['sR']*VARS['tR']**2
assert normal['AR21']==I1 and normal['BR21']==I2
plane_sigma={n:S.factor(tv[n]/S.prod(z_tau[j]**int(W[names.index(n),j]) for j in range(7))) for n in ['BL22','BR22']}
dump('opposite_plane_certificate.json',dict(base_invariants=[str(I1),str(I2)],normalizing_torus=list(map(str,z_norm)),tau_base_torus=list(map(str,z_tau)),plane_sigma={n:str(x) for n,x in plane_sigma.items()},kernel=list(map(int,kernel)),common_U_roots=[list(map(int,a)) for a in sorted(cm)],density_weights=[0]*7))
print('PASS: cell 52208 plane weights (-1,+1), rational base section, tau, and seven zero density weights.')

# 5. Final four cells: actual full-character exceptions and semisimple alpha3 conormal.
spectral=[]
hweights=S.Matrix([0,1,0,-1,1,-1,1]);hco=S.Matrix(C).inv()*hweights
for k,pats in [(44670,('AD','DD')),(45681,('DD','AD')),(51774,('AD','DA')),(51774,('DD','DA')),(51793,('DA','AD')),(51793,('DA','DD'))]:
 v,_=canonical(k,pats);M,c=stab_system(k,v);ker=M.nullspace();defect=[S.factor((c*x)[0]) for x in ker]
 with contextlib.redirect_stdout(io.StringIO()):dat=core(k,pats)
 assert dat['torus'][2] in ['1','-1']
 vword=dat['WL_left']+rows[k]['word']+dat['WL_right'][::-1]
 alpha3=S.Matrix(simples[2]);assert (alpha3.T*hweights)[0]==0
 assert (alpha3.T*S.Matrix(C)*wmatrix(vword)*hco)[0]==0
 # Exact saturated character lattice of the residual coefficient-torus action.
 wi=wmatrix(rows[k]['word']).inv();wr=[]
 for name,value in v.items():
  if value==0:continue
  weight=S.Matrix(coords[name[0]+name[2:]])
  wr.append(list(wi*weight if name[1]=='L' else weight))
 weightmat=S.Matrix(wr);sm=smith_normal_form(weightmat,domain=S.ZZ)
 assert weightmat.rank()==7 and all(abs(sm[i,i])==1 for i in range(7))
 assert S.Matrix.hstack(hweights,S.Matrix(C)*wmatrix(vword)*hco).rank()==2
 dat.update(extra_stabilizer_dimension=len(ker),defects=list(map(str,defect)),coefficient_torus_smith_invariants=[1]*7,conormal='alpha_3 (Killing-dual nonzero semisimple Cartan element)')
 if k==51774 and pats[0]=='DD':
  sub={VARS['sR']:VARS['AL22']*VARS['AR22']/VARS['AL11']}
 elif k==51793 and pats[1]=='DD':
  sub={VARS['sL']:-VARS['AL22']*VARS['AR22']/VARS['AR11']}
 else:sub={}
 if sub:
  assert all(S.factor(f.subs(sub,simultaneous=True))==0 for f in defect)
  ts=[S.factor(S.sympify(t,locals=VARS).subs(sub,simultaneous=True)) for t in dat['torus']]
  fs=sorted(set().union(*[t.free_symbols for t in ts]),key=str)
  ee=S.Matrix([[t.as_powers_dict().get(x,0) for x in fs] for t in ts])
  assert ee.rank()==3
  dat.update(extra_equations={str(a):str(b) for a,b in sub.items()},torus_on_exception=list(map(str,ts)),residual_core_dimension=3)
 else:dat['residual_core_dimension']=dat['dimension']
 spectral.append(dat)
dump('spectral_conormal_certificates.json',spectral)
print('PASS: all six final normal-form branches have the common alpha3 semisimple conormal.')

# 6. New signatures only; source classification/counts are not recomputed.
sig=[]
for k in IDS:
 w=rows[k]['word'];data={kk:rows[k][kk] for kk in ['id','word','length','dimension','tau','covers']}
 data['common_U_dimension']=sum(action(w,a)[0] in U for a in U)
 data['W_matrix']=list(map(lambda row:list(map(int,row)),wmatrix(w).tolist()))
 data['signed_simple_images']=[dict(root=list(map(int,action(w,a)[0])),sign=int(action(w,a)[1])) for a in simples]
 sig.append(data)
dump('signatures_28.json',sig)
hashes={p.name:hashlib.sha256(p.read_bytes()).hexdigest() for p in (OUT/'inputs').iterdir()}
dump('input_hashes.json',hashes)
print('PASS: saved the 28 signatures and hashes of the two supplied finite-input records.')
print('All computational assertions passed. Filtration, orbit-distribution, and wavefront arguments are proved in the main mathematical manuscript, not inferred from these tests.')


==> anc/model10_gk_exhaustive/README.md <==
# Exact E7 finite calculations

model10_gk_bundle.zip.xz is a lossless XZ container for the original
model10_gk_bundle.zip, which contains the six generator sources and their
exact data. The ZIP archive's root is model10_gk/. It includes all 52,416 signed relative
positions, 52,318 empty-locus certificates, 98 nonempty loci with integer
witnesses, and the complete 358,608-edge Hasse graph.

Verify the included records with Python 3.10 or later and assertions enabled:

```sh
python3 reproduce.py --verify-only
python3 verify_records.py model10_gk_bundle.zip.xz --output /tmp/e7-records.json
```

Both programs read the compressed container in memory and verify the exact
original ZIP checksum, without restoring or extracting data into this
directory. They also accept an uncompressed .zip; an explicitly supplied
missing .zip automatically uses its sibling .zip.xz. reproduce.py accepts
an alternative archive through --archive.

To regenerate all data, also install Bash and GNU g++ with C++17:

```sh
python3 reproduce.py --workdir /tmp/e7-calculations
```

The work directory must be new. The reproduction program extracts only
prepare_roots.py, verify_chevalley.py, enumerate_e7.cpp, independent_count.py,
postprocess.py and run.sh; all root and cell outputs are regenerated. It
compares the 13 canonical outputs and the three decompressed gzip payloads.
The record checker reconstructs all signed root-intersection equations,
checks every exclusion and witness, and verifies the stored Hasse edges.
The postprocessor's independent ordinary-Bruhat comparison uses 4,000 pairs.

For direct access to the original ZIP, restore it explicitly to a location
outside the submission source tree:

```sh
python3 restore_bundle.py --output /tmp/model10_gk_bundle.zip
```

Restoration uses only the Python standard library, validates the canonical
SHA-256 checksum and writes atomically. An existing identical ZIP is retained;
an existing different file is never overwritten. All original archive
members and checksums are preserved byte for byte.

Root coordinates use the Bourbaki simple-root basis, with Levi nodes {2,5,7}.
Generator labels are one based; root and cell IDs are zero based. The copy of
compatible_cells.md in ../model10/residual_e7/inputs/ is identical to the
archive table. The 98 loci divide into 69 proper-Levi loci, the identity and
28 residual E7 loci. Nonempty U-compatibility alone does not establish a
nonzero equivariant distribution; the rational and distributional arguments
are given in the article.

The integrity files record the original ZIP members and canonical outputs;
../SHA256SUMS also covers the distributed XZ container and reader programs.
They are used only by the reproducibility programs. No TeX source is in this directory.


==> anc/model10_gk_exhaustive/archive_members.sha256 <==
2b12f7cb4f5fd443f5988b47821050d64765033fea082184b49c9f0143f14a5e  README.md
87e9c187dd315540a5232c0dde33ebbfc1bb9bd029a661063dd753f56948b1cf  additional_checks.json
afb69945ef2d88794127eece28d37b60064f5502e2c13bef16ad490013faaa26  all_cells.tsv
26aac14e7e78ac29a3fc66a2acbf80ecef76076572fc0c2ad6216629ca09bc46  cells.jsonl
4cec6fe2488b430fe5443a6e6c656f1d82bdd6a79c81322de4745a74789cd3cf  central_lattice_checks.json
16de53dcb6ac32777272e0e60f900b20696a63479a8e37a923a43ceed3eced42  chevalley_checks.json
df02f9389b7227e8da50938ea42d9fe2a836174c85ed36f471a7ab9c2ce57830  closure_hasse.jsonl
bd32b670cf233e284e019a44f4ff774b4d122d6863ddc4d67348054bcf513b23  compatible_cells.json
434be22e18965961854e235f9b6492c455c32ce02e87a18746ea8ca9e6534111  compatible_cells.md
456fdf6549549ec5c111c4d75eff02c3bc95392d8b4a1de690d62c6daf05eb50  enumerate_e7.cpp
00ad8ed0eeadffc62c960959f0ffb5791bdcbf14e2654b460d5f2ee4600ef96e  independent_count.json
016183add4eb3bc13db6130649886987e8dd3631902bddacc292ccac380fc7d6  independent_count.py
d88bff68695c169f5c9aa0b465b30a01f76f3430f3f3734ece49a95bfb99dd33  postprocess.py
14d08862e21f72a82d15efad465becafcf1a228fad40be90e164d37e51a3d33a  prepare_roots.py
9f41ec6bc0cdfbd253fa3202da574541a669f6f34b2e41c8688717cde3885cea  root_data.hpp
a073af05e0f65877c38b2d5d12bf8d380f95696cb8081cfb1f2e2d70bcce76b4  root_dictionary.tsv
dfc5174676761372c9d2016cdb5bd52df9919671fd0416d2e3240a2704a0ee20  roots.json
580230a7ab1ffdd79af0705d0d7f8064ac555b4ead3315643409b9703cf76638  run.sh
f230f9bdac511f19c518a4ce0c53809eda85318ed261617a41717eb16f17fbb0  summary.json
223b19bff58756ffa70628c47a4f58cbf2fdee64128fb5eb48d066e4386c0932  verify_chevalley.py


==> anc/model10_gk_exhaustive/canonical_outputs.sha256 <==
87e9c187dd315540a5232c0dde33ebbfc1bb9bd029a661063dd753f56948b1cf  additional_checks.json
afb69945ef2d88794127eece28d37b60064f5502e2c13bef16ad490013faaa26  all_cells.tsv
26aac14e7e78ac29a3fc66a2acbf80ecef76076572fc0c2ad6216629ca09bc46  cells.jsonl
4cec6fe2488b430fe5443a6e6c656f1d82bdd6a79c81322de4745a74789cd3cf  central_lattice_checks.json
16de53dcb6ac32777272e0e60f900b20696a63479a8e37a923a43ceed3eced42  chevalley_checks.json
df02f9389b7227e8da50938ea42d9fe2a836174c85ed36f471a7ab9c2ce57830  closure_hasse.jsonl
bd32b670cf233e284e019a44f4ff774b4d122d6863ddc4d67348054bcf513b23  compatible_cells.json
434be22e18965961854e235f9b6492c455c32ce02e87a18746ea8ca9e6534111  compatible_cells.md
00ad8ed0eeadffc62c960959f0ffb5791bdcbf14e2654b460d5f2ee4600ef96e  independent_count.json
9f41ec6bc0cdfbd253fa3202da574541a669f6f34b2e41c8688717cde3885cea  root_data.hpp
a073af05e0f65877c38b2d5d12bf8d380f95696cb8081cfb1f2e2d70bcce76b4  root_dictionary.tsv
dfc5174676761372c9d2016cdb5bd52df9919671fd0416d2e3240a2704a0ee20  roots.json
f230f9bdac511f19c518a4ce0c53809eda85318ed261617a41717eb16f17fbb0  summary.json


==> anc/model10_gk_exhaustive/reproduce.py <==
#!/usr/bin/env python3
"""Reproduce the E7 source programs and compare their exact outputs.
Python >= 3.10. Full run additionally requires Bash and GNU g++ with C++17.
No downloads, third-party Python packages, or other manuscript inputs are used.
"""
import argparse
import gzip
import hashlib
import io
import json
import lzma
import os
from pathlib import Path
import shutil
import subprocess
import sys
import time
import zipfile

from restore_bundle import ARCHIVE_HASH, read_bundle

HERE = Path(__file__).resolve().parent
SOURCES = ('prepare_roots.py', 'verify_chevalley.py', 'enumerate_e7.cpp',
           'independent_count.py', 'postprocess.py', 'run.sh')


def digest(data):
    return hashlib.sha256(data).hexdigest()


def manifest(data):
    return dict((name, h) for h, name in
                (line.split('  ', 1) for line in data.decode().splitlines() if line))


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--archive', type=Path,
                        help='canonical .zip or .zip.xz; default: distributed bundle')
    parser.add_argument('--workdir', type=Path,
                        help='new, nonexistent output directory for a source-only rerun')
    parser.add_argument('--verify-only', action='store_true',
                        help='check archive hashes and the existing 98-locus readable table, without enumeration')
    args = parser.parse_args()
    if sys.version_info < (3, 10):
        parser.error('Python 3.10 or later is required (int.bit_count in original postprocess.py).')
    if args.verify_only and args.workdir:
        parser.error('choose --verify-only OR --workdir')
    if not args.verify_only and args.workdir is None:
        parser.error('provide --workdir NEW_DIRECTORY, or --verify-only')
    if os.environ.get('PYTHONOPTIMIZE') not in (None, '', '0'):
        parser.error('unset PYTHONOPTIMIZE: the source programs use assertions')
    default_archive = HERE/'model10_gk_bundle.zip.xz'
    if not default_archive.is_file():
        default_archive = HERE/'model10_gk_bundle.zip'
    archive = args.archive if args.archive is not None else default_archive
    # Read in memory; verification and reproduction do not restore a ZIP in
    # the distributed source tree. Only source files go into the new workdir.
    payload = read_bundle(archive)
    with zipfile.ZipFile(io.BytesIO(payload)) as z:
        prefix = 'model10_gk/'
        hashes = manifest(z.read(prefix+'SHA256SUMS'))
        for name, expected in hashes.items():
            if digest(z.read(prefix+name)) != expected:
                parser.error('archived member checksum mismatch: '+name)
        readable = HERE.parent/'model10/residual_e7/inputs/compatible_cells.md'
        if not readable.is_file() or readable.read_bytes() != z.read(prefix+'compatible_cells.md'):
            parser.error('publication 98-locus readable-table copy is missing or different')
        print(f'PASS: computational archive; {len(hashes)} manifest entries; publication readable table.')
        if args.verify_only:
            return
        for executable in ('bash', 'g++', 'python3'):
            if shutil.which(executable) is None:
                parser.error('required executable not on PATH: '+executable)
        work = args.workdir.expanduser().resolve()
        if work.exists():
            parser.error('refusing to overwrite an existing work directory: '+str(work))
        work.mkdir(parents=True)
        for name in SOURCES:
            (work/name).write_bytes(z.read(prefix+name))
        (work/'initial_inputs.json').write_text(json.dumps({
            'seed_files': list(SOURCES), 'seed_data_files': [],
            'archive_sha256': ARCHIVE_HASH,
            'note': 'run.sh regenerates root_data.hpp and every principal data output.'
        }, indent=2)+'\n', encoding='utf-8')
        started = time.perf_counter()
        with (work/'run.stdout.txt').open('wb') as out, (work/'run.stderr.txt').open('wb') as err:
            result = subprocess.run(['bash', 'run.sh'], cwd=work, stdout=out, stderr=err)
        elapsed = time.perf_counter()-started
        if result.returncode:
            parser.exit(1, 'FAIL: run.sh; see '+str(work/'run.stderr.txt')+'\n')
        rows = []
        for name, expected in manifest((HERE/'canonical_outputs.sha256').read_bytes()).items():
            actual = (work/name).read_bytes()
            if actual != z.read(prefix+name) or digest(actual) != expected:
                parser.exit(1, 'FAIL: regenerated output differs: '+name+'\n')
            rows.append({'path': name, 'sha256': expected, 'byte_identical': True})
        for name in ('all_cells.tsv', 'cells.jsonl', 'closure_hasse.jsonl'):
            with gzip.open(work/(name+'.gz'), 'rb') as f:
                if f.read() != z.read(prefix+name):
                    parser.exit(1, 'FAIL: regenerated gzip payload differs: '+name+'\n')
        report = {'original_run_exit_code': 0, 'elapsed_seconds': round(elapsed, 3),
                  'regenerated_outputs': rows,
                  'summary': json.loads((work/'summary.json').read_text()),
                  'gzip_payloads_identical': True,
                  'scope': 'Exact mechanical reproduction, not formal verification of the mathematical proof.'}
        (work/'reproduction_comparison.json').write_text(json.dumps(report, indent=2)+'\n', encoding='utf-8')
        print(f'PASS: run.sh; {len(rows)} regenerated outputs byte-identical ({elapsed:.2f} s).')
        print('Independent record replay:')
        subprocess.run([sys.executable, str(HERE/'verify_records.py'), str(archive),
                        '--output', str(work/'record_checks.json')], check=True)
        print('PASS. Output and logs: '+str(work))

if __name__ == '__main__':
    try:
        main()
    except (OSError, ValueError, KeyError, lzma.LZMAError, zipfile.BadZipFile, subprocess.CalledProcessError) as exc:
        raise SystemExit('FAIL: '+str(exc)) from exc


==> anc/model10_gk_exhaustive/restore_bundle.py <==
#!/usr/bin/env python3
"""Read the canonical E7 archive or explicitly restore it from lossless XZ.

No files are written by read_bundle(). The command-line restoration writes
atomically and never replaces an existing archive with different contents.
Only Python's standard library is required.
"""
from __future__ import annotations

import argparse
import hashlib
import lzma
import os
from pathlib import Path
import tempfile

HERE = Path(__file__).resolve().parent
ARCHIVE_NAME = 'model10_gk_bundle.zip'
ARCHIVE_HASH = 'a26f4cdbd51150a15e13ffd7989549018e374a69787bcbd77b92708738e00597'


def read_bundle(path: Path | str | None = None) -> bytes:
    """Read and validate the exact original ZIP bytes without restoring a file.

    Both .zip and .zip.xz are accepted. An explicit missing .zip falls back
    to its sibling .zip.xz. With no path, prefer the compressed distribution.
    """
    if path is None:
        compressed = HERE / (ARCHIVE_NAME + '.xz')
        source = compressed if compressed.is_file() else HERE / ARCHIVE_NAME
    else:
        source = Path(path).expanduser()
        if source.name.endswith('.zip') and not source.exists():
            compressed = Path(str(source) + '.xz')
            if compressed.is_file():
                source = compressed
    if source.name.endswith('.zip.xz'):
        with lzma.open(source, 'rb') as archive:
            data = archive.read()
    elif source.name.endswith('.zip'):
        data = source.read_bytes()
    else:
        raise ValueError('Archive path must end in .zip or .zip.xz: ' + str(source))
    if hashlib.sha256(data).hexdigest() != ARCHIVE_HASH:
        raise ValueError('Canonical archive SHA-256 mismatch: ' + str(source))
    return data


def restore_bundle(source: Path | str | None = None,
                   output: Path | str | None = None) -> Path:
    """Explicitly restore the validated archive without overwriting other data."""
    data = read_bundle(source)
    target = Path(output).expanduser() if output is not None else HERE / ARCHIVE_NAME
    if target.exists():
        if target.is_file() and hashlib.sha256(target.read_bytes()).hexdigest() == ARCHIVE_HASH:
            return target
        raise ValueError('Refusing to overwrite an existing different archive: ' + str(target))
    temporary = None
    try:
        with tempfile.NamedTemporaryFile(mode='wb', dir=target.parent,
                                         prefix='.' + target.name + '.', delete=False) as stream:
            temporary = Path(stream.name)
            stream.write(data)
            stream.flush()
            os.fsync(stream.fileno())
        # Linking is atomic and, unlike replace(), refuses an existing target.
        try:
            os.link(temporary, target)
        except FileExistsError:
            if not target.is_file() or hashlib.sha256(target.read_bytes()).hexdigest() != ARCHIVE_HASH:
                raise ValueError('Refusing to overwrite an existing different archive: ' + str(target))
    finally:
        if temporary is not None:
            temporary.unlink(missing_ok=True)
    return target


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('archive', nargs='?', type=Path,
                        help='canonical .zip or .zip.xz; default: distributed bundle')
    parser.add_argument('--output', type=Path,
                        help='restored ZIP path; default: model10_gk_bundle.zip beside this script')
    args = parser.parse_args()
    try:
        target = restore_bundle(args.archive, args.output)
    except (OSError, ValueError, lzma.LZMAError) as exc:
        parser.exit(1, 'FAIL: ' + str(exc) + '\n')
    print('PASS: restored canonical ZIP: ' + str(target))
    print('SHA-256: ' + ARCHIVE_HASH)


if __name__ == '__main__':
    main()


==> anc/model10_gk_exhaustive/verify_records.py <==
#!/usr/bin/env python3
"""Independent finite-record consistency checks; no analytic/formal-proof claims.
Usage: python3 verify_records.py PATH/TO/model10_gk_bundle.zip.xz [--output result.json]
Accepts .zip or .zip.xz and never restores files in the source tree.
Streams the canonical ZIP members. Python >= 3.10.
"""
import argparse, csv, hashlib, io, json, lzma, re, sys, time, zipfile
from collections import Counter
from pathlib import Path

from restore_bundle import ARCHIVE_HASH, read_bundle


def require(test, message):
    if not test:
        raise ValueError(message)


def linear_components(matches, forced):
    adj = [[] for _ in range(20)]
    for p, q, s in matches:
        require(s in (-1, 1), 'bad matching sign')
        adj[p].append((q, s)); adj[q].append((p, s))
    assigned = {}; forced = set(forced); zero = set(); variables = [None]*20
    for seed in range(20):
        if seed in assigned:
            continue
        component = [seed]; assigned[seed] = 1; stack = [seed]; killed = seed in forced
        while stack:
            p = stack.pop()
            for q, s in adj[p]:
                a = s*assigned[p]
                if q in assigned:
                    if assigned[q] != a:
                        killed = True
                else:
                    assigned[q] = a; component.append(q); stack.append(q)
                    killed |= q in forced
        if killed:
            zero.update(component)
        else:
            for p in component:
                variables[p] = (seed, assigned[p])
    return variables, zero


def det_polynomial(variables, base):
    terms = Counter()
    for i, j, s in ((base, base+3, 1), (base+1, base+2, -1)):
        if variables[i] is not None and variables[j] is not None:
            a, ca = variables[i]; b, cb = variables[j]
            terms[tuple(sorted((a, b)))] += s*ca*cb
    return {k: v for k, v in terms.items() if v}


def verify(archive):
    started = time.perf_counter()
    payload = read_bundle(archive)
    with zipfile.ZipFile(io.BytesIO(payload)) as z:
        prefix = 'model10_gk/'
        def raw(name): return z.read(prefix+name)
        def load(name): return json.loads(raw(name))
        manifest = []
        for line in raw('SHA256SUMS').decode().splitlines():
            digest, name = line.split('  ', 1)
            actual = hashlib.sha256(raw(name)).hexdigest()
            require(digest == actual, 'archive manifest mismatch: '+name)
            manifest.append(name)
        roots = load('roots.json'); U = set(roots['U_roots'])
        C = {int(k): v for k, v in roots['coordinate_map'].items()}
        S = roots['simple_permutations']; SG = roots['tits_signs']; lam = roots['character_coefficients']
        I = {1, 4, 6}; identity = list(range(126))
        closures = load_lines = [json.loads(s) for s in raw('closure_hasse.jsonl').splitlines()]
        require(all(r['id'] == i for i, r in enumerate(closures)), 'closure IDs')
        covers = [r['lower_covers'] for r in closures]
        positives = load('compatible_cells.json'); positive_by_id = {r['id']: r for r in positives}
        require(len(positive_by_id) == len(positives), 'duplicate positive ID')
        md = raw('compatible_cells.md').decode()
        md_ids = list(map(int, re.findall(r'^\| (\d+) /', md, re.M)))
        witness_ids = list(map(int, re.findall(r'^### Cell (\d+)$', md, re.M)))
        require(md_ids == witness_ids == [r['id'] for r in positives], 'readable table/witness IDs')
        counts = Counter(); obstruction_counts = Counter(); keys=[]; invkeys=[]; taus=[]; lengths=[]; down=[]
        total_coset_size=0; hasse_edges=0; witness_equations=0; equations=0; maximum_length=0
        with z.open(prefix+'cells.jsonl') as jf, z.open(prefix+'all_cells.tsv') as tf:
            table = csv.DictReader(io.TextIOWrapper(tf, encoding='utf-8', newline=''), delimiter='\t')
            for d, line in enumerate(jf):
                row=json.loads(line); t=next(table, None)
                require(t is not None, 'TSV ended early')
                tag=f'cell {d}: '
                require(row['id']==d and int(t['id'])==d, tag+'ID')
                word=row['word']; im=row['root_images']; sg=row['tits_signs']; length=row['length']
                require(len(word)==length and all(1<=i<=7 for i in word), tag+'word/length')
                # Independent replay of the published reduced word on all 126 roots and signs.
                ri=identity[:]; rs=[1]*126
                for letter in reversed(word):
                    i=letter-1
                    rs=[v*SG[i][r] for v,r in zip(rs,ri)]
                    ri=[S[i][r] for r in ri]
                require(ri==im and rs==sg, tag+'signed representative replay')
                require(sorted(im)==identity and all(s in (-1,1) for s in sg), tag+'permutation/signs')
                require(sum(r>=63 for r in im[:63])==length, tag+'inversion length')
                iv=[0]*126
                for i,r in enumerate(im): iv[r]=i
                require(all(im[i]<63 and iv[i]<63 for i in I), tag+'left/right minimality')
                require(all(im[i+63]==(im[i]+63)%126 for i in range(63)), tag+'negative roots')
                intersection_rank=sum(im[i] in I for i in I)
                require(row['coset_size']==64//(2**intersection_rank), tag+'double-coset size')
                total_coset_size+=row['coset_size']; keys.append(tuple(im[:7]));invkeys.append(tuple(iv[:7]))
                taus.append(row['tau_cell']);lengths.append(length); maximum_length=max(maximum_length,length)
                inter=[r for r in range(63) if r in U and im[r] in U]
                require(inter==row['U_intersection_roots'], tag+'complete U intersection')
                bad=[r for r in inter if sg[r]*lam[im[r]]!=lam[r]]
                require(bad==row['representative_failure_roots'], tag+'representative failure roots')
                rep=not bad;require(rep==row['representative_compatible'],tag+'representative flag')
                # Reconstruct every equation directly from root images and physical coefficients.
                forced=set();matches=[]
                for r in inter:
                    a=C.get(im[r]);b=C.get(r)
                    if a is not None and b is not None:matches.append([a[0],10+b[0],sg[r]*a[1]*b[1]])
                    elif a is not None: forced.add(a[0])
                    elif b is not None: forced.add(10+b[0])
                equations+=len(inter)
                require(matches==row['matching_equations'],tag+'matching equations')
                variables,zeros=linear_components(matches,forced)
                require(zeros==set(row['forced_zero_variables']),tag+'forced zero propagation')
                ob=[i for i in (0,1,10,11) if variables[i] is None]
                ob += [100+b for b in (2,6,12,16) if not det_polynomial(variables,b)]
                require(ob==row['emptiness_certificate'],tag+'scalar/determinant obstruction')
                full=not ob
                require(full==row['full_U_compatibility_nonempty'],tag+'full compatibility')
                counts['NONEMPTY' if full else 'EMPTY']+=1
                counts['representative_pass']+=rep
                counts['representative_fail_full_pass']+=full and not rep
                for x in ob:obstruction_counts[str(x)]+=1
                require(t['C_w_status'].startswith('NONEMPTY' if full else 'EMPTY'),tag+'TSV classification')
                require(t['representative_compatible']==('YES' if rep else 'NO'),tag+'TSV representative flag')
                require(t['w_reduced_word']==(' '.join('s'+str(i) for i in word) or '1'),tag+'TSV word')
                require(int(t['length'])==length and int(t['tau_cell'])==row['tau_cell'],tag+'TSV length/tau')
                require(t['closure_lower_covers']==','.join(map(str,covers[d])),tag+'TSV closure')
                cs=covers[d];gen=row['closure_generators']
                require(cs==sorted(set(cs)) and gen==sorted(set(gen)),tag+'sorted closure')
                require(all(0<=b<d and lengths[b]<length for b in gen),tag+'acyclic closure generators')
                expected=[b for b in gen if not any(b!=c and (down[c]>>b)&1 for c in gen)]
                require(cs==expected,tag+'full Hasse transitive reduction')
                val=0
                for b in cs: val |= down[b]|(1<<b)
                genval=0
                for b in gen: genval |= down[b]|(1<<b)
                require(val==genval,tag+'closure reachability')
                down.append(val);hasse_edges+=len(cs)
                require((d in positive_by_id)==full,tag+'positive list correspondence')
                if full:
                    p=positive_by_id[d]
                    for k,v in row.items(): require(p[k]==v,tag+'positive record '+k)
                    v=p['integral_witness']['coefficients']
                    require(len(v)==20 and all(type(x)==int for x in v),tag+'integral witness')
                    require(all(v[i] for i in (0,1,10,11)),tag+'witness scalars')
                    ds=[v[b]*v[b+3]-v[b+1]*v[b+2] for b in (2,6,12,16)]
                    require(all(ds) and ds==p['integral_witness']['four_determinants'],tag+'witness determinants')
                    for r in inter:
                        a=C.get(im[r]);b=C.get(r)
                        lhs=sg[r]*a[1]*v[a[0]] if a is not None else 0
                        rhs=b[1]*v[10+b[0]] if b is not None else 0
                        require(lhs==rhs,tag+'witness root equation');witness_equations+=1
                    require('Witness: `'+str(v)+'`.' in md,tag+'readable witness')
            require(next(table,None) is None,'extra TSV row')
        N=len(keys)
        require(len(set(keys))==N,'duplicate representatives')
        require(len(covers)==N,'closure vertex count')
        for d,tau in enumerate(taus):
            require(0<=tau<N and taus[tau]==d,'tau involution')
            require(keys[tau]==invkeys[d] and lengths[tau]==lengths[d],'tau inverse representative')
            require({taus[b] for b in covers[d]}==set(covers[tau]),'tau on full Hasse graph')
        comparable=sum(x.bit_count() for x in down)
        summary=load('summary.json');burnside=load('independent_count.json')
        require(total_coset_size==summary['W_order']==2903040,'Weyl size and coset partition')
        require(N==summary['double_coset_count']==52416,'double-coset count')
        require(counts['NONEMPTY']==summary['full_U_nonempty_count']==98,'nonempty count')
        require(counts['EMPTY']==52318,'empty count')
        require(hasse_edges==summary['hasse_edge_count']==358608,'Hasse edge count')
        require(comparable==summary['strict_comparability_count']==620106707,'comparabilities')
        require(sum(burnside['WI_fixed_point_counts_by_bitmask'].values())==8*N,'Burnside fixed counts')
        require(burnside['Burnside_double_coset_count']==N,'Burnside output')
        return {'archive_sha256':ARCHIVE_HASH,
                'archive_manifest_members_checked':len(manifest),'all_checks_passed':True,
                'cell_count':N,'status_counts':dict(counts),'weyl_order_from_coset_sizes':total_coset_size,
                'maximum_minimal_representative_length':maximum_length,
                'signed_representatives_replayed':N,'root_equations_reconstructed':equations,
                'empty_rows_with_rechecked_scalar_or_identically_zero_determinant_certificate':counts['EMPTY'],
                'emptiness_obstruction_occurrences':dict(obstruction_counts),
                'integral_witnesses_checked':len(positives),'witness_root_equations_checked':witness_equations,
                'readable_table_rows_and_witness_blocks_checked':len(md_ids),
                'hasse_vertices':N,'hasse_edges':hasse_edges,'strict_comparabilities':comparable,
                'all_hasse_transitive_reductions_and_tau_edges_checked':True,
                'elapsed_seconds':round(time.perf_counter()-started,3),
                'scope':'Finite-record consistency and exact reconstruction, not formal verification or a new mathematical audit of the locked enumeration theorem.'}


def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('archive',type=Path);parser.add_argument('--output',type=Path)
    args=parser.parse_args()
    try: result=verify(args.archive)
    except (OSError,ValueError,KeyError,lzma.LZMAError,zipfile.BadZipFile) as exc:
        parser.exit(1,f'FAIL: {exc}\n')
    text=json.dumps(result,indent=2)+'\n'
    if args.output:args.output.write_text(text,encoding='utf-8')
    print(text,end='')

if __name__=='__main__': main()


==> anc/model6/README.md <==
# Model 6 finite compatibility certificate

From the package root, run:

```sh
python anc/model6/verify.py
```

Python 3 and SymPy 1.14.0 are required. The verifier reads only `cell_compatibility.json` alongside it. It takes several seconds and prints a PASS report; any failed equality raises an exception and returns a nonzero exit status. To record a result, use `--output path/to/result.json`.

## Exact inputs and arithmetic

The JSON gives all 90 signed 10-by-10 symplectic monomial representatives, printed corner ranks, transpose partners, unipotent intersection dimensions, compatibility ranks, complete scalar systems, forced determinant polynomials and 30 invertible witnesses. The coefficient order is `p11,p12,p21,p22,q11,q12,q21,q22,r11,r12,r21,r22,s11,s12,s21,s22`. Witness matrices use row-major order. No approximate arithmetic is used.

The mathematical source retains the alternating form, complete 22-dimensional Lie-coordinate construction, rational-cell completeness proof, trace character and complete determinant criterion. `compatibility_tables.md` is a human-readable rendering of all equations and witnesses.

## Algorithm and complete coverage

1. Enumerate every nonnegative 5-by-5 centrally symmetric intersection table with row/column sum two and central entry zero or two; compare all 90 lexicographically sorted corner-rank matrices with the signed representatives.
2. Check the 22 Lie matrices are linearly independent and satisfy the symplectic Lie equation. Check all 90 representatives satisfy the symplectic group equation.
3. Conjugate each Lie basis matrix by each signed representative. For every cell, compare the dimension of the full linear intersection (using arbitrary combinations of all 22 basis matrices) with the number of retained lower-block-triangular basis matrices. This confirms the root selection loses no cancellation direction.
4. Reconstruct the trace-character rows for every retained direction. Compare the exact complete row space and rank with every recorded system.
5. Substitute a general rational nullspace vector into each of the four determinant polynomials. Check the complete list of identically zero polynomials on each of the 60 incompatible systems.
6. Check each of the 30 witnesses in the reconstructed, rather than merely printed, equations and require all four witness determinants to be nonzero.
7. Recover all transpose partners, the 40 fixed cells and 25 paired cells, and the six outer-position counts.

## Expected output

`verification_output.json` records a successful execution: 90 intersection tables, 90 signed representatives, 90 linear systems, 60 determinant obstructions, 30 invertible witnesses, 40 fixed cells and 25 transpose pairs. The outer-position table is checked exactly: `(2,2):5/0/5`, `(2,1):23/11/12`, `(1,1):5/2/3`, `(2,0):29/23/6`, `(1,0):23/20/3`, `(0,0):5/4/1` (total/incompatible/compatible).

## Scope and limits

This is a complete finite linear-algebra certificate. It does not prove rational-orbit completeness as a group-theoretic statement, the full H x H stabilizer calculations, density factors, conormal assertions, support induction or distributional descent. Those proofs remain in the manuscript. The JSON's copied support-step column is informative and is not checked by this verifier; the retained support-filtration proofs supply that input. Polynomial identities and nonzero integer witness determinants remain valid over every characteristic-zero field, including dyadic fields.


==> anc/model6/cell_compatibility.json <==
{
  "description": "Exact finite Model 6 cells and unipotent compatibility data. Coefficient order is p11,p12,p21,p22,q11,...,s22.",
  "source": "Mathematical tables in the original Paper IV Model 6 source; reconstructed and checked by verify.py.",
  "cells": [
    {
      "id": 1,
      "outer_position": [
        2,
        2
      ],
      "top_ranks": [
        [
          8,
          6,
          4,
          2
        ],
        [
          6,
          6,
          4,
          2
        ]
      ],
      "signed_columns": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10
      ],
      "transpose_partner": 1,
      "unipotent_dimension": 0,
      "equation_rank": 0,
      "support_step": 1,
      "equations": [],
      "compatible": true,
      "witness": [
        [
          2,
          -2,
          1,
          0
        ],
        [
          -2,
          -2,
          -1,
          2
        ],
        [
          1,
          0,
          0,
          -2
        ],
        [
          0,
          1,
          -1,
          1
        ]
      ]
    },
    {
      "id": 2,
      "outer_position": [
        2,
        2
      ],
      "top_ranks": [
        [
          8,
          6,
          4,
          2
        ],
        [
          6,
          5,
          4,
          2
        ]
      ],
      "signed_columns": [
        1,
        2,
        3,
        5,
        4,
        -7,
        -6,
        8,
        9,
        10
      ],
      "transpose_partner": 2,
      "unipotent_dimension": 1,
      "equation_rank": 1,
      "support_step": 1,
      "equations": [
        "q12 - s12"
      ],
      "compatible": true,
      "witness": [
        [
          0,
          -1,
          1,
          1
        ],
        [
          -1,
          -2,
          -1,
          2
        ],
        [
          -1,
          2,
          -2,
          -1
        ],
        [
          -1,
          -2,
          0,
          2
        ]
      ]
    },
    {
      "id": 3,
      "outer_position": [
        2,
        2
      ],
      "top_ranks": [
        [
          8,
          6,
          4,
          2
        ],
        [
          6,
          5,
          3,
          2
        ]
      ],
      "signed_columns": [
        1,
        2,
        3,
        -7,
        5,
        6,
        4,
        8,
        9,
        10
      ],
      "transpose_partner": 3,
      "unipotent_dimension": 3,
      "equation_rank": 2,
      "support_step": 1,
      "equations": [
        "q12 + s22",
        "q22 - s12"
      ],
      "compatible": true,
      "witness": [
        [
          1,
          -2,
          1,
          -1
        ],
        [
          -2,
          0,
          2,
          1
        ],
        [
          1,
          1,
          1,
          -2
        ],
        [
          2,
          1,
          1,
          0
        ]
      ]
    },
    {
      "id": 4,
      "outer_position": [
        2,
        2
      ],
      "top_ranks": [
        [
          8,
          6,
          4,
          2
        ],
        [
          6,
          4,
          3,
          2
        ]
      ],
      "signed_columns": [
        1,
        2,
        8,
        5,
        4,
        -7,
        -6,
        -3,
        9,
        10
      ],
      "transpose_partner": 4,
      "unipotent_dimension": 4,
      "equation_rank": 3,
      "support_step": 1,
      "equations": [
        "q11",
        "q12 - s12",
        "s11"
      ],
      "compatible": true,
      "witness": [
        [
          -1,
          -2,
          2,
          2
        ],
        [
          0,
          -1,
          -2,
          0
        ],
        [
          0,
          1,
          2,
          -2
        ],
        [
          0,
          -1,
          -1,
          0
        ]
      ]
    },
    {
      "id": 5,
      "outer_position": [
        2,
        2
      ],
      "top_ranks": [
        [
          8,
          6,
          4,
          2
        ],
        [
          6,
          4,
          2,
          2
        ]
      ],
      "signed_columns": [
        1,
        2,
        8,
        -7,
        5,
        6,
        4,
        -3,
        9,
        10
      ],
      "transpose_partner": 5,
      "unipotent_dimension": 7,
      "equation_rank": 4,
      "support_step": 1,
      "equations": [
        "q11 + s21",
        "q12 + s22",
        "q21 - s11",
        "q22 - s12"
      ],
      "compatible": true,
      "witness": [
        [
          2,
          -2,
          1,
          2
        ],
        [
          0,
          1,
          -2,
          0
        ],
        [
          1,
          -2,
          1,
          -1
        ],
        [
          -2,
          0,
          0,
          -1
        ]
      ]
    },
    {
      "id": 6,
      "outer_position": [
        2,
        1
      ],
      "top_ranks": [
        [
          7,
          6,
          4,
          2
        ],
        [
          6,
          6,
          4,
          2
        ]
      ],
      "signed_columns": [
        1,
        3,
        2,
        4,
        5,
        6,
        7,
        -9,
        -8,
        10
      ],
      "transpose_partner": 6,
      "unipotent_dimension": 1,
      "equation_rank": 1,
      "support_step": 2,
      "equations": [
        "p12 - r12"
      ],
      "compatible": true,
      "witness": [
        [
          -1,
          1,
          2,
          0
        ],
        [
          -1,
          -2,
          -2,
          -2
        ],
        [
          -2,
          1,
          1,
          -2
        ],
        [
          -2,
          2,
          -1,
          2
        ]
      ]
    },
    {
      "id": 7,
      "outer_position": [
        2,
        1
      ],
      "top_ranks": [
        [
          7,
          6,
          4,
          2
        ],
        [
          6,
          5,
          4,
          2
        ]
      ],
      "signed_columns": [
        1,
        3,
        2,
        5,
        4,
        -7,
        -6,
        -9,
        -8,
        10
      ],
      "transpose_partner": 7,
      "unipotent_dimension": 2,
      "equation_rank": 2,
      "support_step": 3,
      "equations": [
        "p12 - r12",
        "q12 - s12"
      ],
      "compatible": true,
      "witness": [
        [
          -2,
          -1,
          -1,
          2
        ],
        [
          0,
          1,
          1,
          1
        ],
        [
          -2,
          -1,
          -1,
          1
        ],
        [
          1,
          1,
          1,
          2
        ]
      ]
    },
    {
      "id": 8,
      "outer_position": [
        2,
        1
      ],
      "top_ranks": [
        [
          7,
          6,
          4,
          2
        ],
        [
          6,
          5,
          3,
          2
        ]
      ],
      "signed_columns": [
        1,
        3,
        2,
        -7,
        5,
        6,
        4,
        -9,
        -8,
        10
      ],
      "transpose_partner": 8,
      "unipotent_dimension": 4,
      "equation_rank": 3,
      "support_step": 3,
      "equations": [
        "p12 - r12",
        "q12 + s22",
        "q22 - s12"
      ],
      "compatible": true,
      "witness": [
        [
          0,
          -2,
          1,
          1
        ],
        [
          1,
          1,
          0,
          2
        ],
        [
          -2,
          -2,
          -1,
          2
        ],
        [
          -1,
          2,
          -2,
          -1
        ]
      ]
    },
    {
      "id": 9,
      "outer_position": [
        2,
        1
      ],
      "top_ranks": [
        [
          7,
          6,
          4,
          2
        ],
        [
          5,
          5,
          4,
          2
        ]
      ],
      "signed_columns": [
        1,
        5,
        2,
        3,
        4,
        -7,
        -8,
        -9,
        -6,
        10
      ],
      "transpose_partner": 14,
      "unipotent_dimension": 3,
      "equation_rank": 3,
      "support_step": 4,
      "equations": [
        "q11 - r22",
        "q12",
        "r12"
      ],
      "compatible": true,
      "witness": [
        [
          -1,
          2,
          2,
          1
        ],
        [
          1,
          0,
          -1,
          -1
        ],
        [
          2,
          0,
          -1,
          1
        ],
        [
          -1,
          0,
          -1,
          2
        ]
      ]
    },
    {
      "id": 10,
      "outer_position": [
        2,
        1
      ],
      "top_ranks": [
        [
          7,
          6,
          4,
          2
        ],
        [
          5,
          5,
          3,
          1
        ]
      ],
      "signed_columns": [
        1,
        8,
        2,
        4,
        5,
        6,
        7,
        -9,
        3,
        10
      ],
      "transpose_partner": 21,
      "unipotent_dimension": 5,
      "equation_rank": 4,
      "support_step": 5,
      "equations": [
        "q11",
        "q21",
        "r12",
        "r22"
      ],
      "compatible": false,
      "zero_determinants": [
        "Q",
        "R"
      ]
    },
    {
      "id": 11,
      "outer_position": [
        2,
        1
      ],
      "top_ranks": [
        [
          7,
          6,
          4,
          2
        ],
        [
          5,
          4,
          3,
          2
        ]
      ],
      "signed_columns": [
        1,
        5,
        2,
        8,
        4,
        -7,
        3,
        -9,
        -6,
        10
      ],
      "transpose_partner": 15,
      "unipotent_dimension": 5,
      "equation_rank": 4,
      "support_step": 5,
      "equations": [
        "q11",
        "q12",
        "r12",
        "s12"
      ],
      "compatible": false,
      "zero_determinants": [
        "Q"
      ]
    },
    {
      "id": 12,
      "outer_position": [
        2,
        1
      ],
      "top_ranks": [
        [
          7,
          6,
          4,
          2
        ],
        [
          5,
          4,
          3,
          1
        ]
      ],
      "signed_columns": [
        1,
        8,
        2,
        5,
        4,
        -7,
        -6,
        -9,
        3,
        10
      ],
      "transpose_partner": 22,
      "unipotent_dimension": 6,
      "equation_rank": 4,
      "support_step": 6,
      "equations": [
        "q11",
        "q12 - s12",
        "q21 - r22",
        "r12"
      ],
      "compatible": true,
      "witness": [
        [
          -2,
          -2,
          -2,
          1
        ],
        [
          0,
          2,
          -2,
          -2
        ],
        [
          -2,
          0,
          2,
          -2
        ],
        [
          0,
          2,
          -2,
          -2
        ]
      ]
    },
    {
      "id": 13,
      "outer_position": [
        2,
        1
      ],
      "top_ranks": [
        [
          7,
          6,
          4,
          2
        ],
        [
          5,
          4,
          2,
          1
        ]
      ],
      "signed_columns": [
        1,
        8,
        2,
        -7,
        5,
        6,
        4,
        -9,
        3,
        10
      ],
      "transpose_partner": 23,
      "unipotent_dimension": 8,
      "equation_rank": 5,
      "support_step": 8,
      "equations": [
        "q11",
        "q12 + s22",
        "q21",
        "q22 - s12",
        "r12"
      ],
      "compatible": false,
      "zero_determinants": [
        "Q"
      ]
    },
    {
      "id": 14,
      "outer_position": [
        2,
        1
      ],
      "top_ranks": [
        [
          7,
          5,
          4,
          2
        ],
        [
          6,
          5,
          4,
          2
        ]
      ],
      "signed_columns": [
        1,
        3,
        4,
        5,
        2,
        -9,
        -6,
        -7,
        -8,
        10
      ],
      "transpose_partner": 9,
      "unipotent_dimension": 3,
      "equation_rank": 3,
      "support_step": 4,
      "equations": [
        "p12",
        "p22 - s11",
        "s12"
      ],
      "compatible": true,
      "witness": [
        [
          2,
          0,
          -1,
          -2
        ],
        [
          1,
          -1,
          2,
          0
        ],
        [
          -2,
          1,
          -2,
          2
        ],
        [
          -2,
          0,
          -1,
          1
        ]
      ]
    },
    {
      "id": 15,
      "outer_position": [
        2,
        1
      ],
      "top_ranks": [
        [
          7,
          5,
          4,
          2
        ],
        [
          6,
          4,
          3,
          2
        ]
      ],
      "signed_columns": [
        1,
        3,
        -7,
        5,
        2,
        -9,
        -6,
        -4,
        -8,
        10
      ],
      "transpose_partner": 11,
      "unipotent_dimension": 5,
      "equation_rank": 4,
      "support_step": 5,
      "equations": [
        "p12",
        "q12",
        "s11",
        "s12"
      ],
      "compatible": false,
      "zero_determinants": [
        "S"
      ]
    },
    {
      "id": 16,
      "outer_position": [
        2,
        1
      ],
      "top_ranks": [
        [
          7,
          5,
          4,
          2
        ],
        [
          5,
          5,
          4,
          2
        ]
      ],
      "signed_columns": [
        1,
        5,
        3,
        4,
        2,
        -9,
        7,
        8,
        -6,
        10
      ],
      "transpose_partner": 16,
      "unipotent_dimension": 5,
      "equation_rank": 4,
      "support_step": 7,
      "equations": [
        "p12 - s11",
        "p22 - s12",
        "q11 - r12",
        "q12 - r22"
      ],
      "compatible": true,
      "witness": [
        [
          -2,
          2,
          0,
          2
        ],
        [
          1,
          -2,
          -2,
          1
        ],
        [
          -2,
          1,
          0,
          -2
        ],
        [
          2,
          2,
          0,
          -1
        ]
      ]
    },
    {
      "id": 17,
      "outer_position": [
        2,
        1
      ],
      "top_ranks": [
        [
          7,
          5,
          4,
          2
        ],
        [
          5,
          4,
          3,
          2
        ]
      ],
      "signed_columns": [
        1,
        5,
        3,
        -7,
        2,
        -9,
        4,
        8,
        -6,
        10
      ],
      "transpose_partner": 17,
      "unipotent_dimension": 6,
      "equation_rank": 4,
      "support_step": 7,
      "equations": [
        "p12 - s11",
        "q11 - r12",
        "q12",
        "s12"
      ],
      "compatible": true,
      "witness": [
        [
          -1,
          2,
          -1,
          1
        ],
        [
          1,
          0,
          2,
          -1
        ],
        [
          -1,
          1,
          2,
          1
        ],
        [
          2,
          0,
          2,
          1
        ]
      ]
    },
    {
      "id": 18,
      "outer_position": [
        2,
        1
      ],
      "top_ranks": [
        [
          7,
          5,
          4,
          2
        ],
        [
          5,
          4,
          3,
          1
        ]
      ],
      "signed_columns": [
        1,
        8,
        4,
        5,
        2,
        -9,
        -6,
        -7,
        3,
        10
      ],
      "transpose_partner": 24,
      "unipotent_dimension": 7,
      "equation_rank": 5,
      "support_step": 9,
      "equations": [
        "p22 - s11",
        "q11",
        "q21 - r22",
        "r12",
        "s12"
      ],
      "compatible": true,
      "witness": [
        [
          2,
          -1,
          -2,
          2
        ],
        [
          0,
          -1,
          -1,
          1
        ],
        [
          1,
          0,
          -1,
          -1
        ],
        [
          2,
          0,
          -2,
          2
        ]
      ]
    },
    {
      "id": 19,
      "outer_position": [
        2,
        1
      ],
      "top_ranks": [
        [
          7,
          5,
          4,
          2
        ],
        [
          5,
          3,
          2,
          2
        ]
      ],
      "signed_columns": [
        1,
        5,
        8,
        -7,
        2,
        -9,
        4,
        -3,
        -6,
        10
      ],
      "transpose_partner": 19,
      "unipotent_dimension": 8,
      "equation_rank": 4,
      "support_step": 10,
      "equations": [
        "q11",
        "q12",
        "s11",
        "s12"
      ],
      "compatible": false,
      "zero_determinants": [
        "Q",
        "S"
      ]
    },
    {
      "id": 20,
      "outer_position": [
        2,
        1
      ],
      "top_ranks": [
        [
          7,
          5,
          4,
          2
        ],
        [
          5,
          3,
          2,
          1
        ]
      ],
      "signed_columns": [
        1,
        8,
        -7,
        5,
        2,
        -9,
        -6,
        -4,
        3,
        10
      ],
      "transpose_partner": 26,
      "unipotent_dimension": 9,
      "equation_rank": 5,
      "support_step": 10,
      "equations": [
        "q11",
        "q12",
        "q21 - r22",
        "s11",
        "s12"
      ],
      "compatible": false,
      "zero_determinants": [
        "Q",
        "S"
      ]
    },
    {
      "id": 21,
      "outer_position": [
        2,
        1
      ],
      "top_ranks": [
        [
          7,
          5,
          3,
          2
        ],
        [
          6,
          5,
          3,
          2
        ]
      ],
      "signed_columns": [
        1,
        3,
        -9,
        4,
        5,
        6,
        7,
        -2,
        -8,
        10
      ],
      "transpose_partner": 10,
      "unipotent_dimension": 5,
      "equation_rank": 4,
      "support_step": 5,
      "equations": [
        "p12",
        "p22",
        "s11",
        "s21"
      ],
      "compatible": false,
      "zero_determinants": [
        "P",
        "S"
      ]
    },
    {
      "id": 22,
      "outer_position": [
        2,
        1
      ],
      "top_ranks": [
        [
          7,
          5,
          3,
          2
        ],
        [
          6,
          4,
          3,
          2
        ]
      ],
      "signed_columns": [
        1,
        3,
        -9,
        5,
        4,
        -7,
        -6,
        -2,
        -8,
        10
      ],
      "transpose_partner": 12,
      "unipotent_dimension": 6,
      "equation_rank": 4,
      "support_step": 6,
      "equations": [
        "p12",
        "p22 + s21",
        "q12 - s12",
        "s11"
      ],
      "compatible": true,
      "witness": [
        [
          2,
          0,
          2,
          1
        ],
        [
          2,
          -2,
          -1,
          2
        ],
        [
          2,
          -2,
          -2,
          -2
        ],
        [
          0,
          -2,
          -1,
          0
        ]
      ]
    },
    {
      "id": 23,
      "outer_position": [
        2,
        1
      ],
      "top_ranks": [
        [
          7,
          5,
          3,
          2
        ],
        [
          6,
          4,
          2,
          2
        ]
      ],
      "signed_columns": [
        1,
        3,
        -9,
        -7,
        5,
        6,
        4,
        -2,
        -8,
        10
      ],
      "transpose_partner": 13,
      "unipotent_dimension": 8,
      "equation_rank": 5,
      "support_step": 8,
      "equations": [
        "p12",
        "q12 + s22",
        "q22 - s12",
        "s11",
        "s21"
      ],
      "compatible": false,
      "zero_determinants": [
        "S"
      ]
    },
    {
      "id": 24,
      "outer_position": [
        2,
        1
      ],
      "top_ranks": [
        [
          7,
          5,
          3,
          2
        ],
        [
          5,
          4,
          3,
          2
        ]
      ],
      "signed_columns": [
        1,
        5,
        -9,
        3,
        4,
        -7,
        -8,
        -2,
        -6,
        10
      ],
      "transpose_partner": 18,
      "unipotent_dimension": 7,
      "equation_rank": 5,
      "support_step": 9,
      "equations": [
        "p12",
        "p22 + s21",
        "q11 - r22",
        "q12",
        "s11"
      ],
      "compatible": true,
      "witness": [
        [
          2,
          0,
          0,
          -2
        ],
        [
          2,
          0,
          1,
          2
        ],
        [
          -2,
          2,
          -1,
          2
        ],
        [
          0,
          -2,
          2,
          1
        ]
      ]
    },
    {
      "id": 25,
      "outer_position": [
        2,
        1
      ],
      "top_ranks": [
        [
          7,
          5,
          3,
          2
        ],
        [
          5,
          4,
          2,
          1
        ]
      ],
      "signed_columns": [
        1,
        8,
        -9,
        4,
        5,
        6,
        7,
        -2,
        3,
        10
      ],
      "transpose_partner": 25,
      "unipotent_dimension": 9,
      "equation_rank": 6,
      "support_step": 10,
      "equations": [
        "p22",
        "q11",
        "q21",
        "r22",
        "s11",
        "s21"
      ],
      "compatible": false,
      "zero_determinants": [
        "Q",
        "S"
      ]
    },
    {
      "id": 26,
      "outer_position": [
        2,
        1
      ],
      "top_ranks": [
        [
          7,
          5,
          3,
          2
        ],
        [
          5,
          3,
          2,
          2
        ]
      ],
      "signed_columns": [
        1,
        5,
        -9,
        8,
        4,
        -7,
        3,
        -2,
        -6,
        10
      ],
      "transpose_partner": 20,
      "unipotent_dimension": 9,
      "equation_rank": 5,
      "support_step": 10,
      "equations": [
        "p22 + s21",
        "q11",
        "q12",
        "s11",
        "s12"
      ],
      "compatible": false,
      "zero_determinants": [
        "Q",
        "S"
      ]
    },
    {
      "id": 27,
      "outer_position": [
        2,
        1
      ],
      "top_ranks": [
        [
          7,
          5,
          3,
          2
        ],
        [
          5,
          3,
          2,
          1
        ]
      ],
      "signed_columns": [
        1,
        8,
        -9,
        5,
        4,
        -7,
        -6,
        -2,
        3,
        10
      ],
      "transpose_partner": 27,
      "unipotent_dimension": 10,
      "equation_rank": 5,
      "support_step": 11,
      "equations": [
        "p22 + s21",
        "q11",
        "q12 - s12",
        "q21 - r22",
        "s11"
      ],
      "compatible": true,
      "witness": [
        [
          0,
          -2,
          -2,
          -1
        ],
        [
          0,
          2,
          -1,
          1
        ],
        [
          -2,
          2,
          2,
          -1
        ],
        [
          0,
          2,
          1,
          0
        ]
      ]
    },
    {
      "id": 28,
      "outer_position": [
        2,
        1
      ],
      "top_ranks": [
        [
          7,
          5,
          3,
          2
        ],
        [
          5,
          3,
          1,
          1
        ]
      ],
      "signed_columns": [
        1,
        8,
        -9,
        -7,
        5,
        6,
        4,
        -2,
        3,
        10
      ],
      "transpose_partner": 28,
      "unipotent_dimension": 12,
      "equation_rank": 6,
      "support_step": 12,
      "equations": [
        "q11",
        "q12 + s22",
        "q21",
        "q22 - s12",
        "s11",
        "s21"
      ],
      "compatible": false,
      "zero_determinants": [
        "Q",
        "S"
      ]
    },
    {
      "id": 29,
      "outer_position": [
        1,
        1
      ],
      "top_ranks": [
        [
          7,
          5,
          3,
          1
        ],
        [
          5,
          5,
          3,
          1
        ]
      ],
      "signed_columns": [
        1,
        -9,
        3,
        4,
        5,
        6,
        7,
        8,
        2,
        10
      ],
      "transpose_partner": 29,
      "unipotent_dimension": 7,
      "equation_rank": 4,
      "support_step": 12,
      "equations": [
        "p12",
        "p22",
        "r12",
        "r22"
      ],
      "compatible": false,
      "zero_determinants": [
        "P",
        "R"
      ]
    },
    {
      "id": 30,
      "outer_position": [
        1,
        1
      ],
      "top_ranks": [
        [
          7,
          5,
          3,
          1
        ],
        [
          5,
          4,
          3,
          1
        ]
      ],
      "signed_columns": [
        1,
        -9,
        3,
        5,
        4,
        -7,
        -6,
        8,
        2,
        10
      ],
      "transpose_partner": 30,
      "unipotent_dimension": 8,
      "equation_rank": 5,
      "support_step": 12,
      "equations": [
        "p12",
        "p22",
        "q12 - s12",
        "r12",
        "r22"
      ],
      "compatible": false,
      "zero_determinants": [
        "P",
        "R"
      ]
    },
    {
      "id": 31,
      "outer_position": [
        1,
        1
      ],
      "top_ranks": [
        [
          7,
          5,
          3,
          1
        ],
        [
          5,
          4,
          2,
          1
        ]
      ],
      "signed_columns": [
        1,
        -9,
        3,
        -7,
        5,
        6,
        4,
        8,
        2,
        10
      ],
      "transpose_partner": 31,
      "unipotent_dimension": 10,
      "equation_rank": 5,
      "support_step": 13,
      "equations": [
        "p12",
        "p22 + r22",
        "q12 + s22",
        "q22 - s12",
        "r12"
      ],
      "compatible": true,
      "witness": [
        [
          -2,
          0,
          -2,
          2
        ],
        [
          -2,
          2,
          1,
          0
        ],
        [
          1,
          0,
          2,
          -2
        ],
        [
          -1,
          0,
          0,
          -2
        ]
      ]
    },
    {
      "id": 32,
      "outer_position": [
        1,
        1
      ],
      "top_ranks": [
        [
          7,
          5,
          3,
          1
        ],
        [
          5,
          3,
          2,
          1
        ]
      ],
      "signed_columns": [
        1,
        -9,
        8,
        5,
        4,
        -7,
        -6,
        -3,
        2,
        10
      ],
      "transpose_partner": 32,
      "unipotent_dimension": 11,
      "equation_rank": 6,
      "support_step": 13,
      "equations": [
        "p12 + r12",
        "p22",
        "q11",
        "q12 - s12",
        "r22",
        "s11"
      ],
      "compatible": true,
      "witness": [
        [
          -2,
          -1,
          -1,
          0
        ],
        [
          0,
          2,
          2,
          0
        ],
        [
          1,
          1,
          2,
          0
        ],
        [
          0,
          2,
          1,
          1
        ]
      ]
    },
    {
      "id": 33,
      "outer_position": [
        1,
        1
      ],
      "top_ranks": [
        [
          7,
          5,
          3,
          1
        ],
        [
          5,
          3,
          1,
          1
        ]
      ],
      "signed_columns": [
        1,
        -9,
        8,
        -7,
        5,
        6,
        4,
        -3,
        2,
        10
      ],
      "transpose_partner": 33,
      "unipotent_dimension": 14,
      "equation_rank": 6,
      "support_step": 13,
      "equations": [
        "p12 + r12",
        "p22 + r22",
        "q11 + s21",
        "q12 + s22",
        "q21 - s11",
        "q22 - s12"
      ],
      "compatible": true,
      "witness": [
        [
          0,
          1,
          2,
          -2
        ],
        [
          1,
          -1,
          -2,
          -1
        ],
        [
          1,
          -1,
          -1,
          2
        ],
        [
          -2,
          -1,
          -1,
          1
        ]
      ]
    },
    {
      "id": 34,
      "outer_position": [
        2,
        0
      ],
      "top_ranks": [
        [
          6,
          6,
          4,
          2
        ],
        [
          6,
          6,
          4,
          2
        ]
      ],
      "signed_columns": [
        3,
        4,
        1,
        2,
        5,
        6,
        9,
        10,
        7,
        8
      ],
      "transpose_partner": 34,
      "unipotent_dimension": 4,
      "equation_rank": 4,
      "support_step": 7,
      "equations": [
        "p11 - r11",
        "p12 - r21",
        "p21 - r12",
        "p22 - r22"
      ],
      "compatible": true,
      "witness": [
        [
          2,
          2,
          0,
          2
        ],
        [
          -1,
          2,
          0,
          1
        ],
        [
          2,
          0,
          2,
          2
        ],
        [
          -1,
          2,
          -1,
          -2
        ]
      ]
    },
    {
      "id": 35,
      "outer_position": [
        2,
        0
      ],
      "top_ranks": [
        [
          6,
          6,
          4,
          2
        ],
        [
          5,
          5,
          4,
          2
        ]
      ],
      "signed_columns": [
        3,
        5,
        1,
        2,
        4,
        -7,
        9,
        10,
        -6,
        8
      ],
      "transpose_partner": 39,
      "unipotent_dimension": 5,
      "equation_rank": 5,
      "support_step": 14,
      "equations": [
        "p11 - r11",
        "p12 - r21",
        "q12",
        "r12",
        "r22"
      ],
      "compatible": false,
      "zero_determinants": [
        "R"
      ]
    },
    {
      "id": 36,
      "outer_position": [
        2,
        0
      ],
      "top_ranks": [
        [
          6,
          6,
          4,
          2
        ],
        [
          5,
          5,
          3,
          1
        ]
      ],
      "signed_columns": [
        3,
        -7,
        1,
        2,
        5,
        6,
        9,
        10,
        4,
        8
      ],
      "transpose_partner": 46,
      "unipotent_dimension": 7,
      "equation_rank": 6,
      "support_step": 14,
      "equations": [
        "p11 - r11",
        "p12 - r21",
        "q12",
        "q22",
        "r12",
        "r22"
      ],
      "compatible": false,
      "zero_determinants": [
        "Q",
        "R"
      ]
    },
    {
      "id": 37,
      "outer_position": [
        2,
        0
      ],
      "top_ranks": [
        [
          6,
          6,
          4,
          2
        ],
        [
          4,
          4,
          3,
          1
        ]
      ],
      "signed_columns": [
        8,
        5,
        1,
        2,
        4,
        -7,
        9,
        10,
        -6,
        -3
      ],
      "transpose_partner": 59,
      "unipotent_dimension": 8,
      "equation_rank": 6,
      "support_step": 16,
      "equations": [
        "q11",
        "q12",
        "r11",
        "r12",
        "r21",
        "r22"
      ],
      "compatible": false,
      "zero_determinants": [
        "Q",
        "R"
      ]
    },
    {
      "id": 38,
      "outer_position": [
        2,
        0
      ],
      "top_ranks": [
        [
          6,
          6,
          4,
          2
        ],
        [
          4,
          4,
          2,
          0
        ]
      ],
      "signed_columns": [
        8,
        -7,
        1,
        2,
        5,
        6,
        9,
        10,
        4,
        -3
      ],
      "transpose_partner": 73,
      "unipotent_dimension": 11,
      "equation_rank": 8,
      "support_step": 20,
      "equations": [
        "q11",
        "q12",
        "q21",
        "q22",
        "r11",
        "r12",
        "r21",
        "r22"
      ],
      "compatible": false,
      "zero_determinants": [
        "Q",
        "R"
      ]
    },
    {
      "id": 39,
      "outer_position": [
        2,
        0
      ],
      "top_ranks": [
        [
          6,
          5,
          4,
          2
        ],
        [
          6,
          5,
          4,
          2
        ]
      ],
      "signed_columns": [
        3,
        4,
        1,
        5,
        2,
        -9,
        -6,
        10,
        7,
        8
      ],
      "transpose_partner": 35,
      "unipotent_dimension": 5,
      "equation_rank": 5,
      "support_step": 14,
      "equations": [
        "p11 - r11",
        "p12",
        "p21 - r12",
        "p22",
        "s12"
      ],
      "compatible": false,
      "zero_determinants": [
        "P"
      ]
    },
    {
      "id": 40,
      "outer_position": [
        2,
        0
      ],
      "top_ranks": [
        [
          6,
          5,
          4,
          2
        ],
        [
          5,
          5,
          4,
          2
        ]
      ],
      "signed_columns": [
        3,
        5,
        1,
        4,
        2,
        -9,
        7,
        10,
        -6,
        8
      ],
      "transpose_partner": 40,
      "unipotent_dimension": 6,
      "equation_rank": 5,
      "support_step": 15,
      "equations": [
        "p11 - r11",
        "p12",
        "p22 - s12",
        "q12 - r22",
        "r12"
      ],
      "compatible": true,
      "witness": [
        [
          -1,
          0,
          0,
          -1
        ],
        [
          0,
          1,
          2,
          1
        ],
        [
          -1,
          0,
          -2,
          1
        ],
        [
          2,
          -1,
          0,
          2
        ]
      ]
    },
    {
      "id": 41,
      "outer_position": [
        2,
        0
      ],
      "top_ranks": [
        [
          6,
          5,
          4,
          2
        ],
        [
          5,
          4,
          3,
          2
        ]
      ],
      "signed_columns": [
        3,
        5,
        1,
        -7,
        2,
        -9,
        4,
        10,
        -6,
        8
      ],
      "transpose_partner": 41,
      "unipotent_dimension": 7,
      "equation_rank": 5,
      "support_step": 15,
      "equations": [
        "p11 - r11",
        "p12",
        "q12",
        "r12",
        "s12"
      ],
      "compatible": true,
      "witness": [
        [
          -1,
          0,
          0,
          -1
        ],
        [
          2,
          0,
          -2,
          2
        ],
        [
          -1,
          0,
          -1,
          1
        ],
        [
          2,
          0,
          -2,
          1
        ]
      ]
    },
    {
      "id": 42,
      "outer_position": [
        2,
        0
      ],
      "top_ranks": [
        [
          6,
          5,
          4,
          2
        ],
        [
          5,
          4,
          3,
          1
        ]
      ],
      "signed_columns": [
        3,
        -7,
        1,
        5,
        2,
        -9,
        -6,
        10,
        4,
        8
      ],
      "transpose_partner": 47,
      "unipotent_dimension": 8,
      "equation_rank": 6,
      "support_step": 15,
      "equations": [
        "p11 - r11",
        "p12",
        "q12",
        "q22 - r22",
        "r12",
        "s12"
      ],
      "compatible": true,
      "witness": [
        [
          2,
          0,
          -2,
          -2
        ],
        [
          -2,
          0,
          -2,
          2
        ],
        [
          2,
          0,
          -1,
          2
        ],
        [
          -2,
          0,
          2,
          2
        ]
      ]
    },
    {
      "id": 43,
      "outer_position": [
        2,
        0
      ],
      "top_ranks": [
        [
          6,
          5,
          4,
          2
        ],
        [
          4,
          4,
          3,
          1
        ]
      ],
      "signed_columns": [
        8,
        5,
        1,
        4,
        2,
        -9,
        7,
        10,
        -6,
        -3
      ],
      "transpose_partner": 60,
      "unipotent_dimension": 9,
      "equation_rank": 6,
      "support_step": 16,
      "equations": [
        "p22 - s12",
        "q11",
        "q12 - r22",
        "r11",
        "r12",
        "r21"
      ],
      "compatible": false,
      "zero_determinants": [
        "R"
      ]
    },
    {
      "id": 44,
      "outer_position": [
        2,
        0
      ],
      "top_ranks": [
        [
          6,
          5,
          4,
          2
        ],
        [
          4,
          3,
          2,
          1
        ]
      ],
      "signed_columns": [
        8,
        5,
        1,
        -7,
        2,
        -9,
        4,
        10,
        -6,
        -3
      ],
      "transpose_partner": 61,
      "unipotent_dimension": 10,
      "equation_rank": 5,
      "support_step": 16,
      "equations": [
        "q11",
        "q12",
        "r11",
        "r12",
        "s12"
      ],
      "compatible": false,
      "zero_determinants": [
        "Q",
        "R"
      ]
    },
    {
      "id": 45,
      "outer_position": [
        2,
        0
      ],
      "top_ranks": [
        [
          6,
          5,
          4,
          2
        ],
        [
          4,
          3,
          2,
          0
        ]
      ],
      "signed_columns": [
        8,
        -7,
        1,
        5,
        2,
        -9,
        -6,
        10,
        4,
        -3
      ],
      "transpose_partner": 74,
      "unipotent_dimension": 12,
      "equation_rank": 7,
      "support_step": 20,
      "equations": [
        "q11",
        "q12",
        "q21 - r21",
        "q22 - r22",
        "r11",
        "r12",
        "s12"
      ],
      "compatible": false,
      "zero_determinants": [
        "Q",
        "R"
      ]
    },
    {
      "id": 46,
      "outer_position": [
        2,
        0
      ],
      "top_ranks": [
        [
          6,
          5,
          3,
          2
        ],
        [
          6,
          5,
          3,
          2
        ]
      ],
      "signed_columns": [
        3,
        4,
        1,
        -9,
        5,
        6,
        2,
        10,
        7,
        8
      ],
      "transpose_partner": 36,
      "unipotent_dimension": 7,
      "equation_rank": 6,
      "support_step": 14,
      "equations": [
        "p11 - r11",
        "p12",
        "p21 - r12",
        "p22",
        "s12",
        "s22"
      ],
      "compatible": false,
      "zero_determinants": [
        "P",
        "S"
      ]
    },
    {
      "id": 47,
      "outer_position": [
        2,
        0
      ],
      "top_ranks": [
        [
          6,
          5,
          3,
          2
        ],
        [
          5,
          4,
          3,
          2
        ]
      ],
      "signed_columns": [
        3,
        5,
        1,
        -9,
        4,
        -7,
        2,
        10,
        -6,
        8
      ],
      "transpose_partner": 42,
      "unipotent_dimension": 8,
      "equation_rank": 6,
      "support_step": 15,
      "equations": [
        "p11 - r11",
        "p12",
        "p22 + s22",
        "q12",
        "r12",
        "s12"
      ],
      "compatible": true,
      "witness": [
        [
          1,
          0,
          2,
          1
        ],
        [
          1,
          0,
          0,
          -1
        ],
        [
          1,
          0,
          -1,
          -2
        ],
        [
          -1,
          0,
          0,
          -1
        ]
      ]
    },
    {
      "id": 48,
      "outer_position": [
        2,
        0
      ],
      "top_ranks": [
        [
          6,
          5,
          3,
          2
        ],
        [
          5,
          4,
          2,
          1
        ]
      ],
      "signed_columns": [
        3,
        -7,
        1,
        -9,
        5,
        6,
        2,
        10,
        4,
        8
      ],
      "transpose_partner": 48,
      "unipotent_dimension": 10,
      "equation_rank": 7,
      "support_step": 15,
      "equations": [
        "p11 - r11",
        "p12",
        "q12",
        "q22",
        "r12",
        "s12",
        "s22"
      ],
      "compatible": false,
      "zero_determinants": [
        "Q",
        "S"
      ]
    },
    {
      "id": 49,
      "outer_position": [
        2,
        0
      ],
      "top_ranks": [
        [
          6,
          5,
          3,
          2
        ],
        [
          4,
          3,
          2,
          1
        ]
      ],
      "signed_columns": [
        8,
        5,
        1,
        -9,
        4,
        -7,
        2,
        10,
        -6,
        -3
      ],
      "transpose_partner": 62,
      "unipotent_dimension": 11,
      "equation_rank": 6,
      "support_step": 16,
      "equations": [
        "p22 + s22",
        "q11",
        "q12",
        "r11",
        "r12",
        "s12"
      ],
      "compatible": false,
      "zero_determinants": [
        "Q",
        "R"
      ]
    },
    {
      "id": 50,
      "outer_position": [
        2,
        0
      ],
      "top_ranks": [
        [
          6,
          5,
          3,
          2
        ],
        [
          4,
          3,
          1,
          0
        ]
      ],
      "signed_columns": [
        8,
        -7,
        1,
        -9,
        5,
        6,
        2,
        10,
        4,
        -3
      ],
      "transpose_partner": 75,
      "unipotent_dimension": 14,
      "equation_rank": 8,
      "support_step": 20,
      "equations": [
        "q11",
        "q12",
        "q21",
        "q22",
        "r11",
        "r12",
        "s12",
        "s22"
      ],
      "compatible": false,
      "zero_determinants": [
        "Q",
        "R",
        "S"
      ]
    },
    {
      "id": 51,
      "outer_position": [
        1,
        0
      ],
      "top_ranks": [
        [
          6,
          5,
          3,
          1
        ],
        [
          5,
          5,
          3,
          1
        ]
      ],
      "signed_columns": [
        10,
        3,
        2,
        4,
        5,
        6,
        7,
        -9,
        -8,
        -1
      ],
      "transpose_partner": 51,
      "unipotent_dimension": 8,
      "equation_rank": 5,
      "support_step": 15,
      "equations": [
        "p11",
        "p12 - r12",
        "p21",
        "r11",
        "r21"
      ],
      "compatible": false,
      "zero_determinants": [
        "P",
        "R"
      ]
    },
    {
      "id": 52,
      "outer_position": [
        1,
        0
      ],
      "top_ranks": [
        [
          6,
          5,
          3,
          1
        ],
        [
          5,
          4,
          3,
          1
        ]
      ],
      "signed_columns": [
        10,
        3,
        2,
        5,
        4,
        -7,
        -6,
        -9,
        -8,
        -1
      ],
      "transpose_partner": 52,
      "unipotent_dimension": 9,
      "equation_rank": 6,
      "support_step": 15,
      "equations": [
        "p11",
        "p12 - r12",
        "p21",
        "q12 - s12",
        "r11",
        "r21"
      ],
      "compatible": false,
      "zero_determinants": [
        "P",
        "R"
      ]
    },
    {
      "id": 53,
      "outer_position": [
        1,
        0
      ],
      "top_ranks": [
        [
          6,
          5,
          3,
          1
        ],
        [
          5,
          4,
          2,
          1
        ]
      ],
      "signed_columns": [
        10,
        3,
        2,
        -7,
        5,
        6,
        4,
        -9,
        -8,
        -1
      ],
      "transpose_partner": 53,
      "unipotent_dimension": 11,
      "equation_rank": 6,
      "support_step": 15,
      "equations": [
        "p11",
        "p12 - r12",
        "p21 + r21",
        "q12 + s22",
        "q22 - s12",
        "r11"
      ],
      "compatible": true,
      "witness": [
        [
          0,
          -1,
          1,
          1
        ],
        [
          -2,
          2,
          1,
          1
        ],
        [
          0,
          -1,
          -1,
          0
        ],
        [
          -1,
          1,
          0,
          -2
        ]
      ]
    },
    {
      "id": 54,
      "outer_position": [
        1,
        0
      ],
      "top_ranks": [
        [
          6,
          5,
          3,
          1
        ],
        [
          4,
          4,
          3,
          1
        ]
      ],
      "signed_columns": [
        10,
        5,
        2,
        3,
        4,
        -7,
        -8,
        -9,
        -6,
        -1
      ],
      "transpose_partner": 66,
      "unipotent_dimension": 10,
      "equation_rank": 7,
      "support_step": 18,
      "equations": [
        "p11",
        "p21",
        "q11 - r22",
        "q12",
        "r11",
        "r12",
        "r21"
      ],
      "compatible": false,
      "zero_determinants": [
        "P",
        "R"
      ]
    },
    {
      "id": 55,
      "outer_position": [
        1,
        0
      ],
      "top_ranks": [
        [
          6,
          5,
          3,
          1
        ],
        [
          4,
          4,
          2,
          0
        ]
      ],
      "signed_columns": [
        10,
        8,
        2,
        4,
        5,
        6,
        7,
        -9,
        3,
        -1
      ],
      "transpose_partner": 78,
      "unipotent_dimension": 12,
      "equation_rank": 7,
      "support_step": 20,
      "equations": [
        "p21",
        "q11",
        "q21",
        "r11",
        "r12",
        "r21",
        "r22"
      ],
      "compatible": false,
      "zero_determinants": [
        "Q",
        "R"
      ]
    },
    {
      "id": 56,
      "outer_position": [
        1,
        0
      ],
      "top_ranks": [
        [
          6,
          5,
          3,
          1
        ],
        [
          4,
          3,
          2,
          1
        ]
      ],
      "signed_columns": [
        10,
        5,
        2,
        8,
        4,
        -7,
        3,
        -9,
        -6,
        -1
      ],
      "transpose_partner": 67,
      "unipotent_dimension": 12,
      "equation_rank": 7,
      "support_step": 18,
      "equations": [
        "p11 + r21",
        "p21",
        "q11",
        "q12",
        "r11",
        "r12",
        "s12"
      ],
      "compatible": false,
      "zero_determinants": [
        "Q",
        "R"
      ]
    },
    {
      "id": 57,
      "outer_position": [
        1,
        0
      ],
      "top_ranks": [
        [
          6,
          5,
          3,
          1
        ],
        [
          4,
          3,
          2,
          0
        ]
      ],
      "signed_columns": [
        10,
        8,
        2,
        5,
        4,
        -7,
        -6,
        -9,
        3,
        -1
      ],
      "transpose_partner": 79,
      "unipotent_dimension": 13,
      "equation_rank": 7,
      "support_step": 20,
      "equations": [
        "p21",
        "q11",
        "q12 - s12",
        "q21 - r22",
        "r11",
        "r12",
        "r21"
      ],
      "compatible": false,
      "zero_determinants": [
        "R"
      ]
    },
    {
      "id": 58,
      "outer_position": [
        1,
        0
      ],
      "top_ranks": [
        [
          6,
          5,
          3,
          1
        ],
        [
          4,
          3,
          1,
          0
        ]
      ],
      "signed_columns": [
        10,
        8,
        2,
        -7,
        5,
        6,
        4,
        -9,
        3,
        -1
      ],
      "transpose_partner": 80,
      "unipotent_dimension": 15,
      "equation_rank": 7,
      "support_step": 20,
      "equations": [
        "p21 + r21",
        "q11",
        "q12 + s22",
        "q21",
        "q22 - s12",
        "r11",
        "r12"
      ],
      "compatible": false,
      "zero_determinants": [
        "Q",
        "R"
      ]
    },
    {
      "id": 59,
      "outer_position": [
        2,
        0
      ],
      "top_ranks": [
        [
          6,
          4,
          3,
          2
        ],
        [
          6,
          4,
          3,
          2
        ]
      ],
      "signed_columns": [
        3,
        4,
        10,
        5,
        2,
        -9,
        -6,
        -1,
        7,
        8
      ],
      "transpose_partner": 37,
      "unipotent_dimension": 8,
      "equation_rank": 6,
      "support_step": 16,
      "equations": [
        "p11",
        "p12",
        "p21",
        "p22",
        "s11",
        "s12"
      ],
      "compatible": false,
      "zero_determinants": [
        "P",
        "S"
      ]
    },
    {
      "id": 60,
      "outer_position": [
        2,
        0
      ],
      "top_ranks": [
        [
          6,
          4,
          3,
          2
        ],
        [
          5,
          4,
          3,
          2
        ]
      ],
      "signed_columns": [
        3,
        5,
        10,
        4,
        2,
        -9,
        7,
        -1,
        -6,
        8
      ],
      "transpose_partner": 43,
      "unipotent_dimension": 9,
      "equation_rank": 6,
      "support_step": 16,
      "equations": [
        "p11",
        "p12",
        "p21",
        "p22 - s12",
        "q12 - r22",
        "s11"
      ],
      "compatible": false,
      "zero_determinants": [
        "P"
      ]
    },
    {
      "id": 61,
      "outer_position": [
        2,
        0
      ],
      "top_ranks": [
        [
          6,
          4,
          3,
          2
        ],
        [
          5,
          3,
          2,
          2
        ]
      ],
      "signed_columns": [
        3,
        5,
        10,
        -7,
        2,
        -9,
        4,
        -1,
        -6,
        8
      ],
      "transpose_partner": 44,
      "unipotent_dimension": 10,
      "equation_rank": 5,
      "support_step": 16,
      "equations": [
        "p11",
        "p12",
        "q12",
        "s11",
        "s12"
      ],
      "compatible": false,
      "zero_determinants": [
        "P",
        "S"
      ]
    },
    {
      "id": 62,
      "outer_position": [
        2,
        0
      ],
      "top_ranks": [
        [
          6,
          4,
          3,
          2
        ],
        [
          5,
          3,
          2,
          1
        ]
      ],
      "signed_columns": [
        3,
        -7,
        10,
        5,
        2,
        -9,
        -6,
        -1,
        4,
        8
      ],
      "transpose_partner": 49,
      "unipotent_dimension": 11,
      "equation_rank": 6,
      "support_step": 16,
      "equations": [
        "p11",
        "p12",
        "q12",
        "q22 - r22",
        "s11",
        "s12"
      ],
      "compatible": false,
      "zero_determinants": [
        "P",
        "S"
      ]
    },
    {
      "id": 63,
      "outer_position": [
        2,
        0
      ],
      "top_ranks": [
        [
          6,
          4,
          3,
          2
        ],
        [
          4,
          3,
          2,
          1
        ]
      ],
      "signed_columns": [
        8,
        5,
        10,
        4,
        2,
        -9,
        7,
        -1,
        -6,
        -3
      ],
      "transpose_partner": 63,
      "unipotent_dimension": 12,
      "equation_rank": 6,
      "support_step": 17,
      "equations": [
        "p21",
        "p22 - s12",
        "q11",
        "q12 - r22",
        "r21",
        "s11"
      ],
      "compatible": true,
      "witness": [
        [
          1,
          2,
          0,
          -1
        ],
        [
          0,
          2,
          -2,
          -2
        ],
        [
          -1,
          2,
          0,
          2
        ],
        [
          0,
          -1,
          2,
          -1
        ]
      ]
    },
    {
      "id": 64,
      "outer_position": [
        2,
        0
      ],
      "top_ranks": [
        [
          6,
          4,
          3,
          2
        ],
        [
          4,
          2,
          1,
          1
        ]
      ],
      "signed_columns": [
        8,
        5,
        10,
        -7,
        2,
        -9,
        4,
        -1,
        -6,
        -3
      ],
      "transpose_partner": 64,
      "unipotent_dimension": 13,
      "equation_rank": 4,
      "support_step": 20,
      "equations": [
        "q11",
        "q12",
        "s11",
        "s12"
      ],
      "compatible": false,
      "zero_determinants": [
        "Q",
        "S"
      ]
    },
    {
      "id": 65,
      "outer_position": [
        2,
        0
      ],
      "top_ranks": [
        [
          6,
          4,
          3,
          2
        ],
        [
          4,
          2,
          1,
          0
        ]
      ],
      "signed_columns": [
        8,
        -7,
        10,
        5,
        2,
        -9,
        -6,
        -1,
        4,
        -3
      ],
      "transpose_partner": 76,
      "unipotent_dimension": 15,
      "equation_rank": 6,
      "support_step": 20,
      "equations": [
        "q11",
        "q12",
        "q21 - r21",
        "q22 - r22",
        "s11",
        "s12"
      ],
      "compatible": false,
      "zero_determinants": [
        "Q",
        "S"
      ]
    },
    {
      "id": 66,
      "outer_position": [
        1,
        0
      ],
      "top_ranks": [
        [
          6,
          4,
          3,
          1
        ],
        [
          5,
          4,
          3,
          1
        ]
      ],
      "signed_columns": [
        10,
        3,
        4,
        5,
        2,
        -9,
        -6,
        -7,
        -8,
        -1
      ],
      "transpose_partner": 54,
      "unipotent_dimension": 10,
      "equation_rank": 7,
      "support_step": 18,
      "equations": [
        "p11",
        "p12",
        "p21",
        "p22 - s11",
        "r11",
        "r21",
        "s12"
      ],
      "compatible": false,
      "zero_determinants": [
        "P",
        "R"
      ]
    },
    {
      "id": 67,
      "outer_position": [
        1,
        0
      ],
      "top_ranks": [
        [
          6,
          4,
          3,
          1
        ],
        [
          5,
          3,
          2,
          1
        ]
      ],
      "signed_columns": [
        10,
        3,
        -7,
        5,
        2,
        -9,
        -6,
        -4,
        -8,
        -1
      ],
      "transpose_partner": 56,
      "unipotent_dimension": 12,
      "equation_rank": 7,
      "support_step": 18,
      "equations": [
        "p11",
        "p12",
        "p21 + r11",
        "q12",
        "r21",
        "s11",
        "s12"
      ],
      "compatible": false,
      "zero_determinants": [
        "P",
        "S"
      ]
    },
    {
      "id": 68,
      "outer_position": [
        1,
        0
      ],
      "top_ranks": [
        [
          6,
          4,
          3,
          1
        ],
        [
          4,
          4,
          3,
          1
        ]
      ],
      "signed_columns": [
        10,
        5,
        3,
        4,
        2,
        -9,
        7,
        8,
        -6,
        -1
      ],
      "transpose_partner": 68,
      "unipotent_dimension": 12,
      "equation_rank": 8,
      "support_step": 18,
      "equations": [
        "p11",
        "p12 - s11",
        "p21",
        "p22 - s12",
        "q11 - r12",
        "q12 - r22",
        "r11",
        "r21"
      ],
      "compatible": false,
      "zero_determinants": [
        "P",
        "R"
      ]
    },
    {
      "id": 69,
      "outer_position": [
        1,
        0
      ],
      "top_ranks": [
        [
          6,
          4,
          3,
          1
        ],
        [
          4,
          3,
          2,
          1
        ]
      ],
      "signed_columns": [
        10,
        5,
        3,
        -7,
        2,
        -9,
        4,
        8,
        -6,
        -1
      ],
      "transpose_partner": 69,
      "unipotent_dimension": 13,
      "equation_rank": 7,
      "support_step": 19,
      "equations": [
        "p11",
        "p12 - s11",
        "p21 + r21",
        "q11 - r12",
        "q12",
        "r11",
        "s12"
      ],
      "compatible": true,
      "witness": [
        [
          0,
          1,
          -2,
          -1
        ],
        [
          -1,
          0,
          -1,
          -2
        ],
        [
          0,
          -1,
          2,
          2
        ],
        [
          1,
          0,
          -2,
          -2
        ]
      ]
    },
    {
      "id": 70,
      "outer_position": [
        1,
        0
      ],
      "top_ranks": [
        [
          6,
          4,
          3,
          1
        ],
        [
          4,
          3,
          2,
          0
        ]
      ],
      "signed_columns": [
        10,
        8,
        4,
        5,
        2,
        -9,
        -6,
        -7,
        3,
        -1
      ],
      "transpose_partner": 81,
      "unipotent_dimension": 14,
      "equation_rank": 8,
      "support_step": 20,
      "equations": [
        "p21",
        "p22 - s11",
        "q11",
        "q21 - r22",
        "r11",
        "r12",
        "r21",
        "s12"
      ],
      "compatible": false,
      "zero_determinants": [
        "R"
      ]
    },
    {
      "id": 71,
      "outer_position": [
        1,
        0
      ],
      "top_ranks": [
        [
          6,
          4,
          3,
          1
        ],
        [
          4,
          2,
          1,
          1
        ]
      ],
      "signed_columns": [
        10,
        5,
        8,
        -7,
        2,
        -9,
        4,
        -3,
        -6,
        -1
      ],
      "transpose_partner": 71,
      "unipotent_dimension": 15,
      "equation_rank": 6,
      "support_step": 20,
      "equations": [
        "p11 + r11",
        "p21 + r21",
        "q11",
        "q12",
        "s11",
        "s12"
      ],
      "compatible": false,
      "zero_determinants": [
        "Q",
        "S"
      ]
    },
    {
      "id": 72,
      "outer_position": [
        1,
        0
      ],
      "top_ranks": [
        [
          6,
          4,
          3,
          1
        ],
        [
          4,
          2,
          1,
          0
        ]
      ],
      "signed_columns": [
        10,
        8,
        -7,
        5,
        2,
        -9,
        -6,
        -4,
        3,
        -1
      ],
      "transpose_partner": 83,
      "unipotent_dimension": 16,
      "equation_rank": 7,
      "support_step": 20,
      "equations": [
        "p21 + r11",
        "q11",
        "q12",
        "q21 - r22",
        "r21",
        "s11",
        "s12"
      ],
      "compatible": false,
      "zero_determinants": [
        "Q",
        "S"
      ]
    },
    {
      "id": 73,
      "outer_position": [
        2,
        0
      ],
      "top_ranks": [
        [
          6,
          4,
          2,
          2
        ],
        [
          6,
          4,
          2,
          2
        ]
      ],
      "signed_columns": [
        3,
        4,
        10,
        -9,
        5,
        6,
        2,
        -1,
        7,
        8
      ],
      "transpose_partner": 38,
      "unipotent_dimension": 11,
      "equation_rank": 8,
      "support_step": 20,
      "equations": [
        "p11",
        "p12",
        "p21",
        "p22",
        "s11",
        "s12",
        "s21",
        "s22"
      ],
      "compatible": false,
      "zero_determinants": [
        "P",
        "S"
      ]
    },
    {
      "id": 74,
      "outer_position": [
        2,
        0
      ],
      "top_ranks": [
        [
          6,
          4,
          2,
          2
        ],
        [
          5,
          3,
          2,
          2
        ]
      ],
      "signed_columns": [
        3,
        5,
        10,
        -9,
        4,
        -7,
        2,
        -1,
        -6,
        8
      ],
      "transpose_partner": 45,
      "unipotent_dimension": 12,
      "equation_rank": 7,
      "support_step": 20,
      "equations": [
        "p11",
        "p12",
        "p21 + s21",
        "p22 + s22",
        "q12",
        "s11",
        "s12"
      ],
      "compatible": false,
      "zero_determinants": [
        "P",
        "S"
      ]
    },
    {
      "id": 75,
      "outer_position": [
        2,
        0
      ],
      "top_ranks": [
        [
          6,
          4,
          2,
          2
        ],
        [
          5,
          3,
          1,
          1
        ]
      ],
      "signed_columns": [
        3,
        -7,
        10,
        -9,
        5,
        6,
        2,
        -1,
        4,
        8
      ],
      "transpose_partner": 50,
      "unipotent_dimension": 14,
      "equation_rank": 8,
      "support_step": 20,
      "equations": [
        "p11",
        "p12",
        "q12",
        "q22",
        "s11",
        "s12",
        "s21",
        "s22"
      ],
      "compatible": false,
      "zero_determinants": [
        "P",
        "Q",
        "S"
      ]
    },
    {
      "id": 76,
      "outer_position": [
        2,
        0
      ],
      "top_ranks": [
        [
          6,
          4,
          2,
          2
        ],
        [
          4,
          2,
          1,
          1
        ]
      ],
      "signed_columns": [
        8,
        5,
        10,
        -9,
        4,
        -7,
        2,
        -1,
        -6,
        -3
      ],
      "transpose_partner": 65,
      "unipotent_dimension": 15,
      "equation_rank": 6,
      "support_step": 20,
      "equations": [
        "p21 + s21",
        "p22 + s22",
        "q11",
        "q12",
        "s11",
        "s12"
      ],
      "compatible": false,
      "zero_determinants": [
        "Q",
        "S"
      ]
    },
    {
      "id": 77,
      "outer_position": [
        2,
        0
      ],
      "top_ranks": [
        [
          6,
          4,
          2,
          2
        ],
        [
          4,
          2,
          0,
          0
        ]
      ],
      "signed_columns": [
        8,
        -7,
        10,
        -9,
        5,
        6,
        2,
        -1,
        4,
        -3
      ],
      "transpose_partner": 77,
      "unipotent_dimension": 18,
      "equation_rank": 8,
      "support_step": 22,
      "equations": [
        "q11",
        "q12",
        "q21",
        "q22",
        "s11",
        "s12",
        "s21",
        "s22"
      ],
      "compatible": false,
      "zero_determinants": [
        "Q",
        "S"
      ]
    },
    {
      "id": 78,
      "outer_position": [
        1,
        0
      ],
      "top_ranks": [
        [
          6,
          4,
          2,
          1
        ],
        [
          5,
          4,
          2,
          1
        ]
      ],
      "signed_columns": [
        10,
        3,
        -9,
        4,
        5,
        6,
        7,
        -2,
        -8,
        -1
      ],
      "transpose_partner": 55,
      "unipotent_dimension": 12,
      "equation_rank": 7,
      "support_step": 20,
      "equations": [
        "p11",
        "p12",
        "p21",
        "p22",
        "r21",
        "s11",
        "s21"
      ],
      "compatible": false,
      "zero_determinants": [
        "P",
        "S"
      ]
    },
    {
      "id": 79,
      "outer_position": [
        1,
        0
      ],
      "top_ranks": [
        [
          6,
          4,
          2,
          1
        ],
        [
          5,
          3,
          2,
          1
        ]
      ],
      "signed_columns": [
        10,
        3,
        -9,
        5,
        4,
        -7,
        -6,
        -2,
        -8,
        -1
      ],
      "transpose_partner": 57,
      "unipotent_dimension": 13,
      "equation_rank": 7,
      "support_step": 20,
      "equations": [
        "p11",
        "p12",
        "p21",
        "p22 + s21",
        "q12 - s12",
        "r21",
        "s11"
      ],
      "compatible": false,
      "zero_determinants": [
        "P"
      ]
    },
    {
      "id": 80,
      "outer_position": [
        1,
        0
      ],
      "top_ranks": [
        [
          6,
          4,
          2,
          1
        ],
        [
          5,
          3,
          1,
          1
        ]
      ],
      "signed_columns": [
        10,
        3,
        -9,
        -7,
        5,
        6,
        4,
        -2,
        -8,
        -1
      ],
      "transpose_partner": 58,
      "unipotent_dimension": 15,
      "equation_rank": 7,
      "support_step": 20,
      "equations": [
        "p11",
        "p12",
        "p21 + r21",
        "q12 + s22",
        "q22 - s12",
        "s11",
        "s21"
      ],
      "compatible": false,
      "zero_determinants": [
        "P",
        "S"
      ]
    },
    {
      "id": 81,
      "outer_position": [
        1,
        0
      ],
      "top_ranks": [
        [
          6,
          4,
          2,
          1
        ],
        [
          4,
          3,
          2,
          1
        ]
      ],
      "signed_columns": [
        10,
        5,
        -9,
        3,
        4,
        -7,
        -8,
        -2,
        -6,
        -1
      ],
      "transpose_partner": 70,
      "unipotent_dimension": 14,
      "equation_rank": 8,
      "support_step": 20,
      "equations": [
        "p11",
        "p12",
        "p21",
        "p22 + s21",
        "q11 - r22",
        "q12",
        "r21",
        "s11"
      ],
      "compatible": false,
      "zero_determinants": [
        "P"
      ]
    },
    {
      "id": 82,
      "outer_position": [
        1,
        0
      ],
      "top_ranks": [
        [
          6,
          4,
          2,
          1
        ],
        [
          4,
          3,
          1,
          0
        ]
      ],
      "signed_columns": [
        10,
        8,
        -9,
        4,
        5,
        6,
        7,
        -2,
        3,
        -1
      ],
      "transpose_partner": 82,
      "unipotent_dimension": 16,
      "equation_rank": 8,
      "support_step": 20,
      "equations": [
        "p21",
        "p22",
        "q11",
        "q21",
        "r21",
        "r22",
        "s11",
        "s21"
      ],
      "compatible": false,
      "zero_determinants": [
        "P",
        "Q",
        "R",
        "S"
      ]
    },
    {
      "id": 83,
      "outer_position": [
        1,
        0
      ],
      "top_ranks": [
        [
          6,
          4,
          2,
          1
        ],
        [
          4,
          2,
          1,
          1
        ]
      ],
      "signed_columns": [
        10,
        5,
        -9,
        8,
        4,
        -7,
        3,
        -2,
        -6,
        -1
      ],
      "transpose_partner": 72,
      "unipotent_dimension": 16,
      "equation_rank": 7,
      "support_step": 20,
      "equations": [
        "p11 + r21",
        "p21",
        "p22 + s21",
        "q11",
        "q12",
        "s11",
        "s12"
      ],
      "compatible": false,
      "zero_determinants": [
        "Q",
        "S"
      ]
    },
    {
      "id": 84,
      "outer_position": [
        1,
        0
      ],
      "top_ranks": [
        [
          6,
          4,
          2,
          1
        ],
        [
          4,
          2,
          1,
          0
        ]
      ],
      "signed_columns": [
        10,
        8,
        -9,
        5,
        4,
        -7,
        -6,
        -2,
        3,
        -1
      ],
      "transpose_partner": 84,
      "unipotent_dimension": 17,
      "equation_rank": 7,
      "support_step": 21,
      "equations": [
        "p21",
        "p22 + s21",
        "q11",
        "q12 - s12",
        "q21 - r22",
        "r21",
        "s11"
      ],
      "compatible": true,
      "witness": [
        [
          2,
          2,
          0,
          -1
        ],
        [
          0,
          2,
          1,
          -1
        ],
        [
          -2,
          -2,
          0,
          1
        ],
        [
          0,
          2,
          1,
          -2
        ]
      ]
    },
    {
      "id": 85,
      "outer_position": [
        1,
        0
      ],
      "top_ranks": [
        [
          6,
          4,
          2,
          1
        ],
        [
          4,
          2,
          0,
          0
        ]
      ],
      "signed_columns": [
        10,
        8,
        -9,
        -7,
        5,
        6,
        4,
        -2,
        3,
        -1
      ],
      "transpose_partner": 85,
      "unipotent_dimension": 19,
      "equation_rank": 7,
      "support_step": 22,
      "equations": [
        "p21 + r21",
        "q11",
        "q12 + s22",
        "q21",
        "q22 - s12",
        "s11",
        "s21"
      ],
      "compatible": false,
      "zero_determinants": [
        "Q",
        "S"
      ]
    },
    {
      "id": 86,
      "outer_position": [
        0,
        0
      ],
      "top_ranks": [
        [
          6,
          4,
          2,
          0
        ],
        [
          4,
          4,
          2,
          0
        ]
      ],
      "signed_columns": [
        10,
        -9,
        3,
        4,
        5,
        6,
        7,
        8,
        2,
        -1
      ],
      "transpose_partner": 86,
      "unipotent_dimension": 15,
      "equation_rank": 8,
      "support_step": 22,
      "equations": [
        "p11",
        "p12",
        "p21",
        "p22",
        "r11",
        "r12",
        "r21",
        "r22"
      ],
      "compatible": false,
      "zero_determinants": [
        "P",
        "R"
      ]
    },
    {
      "id": 87,
      "outer_position": [
        0,
        0
      ],
      "top_ranks": [
        [
          6,
          4,
          2,
          0
        ],
        [
          4,
          3,
          2,
          0
        ]
      ],
      "signed_columns": [
        10,
        -9,
        3,
        5,
        4,
        -7,
        -6,
        8,
        2,
        -1
      ],
      "transpose_partner": 87,
      "unipotent_dimension": 16,
      "equation_rank": 9,
      "support_step": 22,
      "equations": [
        "p11",
        "p12",
        "p21",
        "p22",
        "q12 - s12",
        "r11",
        "r12",
        "r21",
        "r22"
      ],
      "compatible": false,
      "zero_determinants": [
        "P",
        "R"
      ]
    },
    {
      "id": 88,
      "outer_position": [
        0,
        0
      ],
      "top_ranks": [
        [
          6,
          4,
          2,
          0
        ],
        [
          4,
          3,
          1,
          0
        ]
      ],
      "signed_columns": [
        10,
        -9,
        3,
        -7,
        5,
        6,
        4,
        8,
        2,
        -1
      ],
      "transpose_partner": 88,
      "unipotent_dimension": 18,
      "equation_rank": 8,
      "support_step": 22,
      "equations": [
        "p11",
        "p12",
        "p21 + r21",
        "p22 + r22",
        "q12 + s22",
        "q22 - s12",
        "r11",
        "r12"
      ],
      "compatible": false,
      "zero_determinants": [
        "P",
        "R"
      ]
    },
    {
      "id": 89,
      "outer_position": [
        0,
        0
      ],
      "top_ranks": [
        [
          6,
          4,
          2,
          0
        ],
        [
          4,
          2,
          1,
          0
        ]
      ],
      "signed_columns": [
        10,
        -9,
        8,
        5,
        4,
        -7,
        -6,
        -3,
        2,
        -1
      ],
      "transpose_partner": 89,
      "unipotent_dimension": 19,
      "equation_rank": 9,
      "support_step": 22,
      "equations": [
        "p11 + r11",
        "p12 + r12",
        "p21",
        "p22",
        "q11",
        "q12 - s12",
        "r21",
        "r22",
        "s11"
      ],
      "compatible": false,
      "zero_determinants": [
        "P",
        "R"
      ]
    },
    {
      "id": 90,
      "outer_position": [
        0,
        0
      ],
      "top_ranks": [
        [
          6,
          4,
          2,
          0
        ],
        [
          4,
          2,
          0,
          0
        ]
      ],
      "signed_columns": [
        10,
        -9,
        8,
        -7,
        5,
        6,
        4,
        -3,
        2,
        -1
      ],
      "transpose_partner": 90,
      "unipotent_dimension": 22,
      "equation_rank": 8,
      "support_step": 23,
      "equations": [
        "p11 + r11",
        "p12 + r12",
        "p21 + r21",
        "p22 + r22",
        "q11 + s21",
        "q12 + s22",
        "q21 - s11",
        "q22 - s12"
      ],
      "compatible": true,
      "witness": [
        [
          -2,
          -2,
          -1,
          0
        ],
        [
          1,
          2,
          2,
          2
        ],
        [
          2,
          2,
          1,
          0
        ],
        [
          2,
          2,
          -1,
          -2
        ]
      ]
    }
  ]
}


==> anc/model6/cell_ledger.csv <==
id,outer_r,outer_s,top_rank_row_1,top_rank_row_2,signed_columns,transpose_partner,unipotent_dimension,equation_rank,support_step
1,2,2,8 6 4 2,6 6 4 2,1 2 3 4 5 6 7 8 9 10,1,0,0,1
2,2,2,8 6 4 2,6 5 4 2,1 2 3 5 4 -7 -6 8 9 10,2,1,1,1
3,2,2,8 6 4 2,6 5 3 2,1 2 3 -7 5 6 4 8 9 10,3,3,2,1
4,2,2,8 6 4 2,6 4 3 2,1 2 8 5 4 -7 -6 -3 9 10,4,4,3,1
5,2,2,8 6 4 2,6 4 2 2,1 2 8 -7 5 6 4 -3 9 10,5,7,4,1
6,2,1,7 6 4 2,6 6 4 2,1 3 2 4 5 6 7 -9 -8 10,6,1,1,2
7,2,1,7 6 4 2,6 5 4 2,1 3 2 5 4 -7 -6 -9 -8 10,7,2,2,3
8,2,1,7 6 4 2,6 5 3 2,1 3 2 -7 5 6 4 -9 -8 10,8,4,3,3
9,2,1,7 6 4 2,5 5 4 2,1 5 2 3 4 -7 -8 -9 -6 10,14,3,3,4
10,2,1,7 6 4 2,5 5 3 1,1 8 2 4 5 6 7 -9 3 10,21,5,4,5
11,2,1,7 6 4 2,5 4 3 2,1 5 2 8 4 -7 3 -9 -6 10,15,5,4,5
12,2,1,7 6 4 2,5 4 3 1,1 8 2 5 4 -7 -6 -9 3 10,22,6,4,6
13,2,1,7 6 4 2,5 4 2 1,1 8 2 -7 5 6 4 -9 3 10,23,8,5,8
14,2,1,7 5 4 2,6 5 4 2,1 3 4 5 2 -9 -6 -7 -8 10,9,3,3,4
15,2,1,7 5 4 2,6 4 3 2,1 3 -7 5 2 -9 -6 -4 -8 10,11,5,4,5
16,2,1,7 5 4 2,5 5 4 2,1 5 3 4 2 -9 7 8 -6 10,16,5,4,7
17,2,1,7 5 4 2,5 4 3 2,1 5 3 -7 2 -9 4 8 -6 10,17,6,4,7
18,2,1,7 5 4 2,5 4 3 1,1 8 4 5 2 -9 -6 -7 3 10,24,7,5,9
19,2,1,7 5 4 2,5 3 2 2,1 5 8 -7 2 -9 4 -3 -6 10,19,8,4,10
20,2,1,7 5 4 2,5 3 2 1,1 8 -7 5 2 -9 -6 -4 3 10,26,9,5,10
21,2,1,7 5 3 2,6 5 3 2,1 3 -9 4 5 6 7 -2 -8 10,10,5,4,5
22,2,1,7 5 3 2,6 4 3 2,1 3 -9 5 4 -7 -6 -2 -8 10,12,6,4,6
23,2,1,7 5 3 2,6 4 2 2,1 3 -9 -7 5 6 4 -2 -8 10,13,8,5,8
24,2,1,7 5 3 2,5 4 3 2,1 5 -9 3 4 -7 -8 -2 -6 10,18,7,5,9
25,2,1,7 5 3 2,5 4 2 1,1 8 -9 4 5 6 7 -2 3 10,25,9,6,10
26,2,1,7 5 3 2,5 3 2 2,1 5 -9 8 4 -7 3 -2 -6 10,20,9,5,10
27,2,1,7 5 3 2,5 3 2 1,1 8 -9 5 4 -7 -6 -2 3 10,27,10,5,11
28,2,1,7 5 3 2,5 3 1 1,1 8 -9 -7 5 6 4 -2 3 10,28,12,6,12
29,1,1,7 5 3 1,5 5 3 1,1 -9 3 4 5 6 7 8 2 10,29,7,4,12
30,1,1,7 5 3 1,5 4 3 1,1 -9 3 5 4 -7 -6 8 2 10,30,8,5,12
31,1,1,7 5 3 1,5 4 2 1,1 -9 3 -7 5 6 4 8 2 10,31,10,5,13
32,1,1,7 5 3 1,5 3 2 1,1 -9 8 5 4 -7 -6 -3 2 10,32,11,6,13
33,1,1,7 5 3 1,5 3 1 1,1 -9 8 -7 5 6 4 -3 2 10,33,14,6,13
34,2,0,6 6 4 2,6 6 4 2,3 4 1 2 5 6 9 10 7 8,34,4,4,7
35,2,0,6 6 4 2,5 5 4 2,3 5 1 2 4 -7 9 10 -6 8,39,5,5,14
36,2,0,6 6 4 2,5 5 3 1,3 -7 1 2 5 6 9 10 4 8,46,7,6,14
37,2,0,6 6 4 2,4 4 3 1,8 5 1 2 4 -7 9 10 -6 -3,59,8,6,16
38,2,0,6 6 4 2,4 4 2 0,8 -7 1 2 5 6 9 10 4 -3,73,11,8,20
39,2,0,6 5 4 2,6 5 4 2,3 4 1 5 2 -9 -6 10 7 8,35,5,5,14
40,2,0,6 5 4 2,5 5 4 2,3 5 1 4 2 -9 7 10 -6 8,40,6,5,15
41,2,0,6 5 4 2,5 4 3 2,3 5 1 -7 2 -9 4 10 -6 8,41,7,5,15
42,2,0,6 5 4 2,5 4 3 1,3 -7 1 5 2 -9 -6 10 4 8,47,8,6,15
43,2,0,6 5 4 2,4 4 3 1,8 5 1 4 2 -9 7 10 -6 -3,60,9,6,16
44,2,0,6 5 4 2,4 3 2 1,8 5 1 -7 2 -9 4 10 -6 -3,61,10,5,16
45,2,0,6 5 4 2,4 3 2 0,8 -7 1 5 2 -9 -6 10 4 -3,74,12,7,20
46,2,0,6 5 3 2,6 5 3 2,3 4 1 -9 5 6 2 10 7 8,36,7,6,14
47,2,0,6 5 3 2,5 4 3 2,3 5 1 -9 4 -7 2 10 -6 8,42,8,6,15
48,2,0,6 5 3 2,5 4 2 1,3 -7 1 -9 5 6 2 10 4 8,48,10,7,15
49,2,0,6 5 3 2,4 3 2 1,8 5 1 -9 4 -7 2 10 -6 -3,62,11,6,16
50,2,0,6 5 3 2,4 3 1 0,8 -7 1 -9 5 6 2 10 4 -3,75,14,8,20
51,1,0,6 5 3 1,5 5 3 1,10 3 2 4 5 6 7 -9 -8 -1,51,8,5,15
52,1,0,6 5 3 1,5 4 3 1,10 3 2 5 4 -7 -6 -9 -8 -1,52,9,6,15
53,1,0,6 5 3 1,5 4 2 1,10 3 2 -7 5 6 4 -9 -8 -1,53,11,6,15
54,1,0,6 5 3 1,4 4 3 1,10 5 2 3 4 -7 -8 -9 -6 -1,66,10,7,18
55,1,0,6 5 3 1,4 4 2 0,10 8 2 4 5 6 7 -9 3 -1,78,12,7,20
56,1,0,6 5 3 1,4 3 2 1,10 5 2 8 4 -7 3 -9 -6 -1,67,12,7,18
57,1,0,6 5 3 1,4 3 2 0,10 8 2 5 4 -7 -6 -9 3 -1,79,13,7,20
58,1,0,6 5 3 1,4 3 1 0,10 8 2 -7 5 6 4 -9 3 -1,80,15,7,20
59,2,0,6 4 3 2,6 4 3 2,3 4 10 5 2 -9 -6 -1 7 8,37,8,6,16
60,2,0,6 4 3 2,5 4 3 2,3 5 10 4 2 -9 7 -1 -6 8,43,9,6,16
61,2,0,6 4 3 2,5 3 2 2,3 5 10 -7 2 -9 4 -1 -6 8,44,10,5,16
62,2,0,6 4 3 2,5 3 2 1,3 -7 10 5 2 -9 -6 -1 4 8,49,11,6,16
63,2,0,6 4 3 2,4 3 2 1,8 5 10 4 2 -9 7 -1 -6 -3,63,12,6,17
64,2,0,6 4 3 2,4 2 1 1,8 5 10 -7 2 -9 4 -1 -6 -3,64,13,4,20
65,2,0,6 4 3 2,4 2 1 0,8 -7 10 5 2 -9 -6 -1 4 -3,76,15,6,20
66,1,0,6 4 3 1,5 4 3 1,10 3 4 5 2 -9 -6 -7 -8 -1,54,10,7,18
67,1,0,6 4 3 1,5 3 2 1,10 3 -7 5 2 -9 -6 -4 -8 -1,56,12,7,18
68,1,0,6 4 3 1,4 4 3 1,10 5 3 4 2 -9 7 8 -6 -1,68,12,8,18
69,1,0,6 4 3 1,4 3 2 1,10 5 3 -7 2 -9 4 8 -6 -1,69,13,7,19
70,1,0,6 4 3 1,4 3 2 0,10 8 4 5 2 -9 -6 -7 3 -1,81,14,8,20
71,1,0,6 4 3 1,4 2 1 1,10 5 8 -7 2 -9 4 -3 -6 -1,71,15,6,20
72,1,0,6 4 3 1,4 2 1 0,10 8 -7 5 2 -9 -6 -4 3 -1,83,16,7,20
73,2,0,6 4 2 2,6 4 2 2,3 4 10 -9 5 6 2 -1 7 8,38,11,8,20
74,2,0,6 4 2 2,5 3 2 2,3 5 10 -9 4 -7 2 -1 -6 8,45,12,7,20
75,2,0,6 4 2 2,5 3 1 1,3 -7 10 -9 5 6 2 -1 4 8,50,14,8,20
76,2,0,6 4 2 2,4 2 1 1,8 5 10 -9 4 -7 2 -1 -6 -3,65,15,6,20
77,2,0,6 4 2 2,4 2 0 0,8 -7 10 -9 5 6 2 -1 4 -3,77,18,8,22
78,1,0,6 4 2 1,5 4 2 1,10 3 -9 4 5 6 7 -2 -8 -1,55,12,7,20
79,1,0,6 4 2 1,5 3 2 1,10 3 -9 5 4 -7 -6 -2 -8 -1,57,13,7,20
80,1,0,6 4 2 1,5 3 1 1,10 3 -9 -7 5 6 4 -2 -8 -1,58,15,7,20
81,1,0,6 4 2 1,4 3 2 1,10 5 -9 3 4 -7 -8 -2 -6 -1,70,14,8,20
82,1,0,6 4 2 1,4 3 1 0,10 8 -9 4 5 6 7 -2 3 -1,82,16,8,20
83,1,0,6 4 2 1,4 2 1 1,10 5 -9 8 4 -7 3 -2 -6 -1,72,16,7,20
84,1,0,6 4 2 1,4 2 1 0,10 8 -9 5 4 -7 -6 -2 3 -1,84,17,7,21
85,1,0,6 4 2 1,4 2 0 0,10 8 -9 -7 5 6 4 -2 3 -1,85,19,7,22
86,0,0,6 4 2 0,4 4 2 0,10 -9 3 4 5 6 7 8 2 -1,86,15,8,22
87,0,0,6 4 2 0,4 3 2 0,10 -9 3 5 4 -7 -6 8 2 -1,87,16,9,22
88,0,0,6 4 2 0,4 3 1 0,10 -9 3 -7 5 6 4 8 2 -1,88,18,8,22
89,0,0,6 4 2 0,4 2 1 0,10 -9 8 5 4 -7 -6 -3 2 -1,89,19,9,22
90,0,0,6 4 2 0,4 2 0 0,10 -9 8 -7 5 6 4 -3 2 -1,90,22,8,23


==> anc/model6/cell_ledger_rows.txt <==
1&$(2, 2)$&$\begin{array}{@{}c@{}}8,6,4,2\\6,6,4,2\end{array}$&$(1,\allowbreak 2,\allowbreak 3,\allowbreak 4,\allowbreak 5,\allowbreak 6,\allowbreak 7,\allowbreak 8,\allowbreak 9,\allowbreak 10)$&1&0&0&1\\
2&$(2, 2)$&$\begin{array}{@{}c@{}}8,6,4,2\\6,5,4,2\end{array}$&$(1,\allowbreak 2,\allowbreak 3,\allowbreak 5,\allowbreak 4,\allowbreak -7,\allowbreak -6,\allowbreak 8,\allowbreak 9,\allowbreak 10)$&2&1&1&1\\
3&$(2, 2)$&$\begin{array}{@{}c@{}}8,6,4,2\\6,5,3,2\end{array}$&$(1,\allowbreak 2,\allowbreak 3,\allowbreak -7,\allowbreak 5,\allowbreak 6,\allowbreak 4,\allowbreak 8,\allowbreak 9,\allowbreak 10)$&3&3&2&1\\
4&$(2, 2)$&$\begin{array}{@{}c@{}}8,6,4,2\\6,4,3,2\end{array}$&$(1,\allowbreak 2,\allowbreak 8,\allowbreak 5,\allowbreak 4,\allowbreak -7,\allowbreak -6,\allowbreak -3,\allowbreak 9,\allowbreak 10)$&4&4&3&1\\
5&$(2, 2)$&$\begin{array}{@{}c@{}}8,6,4,2\\6,4,2,2\end{array}$&$(1,\allowbreak 2,\allowbreak 8,\allowbreak -7,\allowbreak 5,\allowbreak 6,\allowbreak 4,\allowbreak -3,\allowbreak 9,\allowbreak 10)$&5&7&4&1\\
6&$(2, 1)$&$\begin{array}{@{}c@{}}7,6,4,2\\6,6,4,2\end{array}$&$(1,\allowbreak 3,\allowbreak 2,\allowbreak 4,\allowbreak 5,\allowbreak 6,\allowbreak 7,\allowbreak -9,\allowbreak -8,\allowbreak 10)$&6&1&1&2\\
7&$(2, 1)$&$\begin{array}{@{}c@{}}7,6,4,2\\6,5,4,2\end{array}$&$(1,\allowbreak 3,\allowbreak 2,\allowbreak 5,\allowbreak 4,\allowbreak -7,\allowbreak -6,\allowbreak -9,\allowbreak -8,\allowbreak 10)$&7&2&2&3\\
8&$(2, 1)$&$\begin{array}{@{}c@{}}7,6,4,2\\6,5,3,2\end{array}$&$(1,\allowbreak 3,\allowbreak 2,\allowbreak -7,\allowbreak 5,\allowbreak 6,\allowbreak 4,\allowbreak -9,\allowbreak -8,\allowbreak 10)$&8&4&3&3\\
9&$(2, 1)$&$\begin{array}{@{}c@{}}7,6,4,2\\5,5,4,2\end{array}$&$(1,\allowbreak 5,\allowbreak 2,\allowbreak 3,\allowbreak 4,\allowbreak -7,\allowbreak -8,\allowbreak -9,\allowbreak -6,\allowbreak 10)$&14&3&3&4\\
10&$(2, 1)$&$\begin{array}{@{}c@{}}7,6,4,2\\5,5,3,1\end{array}$&$(1,\allowbreak 8,\allowbreak 2,\allowbreak 4,\allowbreak 5,\allowbreak 6,\allowbreak 7,\allowbreak -9,\allowbreak 3,\allowbreak 10)$&21&5&4&5\\
11&$(2, 1)$&$\begin{array}{@{}c@{}}7,6,4,2\\5,4,3,2\end{array}$&$(1,\allowbreak 5,\allowbreak 2,\allowbreak 8,\allowbreak 4,\allowbreak -7,\allowbreak 3,\allowbreak -9,\allowbreak -6,\allowbreak 10)$&15&5&4&5\\
12&$(2, 1)$&$\begin{array}{@{}c@{}}7,6,4,2\\5,4,3,1\end{array}$&$(1,\allowbreak 8,\allowbreak 2,\allowbreak 5,\allowbreak 4,\allowbreak -7,\allowbreak -6,\allowbreak -9,\allowbreak 3,\allowbreak 10)$&22&6&4&6\\
13&$(2, 1)$&$\begin{array}{@{}c@{}}7,6,4,2\\5,4,2,1\end{array}$&$(1,\allowbreak 8,\allowbreak 2,\allowbreak -7,\allowbreak 5,\allowbreak 6,\allowbreak 4,\allowbreak -9,\allowbreak 3,\allowbreak 10)$&23&8&5&8\\
14&$(2, 1)$&$\begin{array}{@{}c@{}}7,5,4,2\\6,5,4,2\end{array}$&$(1,\allowbreak 3,\allowbreak 4,\allowbreak 5,\allowbreak 2,\allowbreak -9,\allowbreak -6,\allowbreak -7,\allowbreak -8,\allowbreak 10)$&9&3&3&4\\
15&$(2, 1)$&$\begin{array}{@{}c@{}}7,5,4,2\\6,4,3,2\end{array}$&$(1,\allowbreak 3,\allowbreak -7,\allowbreak 5,\allowbreak 2,\allowbreak -9,\allowbreak -6,\allowbreak -4,\allowbreak -8,\allowbreak 10)$&11&5&4&5\\
16&$(2, 1)$&$\begin{array}{@{}c@{}}7,5,4,2\\5,5,4,2\end{array}$&$(1,\allowbreak 5,\allowbreak 3,\allowbreak 4,\allowbreak 2,\allowbreak -9,\allowbreak 7,\allowbreak 8,\allowbreak -6,\allowbreak 10)$&16&5&4&7\\
17&$(2, 1)$&$\begin{array}{@{}c@{}}7,5,4,2\\5,4,3,2\end{array}$&$(1,\allowbreak 5,\allowbreak 3,\allowbreak -7,\allowbreak 2,\allowbreak -9,\allowbreak 4,\allowbreak 8,\allowbreak -6,\allowbreak 10)$&17&6&4&7\\
18&$(2, 1)$&$\begin{array}{@{}c@{}}7,5,4,2\\5,4,3,1\end{array}$&$(1,\allowbreak 8,\allowbreak 4,\allowbreak 5,\allowbreak 2,\allowbreak -9,\allowbreak -6,\allowbreak -7,\allowbreak 3,\allowbreak 10)$&24&7&5&9\\
19&$(2, 1)$&$\begin{array}{@{}c@{}}7,5,4,2\\5,3,2,2\end{array}$&$(1,\allowbreak 5,\allowbreak 8,\allowbreak -7,\allowbreak 2,\allowbreak -9,\allowbreak 4,\allowbreak -3,\allowbreak -6,\allowbreak 10)$&19&8&4&10\\
20&$(2, 1)$&$\begin{array}{@{}c@{}}7,5,4,2\\5,3,2,1\end{array}$&$(1,\allowbreak 8,\allowbreak -7,\allowbreak 5,\allowbreak 2,\allowbreak -9,\allowbreak -6,\allowbreak -4,\allowbreak 3,\allowbreak 10)$&26&9&5&10\\
21&$(2, 1)$&$\begin{array}{@{}c@{}}7,5,3,2\\6,5,3,2\end{array}$&$(1,\allowbreak 3,\allowbreak -9,\allowbreak 4,\allowbreak 5,\allowbreak 6,\allowbreak 7,\allowbreak -2,\allowbreak -8,\allowbreak 10)$&10&5&4&5\\
22&$(2, 1)$&$\begin{array}{@{}c@{}}7,5,3,2\\6,4,3,2\end{array}$&$(1,\allowbreak 3,\allowbreak -9,\allowbreak 5,\allowbreak 4,\allowbreak -7,\allowbreak -6,\allowbreak -2,\allowbreak -8,\allowbreak 10)$&12&6&4&6\\
23&$(2, 1)$&$\begin{array}{@{}c@{}}7,5,3,2\\6,4,2,2\end{array}$&$(1,\allowbreak 3,\allowbreak -9,\allowbreak -7,\allowbreak 5,\allowbreak 6,\allowbreak 4,\allowbreak -2,\allowbreak -8,\allowbreak 10)$&13&8&5&8\\
24&$(2, 1)$&$\begin{array}{@{}c@{}}7,5,3,2\\5,4,3,2\end{array}$&$(1,\allowbreak 5,\allowbreak -9,\allowbreak 3,\allowbreak 4,\allowbreak -7,\allowbreak -8,\allowbreak -2,\allowbreak -6,\allowbreak 10)$&18&7&5&9\\
25&$(2, 1)$&$\begin{array}{@{}c@{}}7,5,3,2\\5,4,2,1\end{array}$&$(1,\allowbreak 8,\allowbreak -9,\allowbreak 4,\allowbreak 5,\allowbreak 6,\allowbreak 7,\allowbreak -2,\allowbreak 3,\allowbreak 10)$&25&9&6&10\\
26&$(2, 1)$&$\begin{array}{@{}c@{}}7,5,3,2\\5,3,2,2\end{array}$&$(1,\allowbreak 5,\allowbreak -9,\allowbreak 8,\allowbreak 4,\allowbreak -7,\allowbreak 3,\allowbreak -2,\allowbreak -6,\allowbreak 10)$&20&9&5&10\\
27&$(2, 1)$&$\begin{array}{@{}c@{}}7,5,3,2\\5,3,2,1\end{array}$&$(1,\allowbreak 8,\allowbreak -9,\allowbreak 5,\allowbreak 4,\allowbreak -7,\allowbreak -6,\allowbreak -2,\allowbreak 3,\allowbreak 10)$&27&10&5&11\\
28&$(2, 1)$&$\begin{array}{@{}c@{}}7,5,3,2\\5,3,1,1\end{array}$&$(1,\allowbreak 8,\allowbreak -9,\allowbreak -7,\allowbreak 5,\allowbreak 6,\allowbreak 4,\allowbreak -2,\allowbreak 3,\allowbreak 10)$&28&12&6&12\\
29&$(1, 1)$&$\begin{array}{@{}c@{}}7,5,3,1\\5,5,3,1\end{array}$&$(1,\allowbreak -9,\allowbreak 3,\allowbreak 4,\allowbreak 5,\allowbreak 6,\allowbreak 7,\allowbreak 8,\allowbreak 2,\allowbreak 10)$&29&7&4&12\\
30&$(1, 1)$&$\begin{array}{@{}c@{}}7,5,3,1\\5,4,3,1\end{array}$&$(1,\allowbreak -9,\allowbreak 3,\allowbreak 5,\allowbreak 4,\allowbreak -7,\allowbreak -6,\allowbreak 8,\allowbreak 2,\allowbreak 10)$&30&8&5&12\\
31&$(1, 1)$&$\begin{array}{@{}c@{}}7,5,3,1\\5,4,2,1\end{array}$&$(1,\allowbreak -9,\allowbreak 3,\allowbreak -7,\allowbreak 5,\allowbreak 6,\allowbreak 4,\allowbreak 8,\allowbreak 2,\allowbreak 10)$&31&10&5&13\\
32&$(1, 1)$&$\begin{array}{@{}c@{}}7,5,3,1\\5,3,2,1\end{array}$&$(1,\allowbreak -9,\allowbreak 8,\allowbreak 5,\allowbreak 4,\allowbreak -7,\allowbreak -6,\allowbreak -3,\allowbreak 2,\allowbreak 10)$&32&11&6&13\\
33&$(1, 1)$&$\begin{array}{@{}c@{}}7,5,3,1\\5,3,1,1\end{array}$&$(1,\allowbreak -9,\allowbreak 8,\allowbreak -7,\allowbreak 5,\allowbreak 6,\allowbreak 4,\allowbreak -3,\allowbreak 2,\allowbreak 10)$&33&14&6&13\\
34&$(2, 0)$&$\begin{array}{@{}c@{}}6,6,4,2\\6,6,4,2\end{array}$&$(3,\allowbreak 4,\allowbreak 1,\allowbreak 2,\allowbreak 5,\allowbreak 6,\allowbreak 9,\allowbreak 10,\allowbreak 7,\allowbreak 8)$&34&4&4&7\\
35&$(2, 0)$&$\begin{array}{@{}c@{}}6,6,4,2\\5,5,4,2\end{array}$&$(3,\allowbreak 5,\allowbreak 1,\allowbreak 2,\allowbreak 4,\allowbreak -7,\allowbreak 9,\allowbreak 10,\allowbreak -6,\allowbreak 8)$&39&5&5&14\\
36&$(2, 0)$&$\begin{array}{@{}c@{}}6,6,4,2\\5,5,3,1\end{array}$&$(3,\allowbreak -7,\allowbreak 1,\allowbreak 2,\allowbreak 5,\allowbreak 6,\allowbreak 9,\allowbreak 10,\allowbreak 4,\allowbreak 8)$&46&7&6&14\\
37&$(2, 0)$&$\begin{array}{@{}c@{}}6,6,4,2\\4,4,3,1\end{array}$&$(8,\allowbreak 5,\allowbreak 1,\allowbreak 2,\allowbreak 4,\allowbreak -7,\allowbreak 9,\allowbreak 10,\allowbreak -6,\allowbreak -3)$&59&8&6&16\\
38&$(2, 0)$&$\begin{array}{@{}c@{}}6,6,4,2\\4,4,2,0\end{array}$&$(8,\allowbreak -7,\allowbreak 1,\allowbreak 2,\allowbreak 5,\allowbreak 6,\allowbreak 9,\allowbreak 10,\allowbreak 4,\allowbreak -3)$&73&11&8&20\\
39&$(2, 0)$&$\begin{array}{@{}c@{}}6,5,4,2\\6,5,4,2\end{array}$&$(3,\allowbreak 4,\allowbreak 1,\allowbreak 5,\allowbreak 2,\allowbreak -9,\allowbreak -6,\allowbreak 10,\allowbreak 7,\allowbreak 8)$&35&5&5&14\\
40&$(2, 0)$&$\begin{array}{@{}c@{}}6,5,4,2\\5,5,4,2\end{array}$&$(3,\allowbreak 5,\allowbreak 1,\allowbreak 4,\allowbreak 2,\allowbreak -9,\allowbreak 7,\allowbreak 10,\allowbreak -6,\allowbreak 8)$&40&6&5&15\\
41&$(2, 0)$&$\begin{array}{@{}c@{}}6,5,4,2\\5,4,3,2\end{array}$&$(3,\allowbreak 5,\allowbreak 1,\allowbreak -7,\allowbreak 2,\allowbreak -9,\allowbreak 4,\allowbreak 10,\allowbreak -6,\allowbreak 8)$&41&7&5&15\\
42&$(2, 0)$&$\begin{array}{@{}c@{}}6,5,4,2\\5,4,3,1\end{array}$&$(3,\allowbreak -7,\allowbreak 1,\allowbreak 5,\allowbreak 2,\allowbreak -9,\allowbreak -6,\allowbreak 10,\allowbreak 4,\allowbreak 8)$&47&8&6&15\\
43&$(2, 0)$&$\begin{array}{@{}c@{}}6,5,4,2\\4,4,3,1\end{array}$&$(8,\allowbreak 5,\allowbreak 1,\allowbreak 4,\allowbreak 2,\allowbreak -9,\allowbreak 7,\allowbreak 10,\allowbreak -6,\allowbreak -3)$&60&9&6&16\\
44&$(2, 0)$&$\begin{array}{@{}c@{}}6,5,4,2\\4,3,2,1\end{array}$&$(8,\allowbreak 5,\allowbreak 1,\allowbreak -7,\allowbreak 2,\allowbreak -9,\allowbreak 4,\allowbreak 10,\allowbreak -6,\allowbreak -3)$&61&10&5&16\\
45&$(2, 0)$&$\begin{array}{@{}c@{}}6,5,4,2\\4,3,2,0\end{array}$&$(8,\allowbreak -7,\allowbreak 1,\allowbreak 5,\allowbreak 2,\allowbreak -9,\allowbreak -6,\allowbreak 10,\allowbreak 4,\allowbreak -3)$&74&12&7&20\\
46&$(2, 0)$&$\begin{array}{@{}c@{}}6,5,3,2\\6,5,3,2\end{array}$&$(3,\allowbreak 4,\allowbreak 1,\allowbreak -9,\allowbreak 5,\allowbreak 6,\allowbreak 2,\allowbreak 10,\allowbreak 7,\allowbreak 8)$&36&7&6&14\\
47&$(2, 0)$&$\begin{array}{@{}c@{}}6,5,3,2\\5,4,3,2\end{array}$&$(3,\allowbreak 5,\allowbreak 1,\allowbreak -9,\allowbreak 4,\allowbreak -7,\allowbreak 2,\allowbreak 10,\allowbreak -6,\allowbreak 8)$&42&8&6&15\\
48&$(2, 0)$&$\begin{array}{@{}c@{}}6,5,3,2\\5,4,2,1\end{array}$&$(3,\allowbreak -7,\allowbreak 1,\allowbreak -9,\allowbreak 5,\allowbreak 6,\allowbreak 2,\allowbreak 10,\allowbreak 4,\allowbreak 8)$&48&10&7&15\\
49&$(2, 0)$&$\begin{array}{@{}c@{}}6,5,3,2\\4,3,2,1\end{array}$&$(8,\allowbreak 5,\allowbreak 1,\allowbreak -9,\allowbreak 4,\allowbreak -7,\allowbreak 2,\allowbreak 10,\allowbreak -6,\allowbreak -3)$&62&11&6&16\\
50&$(2, 0)$&$\begin{array}{@{}c@{}}6,5,3,2\\4,3,1,0\end{array}$&$(8,\allowbreak -7,\allowbreak 1,\allowbreak -9,\allowbreak 5,\allowbreak 6,\allowbreak 2,\allowbreak 10,\allowbreak 4,\allowbreak -3)$&75&14&8&20\\
51&$(1, 0)$&$\begin{array}{@{}c@{}}6,5,3,1\\5,5,3,1\end{array}$&$(10,\allowbreak 3,\allowbreak 2,\allowbreak 4,\allowbreak 5,\allowbreak 6,\allowbreak 7,\allowbreak -9,\allowbreak -8,\allowbreak -1)$&51&8&5&15\\
52&$(1, 0)$&$\begin{array}{@{}c@{}}6,5,3,1\\5,4,3,1\end{array}$&$(10,\allowbreak 3,\allowbreak 2,\allowbreak 5,\allowbreak 4,\allowbreak -7,\allowbreak -6,\allowbreak -9,\allowbreak -8,\allowbreak -1)$&52&9&6&15\\
53&$(1, 0)$&$\begin{array}{@{}c@{}}6,5,3,1\\5,4,2,1\end{array}$&$(10,\allowbreak 3,\allowbreak 2,\allowbreak -7,\allowbreak 5,\allowbreak 6,\allowbreak 4,\allowbreak -9,\allowbreak -8,\allowbreak -1)$&53&11&6&15\\
54&$(1, 0)$&$\begin{array}{@{}c@{}}6,5,3,1\\4,4,3,1\end{array}$&$(10,\allowbreak 5,\allowbreak 2,\allowbreak 3,\allowbreak 4,\allowbreak -7,\allowbreak -8,\allowbreak -9,\allowbreak -6,\allowbreak -1)$&66&10&7&18\\
55&$(1, 0)$&$\begin{array}{@{}c@{}}6,5,3,1\\4,4,2,0\end{array}$&$(10,\allowbreak 8,\allowbreak 2,\allowbreak 4,\allowbreak 5,\allowbreak 6,\allowbreak 7,\allowbreak -9,\allowbreak 3,\allowbreak -1)$&78&12&7&20\\
56&$(1, 0)$&$\begin{array}{@{}c@{}}6,5,3,1\\4,3,2,1\end{array}$&$(10,\allowbreak 5,\allowbreak 2,\allowbreak 8,\allowbreak 4,\allowbreak -7,\allowbreak 3,\allowbreak -9,\allowbreak -6,\allowbreak -1)$&67&12&7&18\\
57&$(1, 0)$&$\begin{array}{@{}c@{}}6,5,3,1\\4,3,2,0\end{array}$&$(10,\allowbreak 8,\allowbreak 2,\allowbreak 5,\allowbreak 4,\allowbreak -7,\allowbreak -6,\allowbreak -9,\allowbreak 3,\allowbreak -1)$&79&13&7&20\\
58&$(1, 0)$&$\begin{array}{@{}c@{}}6,5,3,1\\4,3,1,0\end{array}$&$(10,\allowbreak 8,\allowbreak 2,\allowbreak -7,\allowbreak 5,\allowbreak 6,\allowbreak 4,\allowbreak -9,\allowbreak 3,\allowbreak -1)$&80&15&7&20\\
59&$(2, 0)$&$\begin{array}{@{}c@{}}6,4,3,2\\6,4,3,2\end{array}$&$(3,\allowbreak 4,\allowbreak 10,\allowbreak 5,\allowbreak 2,\allowbreak -9,\allowbreak -6,\allowbreak -1,\allowbreak 7,\allowbreak 8)$&37&8&6&16\\
60&$(2, 0)$&$\begin{array}{@{}c@{}}6,4,3,2\\5,4,3,2\end{array}$&$(3,\allowbreak 5,\allowbreak 10,\allowbreak 4,\allowbreak 2,\allowbreak -9,\allowbreak 7,\allowbreak -1,\allowbreak -6,\allowbreak 8)$&43&9&6&16\\
61&$(2, 0)$&$\begin{array}{@{}c@{}}6,4,3,2\\5,3,2,2\end{array}$&$(3,\allowbreak 5,\allowbreak 10,\allowbreak -7,\allowbreak 2,\allowbreak -9,\allowbreak 4,\allowbreak -1,\allowbreak -6,\allowbreak 8)$&44&10&5&16\\
62&$(2, 0)$&$\begin{array}{@{}c@{}}6,4,3,2\\5,3,2,1\end{array}$&$(3,\allowbreak -7,\allowbreak 10,\allowbreak 5,\allowbreak 2,\allowbreak -9,\allowbreak -6,\allowbreak -1,\allowbreak 4,\allowbreak 8)$&49&11&6&16\\
63&$(2, 0)$&$\begin{array}{@{}c@{}}6,4,3,2\\4,3,2,1\end{array}$&$(8,\allowbreak 5,\allowbreak 10,\allowbreak 4,\allowbreak 2,\allowbreak -9,\allowbreak 7,\allowbreak -1,\allowbreak -6,\allowbreak -3)$&63&12&6&17\\
64&$(2, 0)$&$\begin{array}{@{}c@{}}6,4,3,2\\4,2,1,1\end{array}$&$(8,\allowbreak 5,\allowbreak 10,\allowbreak -7,\allowbreak 2,\allowbreak -9,\allowbreak 4,\allowbreak -1,\allowbreak -6,\allowbreak -3)$&64&13&4&20\\
65&$(2, 0)$&$\begin{array}{@{}c@{}}6,4,3,2\\4,2,1,0\end{array}$&$(8,\allowbreak -7,\allowbreak 10,\allowbreak 5,\allowbreak 2,\allowbreak -9,\allowbreak -6,\allowbreak -1,\allowbreak 4,\allowbreak -3)$&76&15&6&20\\
66&$(1, 0)$&$\begin{array}{@{}c@{}}6,4,3,1\\5,4,3,1\end{array}$&$(10,\allowbreak 3,\allowbreak 4,\allowbreak 5,\allowbreak 2,\allowbreak -9,\allowbreak -6,\allowbreak -7,\allowbreak -8,\allowbreak -1)$&54&10&7&18\\
67&$(1, 0)$&$\begin{array}{@{}c@{}}6,4,3,1\\5,3,2,1\end{array}$&$(10,\allowbreak 3,\allowbreak -7,\allowbreak 5,\allowbreak 2,\allowbreak -9,\allowbreak -6,\allowbreak -4,\allowbreak -8,\allowbreak -1)$&56&12&7&18\\
68&$(1, 0)$&$\begin{array}{@{}c@{}}6,4,3,1\\4,4,3,1\end{array}$&$(10,\allowbreak 5,\allowbreak 3,\allowbreak 4,\allowbreak 2,\allowbreak -9,\allowbreak 7,\allowbreak 8,\allowbreak -6,\allowbreak -1)$&68&12&8&18\\
69&$(1, 0)$&$\begin{array}{@{}c@{}}6,4,3,1\\4,3,2,1\end{array}$&$(10,\allowbreak 5,\allowbreak 3,\allowbreak -7,\allowbreak 2,\allowbreak -9,\allowbreak 4,\allowbreak 8,\allowbreak -6,\allowbreak -1)$&69&13&7&19\\
70&$(1, 0)$&$\begin{array}{@{}c@{}}6,4,3,1\\4,3,2,0\end{array}$&$(10,\allowbreak 8,\allowbreak 4,\allowbreak 5,\allowbreak 2,\allowbreak -9,\allowbreak -6,\allowbreak -7,\allowbreak 3,\allowbreak -1)$&81&14&8&20\\
71&$(1, 0)$&$\begin{array}{@{}c@{}}6,4,3,1\\4,2,1,1\end{array}$&$(10,\allowbreak 5,\allowbreak 8,\allowbreak -7,\allowbreak 2,\allowbreak -9,\allowbreak 4,\allowbreak -3,\allowbreak -6,\allowbreak -1)$&71&15&6&20\\
72&$(1, 0)$&$\begin{array}{@{}c@{}}6,4,3,1\\4,2,1,0\end{array}$&$(10,\allowbreak 8,\allowbreak -7,\allowbreak 5,\allowbreak 2,\allowbreak -9,\allowbreak -6,\allowbreak -4,\allowbreak 3,\allowbreak -1)$&83&16&7&20\\
73&$(2, 0)$&$\begin{array}{@{}c@{}}6,4,2,2\\6,4,2,2\end{array}$&$(3,\allowbreak 4,\allowbreak 10,\allowbreak -9,\allowbreak 5,\allowbreak 6,\allowbreak 2,\allowbreak -1,\allowbreak 7,\allowbreak 8)$&38&11&8&20\\
74&$(2, 0)$&$\begin{array}{@{}c@{}}6,4,2,2\\5,3,2,2\end{array}$&$(3,\allowbreak 5,\allowbreak 10,\allowbreak -9,\allowbreak 4,\allowbreak -7,\allowbreak 2,\allowbreak -1,\allowbreak -6,\allowbreak 8)$&45&12&7&20\\
75&$(2, 0)$&$\begin{array}{@{}c@{}}6,4,2,2\\5,3,1,1\end{array}$&$(3,\allowbreak -7,\allowbreak 10,\allowbreak -9,\allowbreak 5,\allowbreak 6,\allowbreak 2,\allowbreak -1,\allowbreak 4,\allowbreak 8)$&50&14&8&20\\
76&$(2, 0)$&$\begin{array}{@{}c@{}}6,4,2,2\\4,2,1,1\end{array}$&$(8,\allowbreak 5,\allowbreak 10,\allowbreak -9,\allowbreak 4,\allowbreak -7,\allowbreak 2,\allowbreak -1,\allowbreak -6,\allowbreak -3)$&65&15&6&20\\
77&$(2, 0)$&$\begin{array}{@{}c@{}}6,4,2,2\\4,2,0,0\end{array}$&$(8,\allowbreak -7,\allowbreak 10,\allowbreak -9,\allowbreak 5,\allowbreak 6,\allowbreak 2,\allowbreak -1,\allowbreak 4,\allowbreak -3)$&77&18&8&22\\
78&$(1, 0)$&$\begin{array}{@{}c@{}}6,4,2,1\\5,4,2,1\end{array}$&$(10,\allowbreak 3,\allowbreak -9,\allowbreak 4,\allowbreak 5,\allowbreak 6,\allowbreak 7,\allowbreak -2,\allowbreak -8,\allowbreak -1)$&55&12&7&20\\
79&$(1, 0)$&$\begin{array}{@{}c@{}}6,4,2,1\\5,3,2,1\end{array}$&$(10,\allowbreak 3,\allowbreak -9,\allowbreak 5,\allowbreak 4,\allowbreak -7,\allowbreak -6,\allowbreak -2,\allowbreak -8,\allowbreak -1)$&57&13&7&20\\
80&$(1, 0)$&$\begin{array}{@{}c@{}}6,4,2,1\\5,3,1,1\end{array}$&$(10,\allowbreak 3,\allowbreak -9,\allowbreak -7,\allowbreak 5,\allowbreak 6,\allowbreak 4,\allowbreak -2,\allowbreak -8,\allowbreak -1)$&58&15&7&20\\
81&$(1, 0)$&$\begin{array}{@{}c@{}}6,4,2,1\\4,3,2,1\end{array}$&$(10,\allowbreak 5,\allowbreak -9,\allowbreak 3,\allowbreak 4,\allowbreak -7,\allowbreak -8,\allowbreak -2,\allowbreak -6,\allowbreak -1)$&70&14&8&20\\
82&$(1, 0)$&$\begin{array}{@{}c@{}}6,4,2,1\\4,3,1,0\end{array}$&$(10,\allowbreak 8,\allowbreak -9,\allowbreak 4,\allowbreak 5,\allowbreak 6,\allowbreak 7,\allowbreak -2,\allowbreak 3,\allowbreak -1)$&82&16&8&20\\
83&$(1, 0)$&$\begin{array}{@{}c@{}}6,4,2,1\\4,2,1,1\end{array}$&$(10,\allowbreak 5,\allowbreak -9,\allowbreak 8,\allowbreak 4,\allowbreak -7,\allowbreak 3,\allowbreak -2,\allowbreak -6,\allowbreak -1)$&72&16&7&20\\
84&$(1, 0)$&$\begin{array}{@{}c@{}}6,4,2,1\\4,2,1,0\end{array}$&$(10,\allowbreak 8,\allowbreak -9,\allowbreak 5,\allowbreak 4,\allowbreak -7,\allowbreak -6,\allowbreak -2,\allowbreak 3,\allowbreak -1)$&84&17&7&21\\
85&$(1, 0)$&$\begin{array}{@{}c@{}}6,4,2,1\\4,2,0,0\end{array}$&$(10,\allowbreak 8,\allowbreak -9,\allowbreak -7,\allowbreak 5,\allowbreak 6,\allowbreak 4,\allowbreak -2,\allowbreak 3,\allowbreak -1)$&85&19&7&22\\
86&$(0, 0)$&$\begin{array}{@{}c@{}}6,4,2,0\\4,4,2,0\end{array}$&$(10,\allowbreak -9,\allowbreak 3,\allowbreak 4,\allowbreak 5,\allowbreak 6,\allowbreak 7,\allowbreak 8,\allowbreak 2,\allowbreak -1)$&86&15&8&22\\
87&$(0, 0)$&$\begin{array}{@{}c@{}}6,4,2,0\\4,3,2,0\end{array}$&$(10,\allowbreak -9,\allowbreak 3,\allowbreak 5,\allowbreak 4,\allowbreak -7,\allowbreak -6,\allowbreak 8,\allowbreak 2,\allowbreak -1)$&87&16&9&22\\
88&$(0, 0)$&$\begin{array}{@{}c@{}}6,4,2,0\\4,3,1,0\end{array}$&$(10,\allowbreak -9,\allowbreak 3,\allowbreak -7,\allowbreak 5,\allowbreak 6,\allowbreak 4,\allowbreak 8,\allowbreak 2,\allowbreak -1)$&88&18&8&22\\
89&$(0, 0)$&$\begin{array}{@{}c@{}}6,4,2,0\\4,2,1,0\end{array}$&$(10,\allowbreak -9,\allowbreak 8,\allowbreak 5,\allowbreak 4,\allowbreak -7,\allowbreak -6,\allowbreak -3,\allowbreak 2,\allowbreak -1)$&89&19&9&22\\
90&$(0, 0)$&$\begin{array}{@{}c@{}}6,4,2,0\\4,2,0,0\end{array}$&$(10,\allowbreak -9,\allowbreak 8,\allowbreak -7,\allowbreak 5,\allowbreak 6,\allowbreak 4,\allowbreak -3,\allowbreak 2,\allowbreak -1)$&90&22&8&23\\


==> anc/model6/compatibility_tables.md <==
# Model 6: complete finite unipotent compatibility tables

These data accompany the mathematical generator and character criterion in the Model 6 section and its finite-certificate appendix. All scalar equations equal zero. Matrix entries in each witness are row-major; the order of the four matrices is P, Q, R, S. The signed column `-k` means `-e_k`. Rational stabilizer density and wavefront proofs are retained in the manuscript.

| Cell | Signed columns of W | Full equations | Forced zero determinants | Invertible witness (P; Q; R; S) |
| --- | --- | --- | --- | --- |
| P001 | 1, 2, 3, 4, 5, 6, 7, 8, 9, 10 | None | None | (2, -2, 1, 0); (-2, -2, -1, 2); (1, 0, 0, -2); (0, 1, -1, 1) |
| P002 | 1, 2, 3, 5, 4, -7, -6, 8, 9, 10 | q12 - s12 | None | (0, -1, 1, 1); (-1, -2, -1, 2); (-1, 2, -2, -1); (-1, -2, 0, 2) |
| P003 | 1, 2, 3, -7, 5, 6, 4, 8, 9, 10 | q12 + s22; q22 - s12 | None | (1, -2, 1, -1); (-2, 0, 2, 1); (1, 1, 1, -2); (2, 1, 1, 0) |
| P004 | 1, 2, 8, 5, 4, -7, -6, -3, 9, 10 | q11; q12 - s12; s11 | None | (-1, -2, 2, 2); (0, -1, -2, 0); (0, 1, 2, -2); (0, -1, -1, 0) |
| P005 | 1, 2, 8, -7, 5, 6, 4, -3, 9, 10 | q11 + s21; q12 + s22; q21 - s11; q22 - s12 | None | (2, -2, 1, 2); (0, 1, -2, 0); (1, -2, 1, -1); (-2, 0, 0, -1) |
| P006 | 1, 3, 2, 4, 5, 6, 7, -9, -8, 10 | p12 - r12 | None | (-1, 1, 2, 0); (-1, -2, -2, -2); (-2, 1, 1, -2); (-2, 2, -1, 2) |
| P007 | 1, 3, 2, 5, 4, -7, -6, -9, -8, 10 | p12 - r12; q12 - s12 | None | (-2, -1, -1, 2); (0, 1, 1, 1); (-2, -1, -1, 1); (1, 1, 1, 2) |
| P008 | 1, 3, 2, -7, 5, 6, 4, -9, -8, 10 | p12 - r12; q12 + s22; q22 - s12 | None | (0, -2, 1, 1); (1, 1, 0, 2); (-2, -2, -1, 2); (-1, 2, -2, -1) |
| P009 | 1, 5, 2, 3, 4, -7, -8, -9, -6, 10 | q11 - r22; q12; r12 | None | (-1, 2, 2, 1); (1, 0, -1, -1); (2, 0, -1, 1); (-1, 0, -1, 2) |
| P010 | 1, 8, 2, 4, 5, 6, 7, -9, 3, 10 | q11; q21; r12; r22 | Q, R | Incompatible |
| P011 | 1, 5, 2, 8, 4, -7, 3, -9, -6, 10 | q11; q12; r12; s12 | Q | Incompatible |
| P012 | 1, 8, 2, 5, 4, -7, -6, -9, 3, 10 | q11; q12 - s12; q21 - r22; r12 | None | (-2, -2, -2, 1); (0, 2, -2, -2); (-2, 0, 2, -2); (0, 2, -2, -2) |
| P013 | 1, 8, 2, -7, 5, 6, 4, -9, 3, 10 | q11; q12 + s22; q21; q22 - s12; r12 | Q | Incompatible |
| P014 | 1, 3, 4, 5, 2, -9, -6, -7, -8, 10 | p12; p22 - s11; s12 | None | (2, 0, -1, -2); (1, -1, 2, 0); (-2, 1, -2, 2); (-2, 0, -1, 1) |
| P015 | 1, 3, -7, 5, 2, -9, -6, -4, -8, 10 | p12; q12; s11; s12 | S | Incompatible |
| P016 | 1, 5, 3, 4, 2, -9, 7, 8, -6, 10 | p12 - s11; p22 - s12; q11 - r12; q12 - r22 | None | (-2, 2, 0, 2); (1, -2, -2, 1); (-2, 1, 0, -2); (2, 2, 0, -1) |
| P017 | 1, 5, 3, -7, 2, -9, 4, 8, -6, 10 | p12 - s11; q11 - r12; q12; s12 | None | (-1, 2, -1, 1); (1, 0, 2, -1); (-1, 1, 2, 1); (2, 0, 2, 1) |
| P018 | 1, 8, 4, 5, 2, -9, -6, -7, 3, 10 | p22 - s11; q11; q21 - r22; r12; s12 | None | (2, -1, -2, 2); (0, -1, -1, 1); (1, 0, -1, -1); (2, 0, -2, 2) |
| P019 | 1, 5, 8, -7, 2, -9, 4, -3, -6, 10 | q11; q12; s11; s12 | Q, S | Incompatible |
| P020 | 1, 8, -7, 5, 2, -9, -6, -4, 3, 10 | q11; q12; q21 - r22; s11; s12 | Q, S | Incompatible |
| P021 | 1, 3, -9, 4, 5, 6, 7, -2, -8, 10 | p12; p22; s11; s21 | P, S | Incompatible |
| P022 | 1, 3, -9, 5, 4, -7, -6, -2, -8, 10 | p12; p22 + s21; q12 - s12; s11 | None | (2, 0, 2, 1); (2, -2, -1, 2); (2, -2, -2, -2); (0, -2, -1, 0) |
| P023 | 1, 3, -9, -7, 5, 6, 4, -2, -8, 10 | p12; q12 + s22; q22 - s12; s11; s21 | S | Incompatible |
| P024 | 1, 5, -9, 3, 4, -7, -8, -2, -6, 10 | p12; p22 + s21; q11 - r22; q12; s11 | None | (2, 0, 0, -2); (2, 0, 1, 2); (-2, 2, -1, 2); (0, -2, 2, 1) |
| P025 | 1, 8, -9, 4, 5, 6, 7, -2, 3, 10 | p22; q11; q21; r22; s11; s21 | Q, S | Incompatible |
| P026 | 1, 5, -9, 8, 4, -7, 3, -2, -6, 10 | p22 + s21; q11; q12; s11; s12 | Q, S | Incompatible |
| P027 | 1, 8, -9, 5, 4, -7, -6, -2, 3, 10 | p22 + s21; q11; q12 - s12; q21 - r22; s11 | None | (0, -2, -2, -1); (0, 2, -1, 1); (-2, 2, 2, -1); (0, 2, 1, 0) |
| P028 | 1, 8, -9, -7, 5, 6, 4, -2, 3, 10 | q11; q12 + s22; q21; q22 - s12; s11; s21 | Q, S | Incompatible |
| P029 | 1, -9, 3, 4, 5, 6, 7, 8, 2, 10 | p12; p22; r12; r22 | P, R | Incompatible |
| P030 | 1, -9, 3, 5, 4, -7, -6, 8, 2, 10 | p12; p22; q12 - s12; r12; r22 | P, R | Incompatible |
| P031 | 1, -9, 3, -7, 5, 6, 4, 8, 2, 10 | p12; p22 + r22; q12 + s22; q22 - s12; r12 | None | (-2, 0, -2, 2); (-2, 2, 1, 0); (1, 0, 2, -2); (-1, 0, 0, -2) |
| P032 | 1, -9, 8, 5, 4, -7, -6, -3, 2, 10 | p12 + r12; p22; q11; q12 - s12; r22; s11 | None | (-2, -1, -1, 0); (0, 2, 2, 0); (1, 1, 2, 0); (0, 2, 1, 1) |
| P033 | 1, -9, 8, -7, 5, 6, 4, -3, 2, 10 | p12 + r12; p22 + r22; q11 + s21; q12 + s22; q21 - s11; q22 - s12 | None | (0, 1, 2, -2); (1, -1, -2, -1); (1, -1, -1, 2); (-2, -1, -1, 1) |
| P034 | 3, 4, 1, 2, 5, 6, 9, 10, 7, 8 | p11 - r11; p12 - r21; p21 - r12; p22 - r22 | None | (2, 2, 0, 2); (-1, 2, 0, 1); (2, 0, 2, 2); (-1, 2, -1, -2) |
| P035 | 3, 5, 1, 2, 4, -7, 9, 10, -6, 8 | p11 - r11; p12 - r21; q12; r12; r22 | R | Incompatible |
| P036 | 3, -7, 1, 2, 5, 6, 9, 10, 4, 8 | p11 - r11; p12 - r21; q12; q22; r12; r22 | Q, R | Incompatible |
| P037 | 8, 5, 1, 2, 4, -7, 9, 10, -6, -3 | q11; q12; r11; r12; r21; r22 | Q, R | Incompatible |
| P038 | 8, -7, 1, 2, 5, 6, 9, 10, 4, -3 | q11; q12; q21; q22; r11; r12; r21; r22 | Q, R | Incompatible |
| P039 | 3, 4, 1, 5, 2, -9, -6, 10, 7, 8 | p11 - r11; p12; p21 - r12; p22; s12 | P | Incompatible |
| P040 | 3, 5, 1, 4, 2, -9, 7, 10, -6, 8 | p11 - r11; p12; p22 - s12; q12 - r22; r12 | None | (-1, 0, 0, -1); (0, 1, 2, 1); (-1, 0, -2, 1); (2, -1, 0, 2) |
| P041 | 3, 5, 1, -7, 2, -9, 4, 10, -6, 8 | p11 - r11; p12; q12; r12; s12 | None | (-1, 0, 0, -1); (2, 0, -2, 2); (-1, 0, -1, 1); (2, 0, -2, 1) |
| P042 | 3, -7, 1, 5, 2, -9, -6, 10, 4, 8 | p11 - r11; p12; q12; q22 - r22; r12; s12 | None | (2, 0, -2, -2); (-2, 0, -2, 2); (2, 0, -1, 2); (-2, 0, 2, 2) |
| P043 | 8, 5, 1, 4, 2, -9, 7, 10, -6, -3 | p22 - s12; q11; q12 - r22; r11; r12; r21 | R | Incompatible |
| P044 | 8, 5, 1, -7, 2, -9, 4, 10, -6, -3 | q11; q12; r11; r12; s12 | Q, R | Incompatible |
| P045 | 8, -7, 1, 5, 2, -9, -6, 10, 4, -3 | q11; q12; q21 - r21; q22 - r22; r11; r12; s12 | Q, R | Incompatible |
| P046 | 3, 4, 1, -9, 5, 6, 2, 10, 7, 8 | p11 - r11; p12; p21 - r12; p22; s12; s22 | P, S | Incompatible |
| P047 | 3, 5, 1, -9, 4, -7, 2, 10, -6, 8 | p11 - r11; p12; p22 + s22; q12; r12; s12 | None | (1, 0, 2, 1); (1, 0, 0, -1); (1, 0, -1, -2); (-1, 0, 0, -1) |
| P048 | 3, -7, 1, -9, 5, 6, 2, 10, 4, 8 | p11 - r11; p12; q12; q22; r12; s12; s22 | Q, S | Incompatible |
| P049 | 8, 5, 1, -9, 4, -7, 2, 10, -6, -3 | p22 + s22; q11; q12; r11; r12; s12 | Q, R | Incompatible |
| P050 | 8, -7, 1, -9, 5, 6, 2, 10, 4, -3 | q11; q12; q21; q22; r11; r12; s12; s22 | Q, R, S | Incompatible |
| P051 | 10, 3, 2, 4, 5, 6, 7, -9, -8, -1 | p11; p12 - r12; p21; r11; r21 | P, R | Incompatible |
| P052 | 10, 3, 2, 5, 4, -7, -6, -9, -8, -1 | p11; p12 - r12; p21; q12 - s12; r11; r21 | P, R | Incompatible |
| P053 | 10, 3, 2, -7, 5, 6, 4, -9, -8, -1 | p11; p12 - r12; p21 + r21; q12 + s22; q22 - s12; r11 | None | (0, -1, 1, 1); (-2, 2, 1, 1); (0, -1, -1, 0); (-1, 1, 0, -2) |
| P054 | 10, 5, 2, 3, 4, -7, -8, -9, -6, -1 | p11; p21; q11 - r22; q12; r11; r12; r21 | P, R | Incompatible |
| P055 | 10, 8, 2, 4, 5, 6, 7, -9, 3, -1 | p21; q11; q21; r11; r12; r21; r22 | Q, R | Incompatible |
| P056 | 10, 5, 2, 8, 4, -7, 3, -9, -6, -1 | p11 + r21; p21; q11; q12; r11; r12; s12 | Q, R | Incompatible |
| P057 | 10, 8, 2, 5, 4, -7, -6, -9, 3, -1 | p21; q11; q12 - s12; q21 - r22; r11; r12; r21 | R | Incompatible |
| P058 | 10, 8, 2, -7, 5, 6, 4, -9, 3, -1 | p21 + r21; q11; q12 + s22; q21; q22 - s12; r11; r12 | Q, R | Incompatible |
| P059 | 3, 4, 10, 5, 2, -9, -6, -1, 7, 8 | p11; p12; p21; p22; s11; s12 | P, S | Incompatible |
| P060 | 3, 5, 10, 4, 2, -9, 7, -1, -6, 8 | p11; p12; p21; p22 - s12; q12 - r22; s11 | P | Incompatible |
| P061 | 3, 5, 10, -7, 2, -9, 4, -1, -6, 8 | p11; p12; q12; s11; s12 | P, S | Incompatible |
| P062 | 3, -7, 10, 5, 2, -9, -6, -1, 4, 8 | p11; p12; q12; q22 - r22; s11; s12 | P, S | Incompatible |
| P063 | 8, 5, 10, 4, 2, -9, 7, -1, -6, -3 | p21; p22 - s12; q11; q12 - r22; r21; s11 | None | (1, 2, 0, -1); (0, 2, -2, -2); (-1, 2, 0, 2); (0, -1, 2, -1) |
| P064 | 8, 5, 10, -7, 2, -9, 4, -1, -6, -3 | q11; q12; s11; s12 | Q, S | Incompatible |
| P065 | 8, -7, 10, 5, 2, -9, -6, -1, 4, -3 | q11; q12; q21 - r21; q22 - r22; s11; s12 | Q, S | Incompatible |
| P066 | 10, 3, 4, 5, 2, -9, -6, -7, -8, -1 | p11; p12; p21; p22 - s11; r11; r21; s12 | P, R | Incompatible |
| P067 | 10, 3, -7, 5, 2, -9, -6, -4, -8, -1 | p11; p12; p21 + r11; q12; r21; s11; s12 | P, S | Incompatible |
| P068 | 10, 5, 3, 4, 2, -9, 7, 8, -6, -1 | p11; p12 - s11; p21; p22 - s12; q11 - r12; q12 - r22; r11; r21 | P, R | Incompatible |
| P069 | 10, 5, 3, -7, 2, -9, 4, 8, -6, -1 | p11; p12 - s11; p21 + r21; q11 - r12; q12; r11; s12 | None | (0, 1, -2, -1); (-1, 0, -1, -2); (0, -1, 2, 2); (1, 0, -2, -2) |
| P070 | 10, 8, 4, 5, 2, -9, -6, -7, 3, -1 | p21; p22 - s11; q11; q21 - r22; r11; r12; r21; s12 | R | Incompatible |
| P071 | 10, 5, 8, -7, 2, -9, 4, -3, -6, -1 | p11 + r11; p21 + r21; q11; q12; s11; s12 | Q, S | Incompatible |
| P072 | 10, 8, -7, 5, 2, -9, -6, -4, 3, -1 | p21 + r11; q11; q12; q21 - r22; r21; s11; s12 | Q, S | Incompatible |
| P073 | 3, 4, 10, -9, 5, 6, 2, -1, 7, 8 | p11; p12; p21; p22; s11; s12; s21; s22 | P, S | Incompatible |
| P074 | 3, 5, 10, -9, 4, -7, 2, -1, -6, 8 | p11; p12; p21 + s21; p22 + s22; q12; s11; s12 | P, S | Incompatible |
| P075 | 3, -7, 10, -9, 5, 6, 2, -1, 4, 8 | p11; p12; q12; q22; s11; s12; s21; s22 | P, Q, S | Incompatible |
| P076 | 8, 5, 10, -9, 4, -7, 2, -1, -6, -3 | p21 + s21; p22 + s22; q11; q12; s11; s12 | Q, S | Incompatible |
| P077 | 8, -7, 10, -9, 5, 6, 2, -1, 4, -3 | q11; q12; q21; q22; s11; s12; s21; s22 | Q, S | Incompatible |
| P078 | 10, 3, -9, 4, 5, 6, 7, -2, -8, -1 | p11; p12; p21; p22; r21; s11; s21 | P, S | Incompatible |
| P079 | 10, 3, -9, 5, 4, -7, -6, -2, -8, -1 | p11; p12; p21; p22 + s21; q12 - s12; r21; s11 | P | Incompatible |
| P080 | 10, 3, -9, -7, 5, 6, 4, -2, -8, -1 | p11; p12; p21 + r21; q12 + s22; q22 - s12; s11; s21 | P, S | Incompatible |
| P081 | 10, 5, -9, 3, 4, -7, -8, -2, -6, -1 | p11; p12; p21; p22 + s21; q11 - r22; q12; r21; s11 | P | Incompatible |
| P082 | 10, 8, -9, 4, 5, 6, 7, -2, 3, -1 | p21; p22; q11; q21; r21; r22; s11; s21 | P, Q, R, S | Incompatible |
| P083 | 10, 5, -9, 8, 4, -7, 3, -2, -6, -1 | p11 + r21; p21; p22 + s21; q11; q12; s11; s12 | Q, S | Incompatible |
| P084 | 10, 8, -9, 5, 4, -7, -6, -2, 3, -1 | p21; p22 + s21; q11; q12 - s12; q21 - r22; r21; s11 | None | (2, 2, 0, -1); (0, 2, 1, -1); (-2, -2, 0, 1); (0, 2, 1, -2) |
| P085 | 10, 8, -9, -7, 5, 6, 4, -2, 3, -1 | p21 + r21; q11; q12 + s22; q21; q22 - s12; s11; s21 | Q, S | Incompatible |
| P086 | 10, -9, 3, 4, 5, 6, 7, 8, 2, -1 | p11; p12; p21; p22; r11; r12; r21; r22 | P, R | Incompatible |
| P087 | 10, -9, 3, 5, 4, -7, -6, 8, 2, -1 | p11; p12; p21; p22; q12 - s12; r11; r12; r21; r22 | P, R | Incompatible |
| P088 | 10, -9, 3, -7, 5, 6, 4, 8, 2, -1 | p11; p12; p21 + r21; p22 + r22; q12 + s22; q22 - s12; r11; r12 | P, R | Incompatible |
| P089 | 10, -9, 8, 5, 4, -7, -6, -3, 2, -1 | p11 + r11; p12 + r12; p21; p22; q11; q12 - s12; r21; r22; s11 | P, R | Incompatible |
| P090 | 10, -9, 8, -7, 5, 6, 4, -3, 2, -1 | p11 + r11; p12 + r12; p21 + r21; p22 + r22; q11 + s21; q12 + s22; q21 - s11; q22 - s12 | None | (-2, -2, -1, 0); (1, 2, 2, 2); (2, 2, 1, 0); (2, 2, -1, -2) |


==> anc/model6/requirements.txt <==
sympy==1.14.0


==> anc/model6/verification_output.json <==
{
  "status": "PASS",
  "arithmetic": "exact rational arithmetic",
  "intersection_tables": 90,
  "representatives": 90,
  "linear_systems": 90,
  "determinant_obstructions": 60,
  "invertible_witnesses": 30,
  "transpose_fixed_cells": 40,
  "transpose_pairs": 25,
  "scope": "Finite rank enumeration, symplectic representative equations, root-space character systems, full row-space equality, determinant restrictions and explicit witnesses. No verification of distributional descent, rational orbit completeness proof, H x H full stabilizers, densities or wavefront arguments."
}


==> anc/model6/verify.py <==
#!/usr/bin/env python3
"""Reconstruct all 90 Model 6 unipotent systems over QQ.

The input fixes signed representatives and printed finite systems. The
reconstruction uses only the Lie-coordinate matrix, the rank definition and
the trace character in the mathematical manuscript. No original archive or
LaTeX source is needed. This verifies finite linear-algebra facts, not the
rational-orbit, descent, stabilizer-density or wavefront theorems.
"""
import argparse
import collections
import itertools
import json
from pathlib import Path

import sympy as sp


def assert_equal(actual, expected, message):
    if actual != expected:
        raise AssertionError(f'{message}: {actual!r} != {expected!r}')


def block(matrix, row, column):
    return matrix[2 * row:2 * row + 2, 2 * column:2 * column + 2]


def put(matrix, row, column, value):
    matrix[2 * row:2 * row + 2, 2 * column:2 * column + 2] = value


def sharp(matrix):
    return sp.trace(matrix) * sp.eye(2) - matrix


def root_basis():
    result = []
    slots = [(0, 1, 3, 4), (1, 2, 2, 3), (0, 2, 2, 4), (0, 3, 1, 4)]
    for row, column, paired_row, paired_column in slots:
        for index in range(4):
            elementary = sp.zeros(2)
            elementary[index // 2, index % 2] = 1
            matrix = sp.zeros(10)
            put(matrix, row, column, elementary)
            put(matrix, paired_row, paired_column, -sharp(elementary))
            result.append(matrix)
    for row, column in [(1, 3), (0, 4)]:
        for elementary in [sp.Matrix([[0, 1], [0, 0]]),
                           sp.Matrix([[0, 0], [1, 0]]), sp.diag(1, -1)]:
            matrix = sp.zeros(10)
            put(matrix, row, column, elementary)
            result.append(matrix)
    return result


def rank_matrix(matrix):
    return [[int(matrix[2 * a:, 2 * b:].rank()) for b in range(1, 5)]
            for a in range(1, 5)]


def rref_rows(matrix):
    if matrix.rows == 0:
        return []
    reduced = matrix.rref()[0]
    return [tuple(reduced.row(i)) for i in range(reduced.rows)
            if any(reduced.row(i))]


def enumerate_rank_tables():
    """Enumerate exactly the manuscript's nonnegative intersection tables."""
    compositions = [row for row in itertools.product(range(3), repeat=5)
                    if sum(row) == 2]
    result = set()
    for first, second in itertools.product(compositions, repeat=2):
        middle = tuple(2 - first[j] - second[j] - first[4 - j] - second[4 - j]
                       for j in range(5))
        if min(middle) < 0 or sum(middle) != 2 or middle[2] not in (0, 2):
            continue
        table = [first, second, middle, second[::-1], first[::-1]]
        ranks = tuple(sum(table[i][j] for i in range(a, 5) for j in range(b, 5))
                      for a in range(1, 5) for b in range(1, 5))
        result.add(ranks)
    return sorted(result, reverse=True)


def verify(data):
    j = sp.Matrix([[0, -1], [1, 0]])
    reversal = sp.zeros(5)
    for i in range(5):
        reversal[i, 4 - i] = 1
    form = sp.kronecker_product(reversal, j)
    basis = root_basis()
    assert_equal(len(basis), 22, 'Lie basis length')
    assert_equal(sp.Matrix.hstack(*[matrix.reshape(100, 1) for matrix in basis]).rank(),
                 22, 'Lie basis independence')
    for matrix in basis:
        assert_equal(matrix.T * form + form * matrix, sp.zeros(10), 'Lie-form equation')
    coefficient_names = [f'{letter}{a}{b}' for letter in 'pqrs'
                         for a in (1, 2) for b in (1, 2)]
    symbols = sp.symbols(' '.join(coefficient_names))
    local_symbols = dict(zip(coefficient_names, symbols))
    coefficients = [sp.Matrix(2, 2, symbols[4 * i:4 * i + 4]) for i in range(4)]
    expected_ranks = enumerate_rank_tables()
    assert_equal(len(expected_ranks), 90, 'complete intersection-table enumeration')
    assert_equal([row['id'] for row in data['cells']], list(range(1, 91)), 'cell identifiers')
    complete_ranks = []
    counts = collections.defaultdict(lambda: [0, 0, 0])
    determinant_count = witness_count = 0
    for row in data['cells']:
        identifier = row['id']
        signed = row['signed_columns']
        assert_equal(sorted(abs(x) for x in signed), list(range(1, 11)), f'P{identifier:03}: permutation')
        representative = sp.zeros(10)
        for column, entry in enumerate(signed):
            representative[abs(entry) - 1, column] = 1 if entry > 0 else -1
        assert_equal(representative.T * form * representative, form, f'P{identifier:03}: symplectic equation')
        ranks = rank_matrix(representative)
        complete_ranks.append(tuple(x for rank_row in ranks for x in rank_row))
        assert_equal(ranks[:2], row['top_ranks'], f'P{identifier:03}: printed corner ranks')
        assert_equal([ranks[0][3], ranks[3][3]], row['outer_position'], f'P{identifier:03}: outer position')
        equations = []
        prohibited_positions = [(a, b) for a in range(10) for b in range(10)
                                if a // 2 <= b // 2]
        conjugates = [representative.T * matrix * representative for matrix in basis]
        intersection_equations = sp.Matrix([
            [conjugate[a, b] for conjugate in conjugates]
            for a, b in prohibited_positions
        ])
        intersection_dimension = 22 - intersection_equations.rank()
        for matrix in basis:
            conjugate = representative.T * matrix * representative
            if any(conjugate[a, b] for a in range(10) for b in range(10)
                   if a // 2 <= b // 2):
                continue
            partner = -conjugate.T
            phase = sp.trace(coefficients[0] * block(matrix, 0, 1)
                             + coefficients[1] * block(matrix, 1, 2)
                             + coefficients[2] * block(partner, 0, 1)
                             + coefficients[3] * block(partner, 1, 2))
            equations.append(sp.expand(phase))
        # Compute the intersection for arbitrary linear combinations as well.
        # Equality confirms that root selection missed no cancellation direction.
        assert_equal(len(equations), intersection_dimension,
                     f'P{identifier:03}: basis selection spans full Lie intersection')
        raw = sp.Matrix([[phase.coeff(symbol) for symbol in symbols] for phase in equations])
        if not equations:
            raw = sp.zeros(0, 16)
        printed_expressions = [sp.sympify(equation, locals=local_symbols) for equation in row['equations']]
        printed = sp.Matrix([[phase.coeff(symbol) for symbol in symbols] for phase in printed_expressions])
        if not printed_expressions:
            printed = sp.zeros(0, 16)
        assert_equal(len(equations), row['unipotent_dimension'], f'P{identifier:03}: full unipotent dimension')
        assert_equal(raw.rank(), row['equation_rank'], f'P{identifier:03}: compatibility rank')
        assert_equal(rref_rows(raw), rref_rows(printed), f'P{identifier:03}: complete system row space')
        null_basis = raw.nullspace()
        free = sp.symbols(f't0:{len(null_basis)}')
        general = sp.zeros(16, 1)
        for parameter, vector in zip(free, null_basis):
            general += parameter * vector
        substitution = dict(zip(symbols, general))
        zero_determinants = [letter.upper() for letter, coefficient in zip('pqrs', coefficients)
                             if sp.expand(coefficient.det().subs(substitution, simultaneous=True)) == 0]
        if row['compatible']:
            assert_equal(zero_determinants, [], f'P{identifier:03}: compatible determinant criterion')
            witness = [sp.Matrix(2, 2, matrix) for matrix in row['witness']]
            witness_values = dict(zip(symbols, [entry for matrix in witness for entry in matrix]))
            assert_equal([phase.subs(witness_values) for phase in equations], [0] * len(equations),
                         f'P{identifier:03}: witness character')
            if not all(matrix.det() != 0 for matrix in witness):
                raise AssertionError(f'P{identifier:03}: singular printed witness')
            witness_count += 1
        else:
            assert_equal(zero_determinants, row['zero_determinants'], f'P{identifier:03}: all zero determinant certificates')
            if not zero_determinants:
                raise AssertionError(f'P{identifier:03}: absent determinant obstruction')
            determinant_count += 1
        count = counts[tuple(row['outer_position'])]
        count[0] += 1
        count[2 if row['compatible'] else 1] += 1
    assert_equal(complete_ranks, expected_ranks, 'all ninety lexicographically ordered ranks')
    assert_equal(len(set(complete_ranks)), 90, 'distinct parabolic cells')
    transpose_fixed = 0
    for row, ranks in zip(data['cells'], complete_ranks):
        transpose = tuple(ranks[4 * b + a] for a in range(4) for b in range(4))
        partner = complete_ranks.index(transpose) + 1
        assert_equal(partner, row['transpose_partner'], f'P{row["id"]:03}: transpose partner')
        transpose_fixed += int(partner == row['id'])
    assert_equal(transpose_fixed, 40, 'transpose-fixed cells')
    assert_equal(determinant_count, 60, 'whole-cell incompatibility count')
    assert_equal(witness_count, 30, 'compatible witness count')
    expected_counts = {(2, 2): [5, 0, 5], (2, 1): [23, 11, 12], (1, 1): [5, 2, 3],
                       (2, 0): [29, 23, 6], (1, 0): [23, 20, 3], (0, 0): [5, 4, 1]}
    assert_equal(dict(counts), expected_counts, 'outer-position count table')
    return {
        'status': 'PASS', 'arithmetic': 'exact rational arithmetic',
        'intersection_tables': 90, 'representatives': 90, 'linear_systems': 90,
        'determinant_obstructions': 60, 'invertible_witnesses': 30,
        'transpose_fixed_cells': 40, 'transpose_pairs': 25,
        'scope': 'Finite rank enumeration, symplectic representative equations, root-space character systems, full row-space equality, determinant restrictions and explicit witnesses. No verification of distributional descent, rational orbit completeness proof, H x H full stabilizers, densities or wavefront arguments.',
    }


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--output', type=Path, help='optional machine-readable result path')
    options = parser.parse_args()
    path = Path(__file__).resolve().parent / 'cell_compatibility.json'
    result = verify(json.loads(path.read_text()))
    report = json.dumps(result, indent=2) + '\n'
    if options.output:
        options.output.write_text(report)
    print(report, end='')


if __name__ == '__main__':
    main()


==> anc/model6_verify_coordinates.py <==
from pathlib import Path
import sympy as S,json
I=S.eye(2);O=S.zeros(2);t,h,z,p,q,r,s,alpha,beta,gamma,kappa,m=S.symbols('t h z p q r s alpha beta gamma kappa m',nonzero=True)
def mat2(prefix):return S.Matrix(2,2,S.symbols(prefix+'0:4'))
def block(A,B,C,D):return A.row_join(B).col_join(C.row_join(D))
def iszero(M):return all(S.factor(x)==0 for x in M)
def U(X):return block(I,X,O,I)
def L(V):return block(I,O,V,I)
def d(a):return S.diag(a,a)
results={}
A,B,C=map(mat2,['a','b','c'])
x=block(A,B,C,O);inv=block(O,C.inv(),B.inv(),-B.inv()*A*C.inv())
assert iszero(x*inv-S.eye(4)) and iszero(inv*x-S.eye(4))
assert S.factor(x.det()-B.det()*C.det())==0
results['rankzero_global_inverse_and_determinant']='PASS'
Z=mat2('z');y=block(Z*B,B,B,O)
ZT=B.T*Z.T*B.T.inv();assert iszero(y.T-block(ZT*B.T,B.T,B.T,O))
assert S.factor(S.trace(ZT)-S.trace(Z))==0
results['rankzero_transpose_trace_preservation']='PASS'
x0=block(O,S.Matrix([[beta,0],[0,0]]),S.Matrix([[0,0],[0,gamma]]),S.Matrix([[0,1],[0,0]]));x0[1,0]=alpha
X=S.Matrix([[h*beta,-beta/gamma*z+(alpha-beta*gamma)/gamma*h*h],[0,alpha/gamma*h]])
V=S.Matrix([[-alpha/beta*h,z],[0,-h*gamma]])
a=S.Matrix([[1,h],[0,1]])
assert iszero(U(X)*d(a)*x0*d(a).inv()*L(V)-x0)
assert S.factor(S.trace(X)+S.trace(V)-h*(beta-gamma)*(1+alpha/(beta*gamma)))==0
assert S.factor(x0.det()+alpha*beta*gamma)==0
results['p006_entire_zero_leg_stabilizer_fixing_identity_and_phase']='PASS'
b=S.Matrix([r,q]);c=S.Matrix([[q,s]]);A=mat2('f');xn=block(A,b.row_join(S.zeros(2,1)),S.zeros(1,2).col_join(c),S.Matrix([[0,1],[0,0]]))
ah=S.Matrix([[1,h],[0,1]]);Xh=h*(ah*b)*S.Matrix([[1,0]]);Vh=-h*S.Matrix([0,1])*(c*ah.inv())
wantA=ah*(A+h*h*b*c)*ah.inv();want=block(wantA,(ah*b).row_join(S.zeros(2,1)),S.zeros(1,2).col_join(c*ah.inv()),S.Matrix([[0,1],[0,0]]))
assert iszero(U(Xh)*d(ah)*xn*d(ah).inv()*L(Vh)-want)
assert S.factor(S.trace(Xh)+S.trace(Vh)-h*(r-s)-2*h*h*q)==0
results['p006_compensated_centralizer_action_quadratic_phase']='PASS'
yp=S.Matrix([[alpha,0,0,r],[0,0,0,q],[0,0,p,0],[s,q,0,0]])
yn=S.Matrix([[0,kappa,m,0],[0,0,q,0],[0,0,0,1],[q,m,0,0]])
assert S.factor(yp.det()+p*q*q*alpha)==0
assert S.factor(yn.det()+q*q*kappa)==0
results['p006_semisimple_and_nonzero_leg_determinants']='PASS'
# Jacobians of the three residual affine charts in the final text.
u1,u2,v1,v2=S.symbols('u1 u2 v1 v2')
sem=S.Matrix([alpha+r*v1+s*u1,q*u1,q*v1+s*u2,q*u2]);jsem=sem.jacobian([alpha,u1,u2,v1]).det()
assert S.factor(jsem*jsem-q**6)==0
zero=S.Matrix([s*u1,r*v2,s*u2,alpha]);assert S.factor(zero.jacobian([alpha,u1,u2,v2]).det()**2-s**4*r**2)==0
nil=S.Matrix([beta*v1,gamma*u1,alpha,gamma*u2]);assert S.factor(nil.jacobian([alpha,u1,u2,v1]).det()**2-beta**2*gamma**4)==0
results['p006_all_three_affine_jacobian_formulas']='PASS'
# Print the exact check results without modifying delivered files.
print(json.dumps(results,indent=2))


==> anc/model8_verify_conormal.py <==
#!/usr/bin/env python3
"""Reconstruct the compressed S11 conormal solely from final public formulas.
Checks exact identities and the uniform symbolic 19x19 minor, not the
nilpotent-wavefront theorem or the complete representation-theoretic proof.
"""
import sympy as s
from pathlib import Path
p,q,r=s.symbols('p q r',nonzero=True)
I=s.eye(2);O=s.zeros(2);J=s.Matrix([[0,-1],[1,0]]);W=s.Matrix([[0,1],[1,0]])
def blocks(v):return s.BlockMatrix(v).as_explicit()
def unit(a,b):
 m=s.zeros(8);m[a-1,b-1]=1;return m
def sharp(A):return s.trace(A)*I-A
def m(A,B,t):return s.diag(A,B,t*B/B.det(),t*A/A.det())
Q=blocks([[O,O,O,J],[O,O,J,O],[O,-J,O,O],[-J,O,O,O]])
positions=[8,3,2,5,4,7,6,1];signs=[1,1,1,1,1,-1,-1,1]
w=s.zeros(8)
for j,(a,c) in enumerate(zip(positions,signs)):w[a-1,j]=c
m0=m(W,I,1);E=s.Matrix([[p,q],[r,0]]);x=m0*w*m(W*E,E,E.det());xi=x.inv()
assert s.simplify(x.T*Q*x-E.det()*Q)==s.zeros(8)
def D(A):return s.diag(A,A,A,A)
def N(X=O,y=0,Z=O,z=0):return blocks([[O,X,Z,z*I],[O,O,y*I,sharp(Z)],[O,O,O,-sharp(X)],[O,O,O,O]])
units=[s.Matrix(2,2,lambda i,j:int(i==a and j==b)) for a in range(2) for b in range(2)]
roots=[N(X=A) for A in units]+[N(y=1)]+[N(Z=A) for A in units]+[N(z=1)]
T=[xi*n*x for n in roots]+[n.T for n in roots]+[xi*D(A)*x-D(A) for A in units]+[D(E.inv()*A) for A in units[:3]]
C=[unit(3,1)-unit(8,6),unit(4,1)+unit(8,5),unit(4,2)-unit(7,5),unit(6,1)-unit(8,3),unit(5,1)+unit(6,2)+unit(7,3)+unit(8,4),unit(7,1)+unit(8,2),unit(2,1)+unit(8,7)-unit(5,1)-unit(8,4),unit(4,3)+unit(6,5)-unit(5,1)-unit(8,4),s.diag(-1,0,1,0,0,-1,0,1),s.diag(0,-1,0,1,-1,0,1,0)]
for i,B in enumerate(C):
 assert B.T*Q+Q*B==s.zeros(8),('orthogonal',i)
 assert s.trace(B)==0,('central',i)
 for j,A in enumerate(T):assert s.simplify(s.trace(B*A))==0,('annihilator',i,j)
assert s.Matrix.hstack(*[B.reshape(64,1) for B in C]).rank()==10
print('Ten exact final conormal basis vectors: orthogonality, central annihilation, 27 generator pairings and independence PASS.',flush=True)
tori=[s.diag(1,0,0,0,0,0,0,-1),s.diag(0,1,0,0,0,0,-1,0),s.diag(0,0,1,0,0,-1,0,0),s.diag(0,0,0,1,-1,0,0,0),s.diag(0,0,0,0,1,1,1,1)]
leviroots=[unit(1,2)+unit(7,8),unit(2,1)+unit(8,7),unit(3,4)+unit(5,6),unit(4,3)+unit(6,5)]
Bbasis=roots+[n.T for n in roots]+tori+leviroots
rows=[0,1,2,3,4,5,6,7,8,9,12,14,15,17,18,20,21,25,26]
cols=[0,1,2,3,4,5,6,7,8,9,12,14,15,17,20,21,24,25,27]
minor=s.Matrix([[s.simplify(s.trace(Bbasis[k]*T[j])) for k in cols] for j in rows])
det=s.factor(minor.det(method='domain-ge'))
assert s.simplify(det+2**19*r**5/q**7)==0,det
print('Final specified uniform 19x19 determinant = -2^19 r^5/q^7 PASS; no q-r divisor.',flush=True)
assert s.trace(C[8]**2)==4
print('Final nonnilpotent diagonal witness H1: trace(H1^2)=4 PASS.',flush=True)


==> anc/model8_verify_middle.py <==
from pathlib import Path
import sympy as S, json
I=S.eye(2);O=S.zeros(2);J=S.Matrix([[0,-1],[1,0]])
def blocks(v): return S.BlockMatrix(v).as_explicit()
def sharp(A): return S.trace(A)*I-A
def N(X=O,y=0,Z=O,z=0): return blocks([[O,X,Z,z*I],[O,O,y*I,sharp(Z)],[O,O,O,-sharp(X)],[O,O,O,O]])
def unit(a,b):
 A=S.zeros(8);A[a-1,b-1]=1;return A
Q=blocks([[O,O,O,J],[O,O,J,O],[O,-J,O,O],[-J,O,O,O]])
units={(a+1,b+1):S.Matrix(2,2,lambda i,j:int(i==a and j==b)) for a in range(2) for b in range(2)}
roots={f'X{a}{b}':N(X=v) for (a,b),v in units.items()}
roots['Y']=N(y=1)
roots.update({f'Z{a}{b}':N(Z=v) for (a,b),v in units.items()})
roots['Z0']=N(z=1)
roots.update({'A+':unit(1,2)+unit(7,8),'A-':unit(2,1)+unit(8,7),'B+':unit(3,4)+unit(5,6),'B-':unit(4,3)+unit(6,5)})
pos={10:[3,5,1,7,2,8,4,6],11:[8,3,2,5,4,7,6,1],12:[8,6,2,4,5,7,3,1],15:[8,3,7,4,5,2,6,1],16:[8,6,7,5,4,2,3,1]}
ws={}
for k,v in pos.items():
 w=S.zeros(8);sign=[1]*8 if k==10 else [1,1,1,1,1,-1,-1,1]
 for j,(a,c) in enumerate(zip(v,sign)):w[a-1,j]=c
 assert w.T*Q*w==Q and w.det()==1
 ws[k]=w
result={}
for k,w in ws.items():
 rootmap={}
 for name,R in roots.items():
  C=w.T*R*w
  if any(C[i,j]!=0 for i in range(8) for j in range(8) if i//2<j//2):continue
  images=[]
  for other,A in roots.items():
   for trans,B in ([('',A)] if other.startswith(('A','B')) else [('t',A.T)]):
    if C==B: images.append(other+trans)
    elif C==-B:images.append('-'+other+trans)
  assert len(images)==1,(k,name,images)
  rootmap[name]=images[0]
 assert len(rootmap)=={10:8,11:9,12:10,15:10,16:11}[k]
 result[str(k)]=rootmap
print('All fourteen input roots tested in each of five signed monomial cells; intersection dimensions 13,14,15,15,16 PASS.')
t=S.symbols('t',nonzero=True)
ranksets={10:[[4,3,2],[3,2,1],[2,1,0]],11:[[4,3,1],[3,2,1],[1,1,0]],12:[[4,3,1],[2,2,0],[1,1,0]],15:[[4,2,1],[3,2,1],[1,0,0]],16:[[4,2,1],[2,0,0],[1,0,0]]}
paths=[(11,10,'X12'),(12,11,'Y'),(15,11,'X22'),(16,12,'Z21'),(16,15,'Y')]
for target,source,name in paths:
 x=(S.eye(8)+t*roots[name].T)*ws[target]
 assert S.simplify(x.T*Q*x)==Q and x.det()==1
 assert [[x[8-a:8,8-b:8].rank() for b in [6,4,2]] for a in [6,4,2]]==ranksets[source]
 # Polynomial Gaussian elimination selects nonzero monomial pivots, valid at every t != 0.
 for a in [6,4,2]:
  for b in [6,4,2]:
   C=x[8-a:8,8-b:8];rank=C.rank();_,cols=C.rref();_,rows=C[:,list(cols)].T.rref()
   minor=S.factor(C.extract(list(rows),list(cols)).det()) if rank else S.Integer(1)
   assert minor in [S.Integer(1),S.Integer(-1),t,-t,t*t,-t*t],(target,source,a,b,minor)
 print(f'{name} at w{target}: every-t form, component, nine ranks and nonzero monomial maximal minors PASS.')
# All finite identities above follow from the article's retained signed matrices, root criterion and degeneration products.



==> anc/model8_verify_terminal.py <==
#!/usr/bin/env python3
"""Exact reconstruction of condensed terminal intersections and inverse maps.
Inputs and outputs are the final article formulas; no baseline file is read.
"""
import sympy as s
I=s.eye(2);O=s.zeros(2);J=s.Matrix([[0,-1],[1,0]]);W=s.Matrix([[0,1],[1,0]]);Sigma=s.diag(1,-1)
a,b,c,d,e,f,g,h,y,z=s.symbols('a b c d e f g h y z')
X=s.Matrix([[a,b],[c,d]]);Z=s.Matrix([[e,f],[g,h]]);variables=[a,b,c,d,e,f,g,h,y,z]
def blocks(v):return s.BlockMatrix(v).as_explicit()
def sharp(A):return s.trace(A)*I-A
def u(X=X,y=y,Z=Z,z=z):return blocks([[I,X,Z,z*I+(X*sharp(Z)-Z*sharp(X))/2],[O,I,y*I,sharp(Z)-y*sharp(X)],[O,O,I,-sharp(X)],[O,O,O,I]])
def perm(pos):
 A=s.zeros(8)
 for j,p in enumerate(pos):A[p-1,j]=1
 return A
ws=[perm(p) for p in [[6,5,1,2,7,8,4,3],[3,4,8,7,2,1,5,6],[6,5,8,7,2,1,4,3],[8,7,3,4,5,6,2,1],[8,7,6,5,4,3,2,1]]]
labels=[9,13,14,17,18]
Nzero=[[a,b,c,d,z],[y,e,f,g,h],[a,b,c,d],[y],[]]
Vzero=[[y,e,f,g,h],[a,b,c,d,z],[y,e,f,g,h,z],[a,b,c,d,e,f,g,h,z],variables]
for i,w,nzero,vzero in zip(labels,ws,Nzero,Vzero):
 A=w.T*u()*w
 for side,declared in [('upper',nzero),('lower',vzero)]:
  entries=[A[j,k] for j in range(8) for k in range(8) if ((j//2<k//2) if side=='upper' else (j//2>k//2))]
  entries=[s.expand(v) for v in entries if v!=0]
  if not declared:assert not entries,(i,side)
  else:
   actual=s.groebner(entries,*variables);expected=s.groebner(declared,*variables)
   assert list(actual)==list(expected),(i,side,list(actual),list(expected))
 sub={v:0 for v in nzero};xx=X.subs(sub);zz=Z.subs(sub);yy=y.subs(sub);ss=z.subs(sub)
 n=u(xx,yy,zz,ss)
 coords={9:(-W*zz.T,0,O,-yy),13:(O,-ss,-xx.T*W,0),14:(O,-ss,-W*zz.T*W,-yy),17:(Sigma*zz*J,0,-Sigma*xx*J,-ss),18:(Sigma*xx*Sigma,-yy,-Sigma*zz*Sigma,-ss)}[i]
 right=u(*coords)
 assert s.simplify(n*w*right.T-w)==s.zeros(8),(i,'nonlinear inverse-transpose')
 print(f'S{i}: both complete polynomial equation ideals and whole nonlinear right inverse-transpose identity PASS.')


==> anc/model9/README.md <==
# Native Model-9 D6 exact certificate

Use Python 3.11 or later, NumPy 2.3.5 and SymPy 1.14.0. Run in a working copy:

```sh
python3 run_all.py
```

The runner rebuilds the finite data using `d6_search.py`,
`conormal_search.py`, `select_conormals.py`, `verify_independent.py` and
`make_tables.py`. No external PDF, old report or original package is read.
The search inputs, signs and coefficient conventions are explicit in the code.

The native calculation generates all 23,040 D6 Weyl elements, chooses all 492
relative cells, reconstructs every character compatibility system, identifies
48 nonempty loci and supplies rational witnesses. There are 13 Siegel and
35 boundary compatible cells. The independent verifier imports no search
module: it enumerates even signed permutations directly, derives the 492/48/13
counts, replays all 48 words and witnesses, and checks each of the 35 selected
conormals against all Levi/unipotent tangent generators with symbolic
coefficients. It verifies the nonzero quadratic norm using the recorded open
determinant conditions, plus central-lattice and literal involution identities.

Expected generated files are `all_492_cells.json`, `native_d6_cells.json`,
`native_conormals.json`, `selected_conormals.json`,
`independent_verification.json`, `human_readable_certificates.md` and
`stratum_ledger.csv`. The common `../verify_all.py` wrapper runs every stage
in a new copy and compares all seven outputs byte for byte.

`human_readable_certificates.md` renders the selected conormals and
`stratum_ledger.csv` gives all cells. Native IDs 0 through 47 are D6 labels,
not E7 IDs. The analytic support argument, native-wavefront transport, lower
distributional input, central-form passage and contragredient bridge remain
mathematical manuscript proofs. Generated mechanism and status strings are explanatory metadata;
the active manuscript supplies their mathematical interpretation.


==> anc/model9/all_492_cells.json <==
[
  {
    "native_id": 0,
    "w": [
      1,
      2,
      3,
      4,
      5,
      6
    ],
    "word": [],
    "length": 0,
    "equations": [],
    "zeros": [],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 0,
    "compatible": true,
    "inside_siegel": true,
    "codimension": 0,
    "cell_dimension_M1": 67,
    "compatibility_rank": 0,
    "compatible_dimension_M1": 67,
    "rational_witness": {
      "p": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23
      ],
      "q": [
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61
      ],
      "four_determinants": [
        -1,
        -12,
        42,
        46
      ]
    }
  },
  {
    "native_id": 1,
    "w": [
      1,
      2,
      3,
      4,
      -6,
      -5
    ],
    "word": [
      6
    ],
    "length": 1,
    "equations": [
      [
        8,
        8,
        -1
      ]
    ],
    "zeros": [],
    "matches": [
      [
        8,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 1,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 1,
    "cell_dimension_M1": 66,
    "compatibility_rank": 1,
    "compatible_dimension_M1": 65,
    "rational_witness": {
      "p": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23
      ],
      "q": [
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        -23
      ],
      "four_determinants": [
        -1,
        -12,
        42,
        46
      ]
    }
  },
  {
    "native_id": 2,
    "w": [
      1,
      2,
      3,
      5,
      4,
      6
    ],
    "word": [
      4
    ],
    "length": 1,
    "equations": [
      [
        6,
        6,
        -1
      ]
    ],
    "zeros": [],
    "matches": [
      [
        6,
        6,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 1,
    "compatible": true,
    "inside_siegel": true,
    "codimension": 1,
    "cell_dimension_M1": 66,
    "compatibility_rank": 1,
    "compatible_dimension_M1": 65,
    "rational_witness": {
      "p": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23
      ],
      "q": [
        29,
        31,
        37,
        41,
        43,
        47,
        -17,
        59,
        61
      ],
      "four_determinants": [
        -1,
        -12,
        42,
        3336
      ]
    }
  },
  {
    "native_id": 3,
    "w": [
      1,
      3,
      2,
      4,
      5,
      6
    ],
    "word": [
      2
    ],
    "length": 1,
    "equations": [
      [
        2,
        2,
        -1
      ]
    ],
    "zeros": [],
    "matches": [
      [
        2,
        2,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 1,
    "compatible": true,
    "inside_siegel": true,
    "codimension": 1,
    "cell_dimension_M1": 66,
    "compatibility_rank": 1,
    "compatible_dimension_M1": 65,
    "rational_witness": {
      "p": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23
      ],
      "q": [
        29,
        31,
        -5,
        41,
        43,
        47,
        53,
        59,
        61
      ],
      "four_determinants": [
        -1,
        -12,
        1344,
        46
      ]
    }
  },
  {
    "native_id": null,
    "w": [
      1,
      2,
      3,
      -6,
      4,
      -5
    ],
    "word": [
      6,
      4
    ],
    "length": 2,
    "equations": [
      [
        null,
        6,
        1
      ],
      [
        8,
        null,
        1
      ]
    ],
    "zeros": [
      8,
      15
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 2,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 2,
    "cell_dimension_M1": 65,
    "compatibility_rank": 2,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      2,
      3,
      5,
      -6,
      -4
    ],
    "word": [
      4,
      6
    ],
    "length": 2,
    "equations": [
      [
        6,
        null,
        -1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      6,
      17
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 2,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 2,
    "cell_dimension_M1": 65,
    "compatibility_rank": 2,
    "compatible_dimension_M1": null
  },
  {
    "native_id": 4,
    "w": [
      1,
      3,
      2,
      4,
      -6,
      -5
    ],
    "word": [
      2,
      6
    ],
    "length": 2,
    "equations": [
      [
        2,
        2,
        -1
      ],
      [
        8,
        8,
        -1
      ]
    ],
    "zeros": [],
    "matches": [
      [
        2,
        2,
        -1
      ],
      [
        8,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 2,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 2,
    "cell_dimension_M1": 65,
    "compatibility_rank": 2,
    "compatible_dimension_M1": 63,
    "rational_witness": {
      "p": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23
      ],
      "q": [
        29,
        31,
        -5,
        41,
        43,
        47,
        53,
        59,
        -23
      ],
      "four_determinants": [
        -1,
        -12,
        1344,
        46
      ]
    }
  },
  {
    "native_id": 5,
    "w": [
      1,
      3,
      2,
      5,
      4,
      6
    ],
    "word": [
      2,
      4
    ],
    "length": 2,
    "equations": [
      [
        2,
        2,
        -1
      ],
      [
        6,
        6,
        -1
      ]
    ],
    "zeros": [],
    "matches": [
      [
        2,
        2,
        -1
      ],
      [
        6,
        6,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 2,
    "compatible": true,
    "inside_siegel": true,
    "codimension": 2,
    "cell_dimension_M1": 65,
    "compatibility_rank": 2,
    "compatible_dimension_M1": 63,
    "rational_witness": {
      "p": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23
      ],
      "q": [
        29,
        31,
        -5,
        41,
        43,
        47,
        -17,
        59,
        61
      ],
      "four_determinants": [
        -1,
        -12,
        1344,
        3336
      ]
    }
  },
  {
    "native_id": 6,
    "w": [
      1,
      2,
      3,
      -6,
      5,
      -4
    ],
    "word": [
      4,
      6,
      4
    ],
    "length": 3,
    "equations": [
      [
        8,
        6,
        -1
      ],
      [
        6,
        8,
        -1
      ]
    ],
    "zeros": [],
    "matches": [
      [
        8,
        6,
        -1
      ],
      [
        6,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 3,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 3,
    "cell_dimension_M1": 64,
    "compatibility_rank": 2,
    "compatible_dimension_M1": 62,
    "rational_witness": {
      "p": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23
      ],
      "q": [
        29,
        31,
        37,
        41,
        43,
        47,
        -23,
        59,
        -17
      ],
      "four_determinants": [
        -1,
        -12,
        42,
        3618
      ]
    }
  },
  {
    "native_id": null,
    "w": [
      1,
      3,
      2,
      -6,
      4,
      -5
    ],
    "word": [
      2,
      6,
      4
    ],
    "length": 3,
    "equations": [
      [
        2,
        2,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        8,
        null,
        1
      ]
    ],
    "zeros": [
      8,
      15
    ],
    "matches": [
      [
        2,
        2,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 3,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 3,
    "cell_dimension_M1": 64,
    "compatibility_rank": 3,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      3,
      2,
      5,
      -6,
      -4
    ],
    "word": [
      2,
      4,
      6
    ],
    "length": 3,
    "equations": [
      [
        2,
        2,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      6,
      17
    ],
    "matches": [
      [
        2,
        2,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 3,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 3,
    "cell_dimension_M1": 64,
    "compatibility_rank": 3,
    "compatible_dimension_M1": null
  },
  {
    "native_id": 7,
    "w": [
      1,
      3,
      4,
      5,
      2,
      6
    ],
    "word": [
      2,
      3,
      4
    ],
    "length": 3,
    "equations": [
      [
        2,
        null,
        -1
      ],
      [
        3,
        4,
        -1
      ],
      [
        null,
        6,
        -1
      ]
    ],
    "zeros": [
      2,
      15
    ],
    "matches": [
      [
        3,
        4,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 3,
    "compatible": true,
    "inside_siegel": true,
    "codimension": 3,
    "cell_dimension_M1": 64,
    "compatibility_rank": 3,
    "compatible_dimension_M1": 61,
    "rational_witness": {
      "p": [
        2,
        3,
        0,
        7,
        11,
        13,
        17,
        19,
        23
      ],
      "q": [
        29,
        31,
        37,
        41,
        -7,
        47,
        0,
        59,
        61
      ],
      "four_determinants": [
        14,
        -12,
        42,
        -413
      ]
    }
  },
  {
    "native_id": 8,
    "w": [
      1,
      5,
      2,
      3,
      4,
      6
    ],
    "word": [
      4,
      3,
      2
    ],
    "length": 3,
    "equations": [
      [
        null,
        2,
        -1
      ],
      [
        4,
        3,
        -1
      ],
      [
        6,
        null,
        -1
      ]
    ],
    "zeros": [
      6,
      11
    ],
    "matches": [
      [
        4,
        3,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 3,
    "compatible": true,
    "inside_siegel": true,
    "codimension": 3,
    "cell_dimension_M1": 64,
    "compatibility_rank": 3,
    "compatible_dimension_M1": 61,
    "rational_witness": {
      "p": [
        2,
        3,
        5,
        7,
        11,
        13,
        0,
        19,
        23
      ],
      "q": [
        29,
        31,
        0,
        -11,
        43,
        47,
        53,
        59,
        61
      ],
      "four_determinants": [
        -1,
        209,
        -319,
        46
      ]
    }
  },
  {
    "native_id": null,
    "w": [
      1,
      -6,
      2,
      3,
      4,
      -5
    ],
    "word": [
      6,
      4,
      3,
      2
    ],
    "length": 4,
    "equations": [
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        1
      ],
      [
        8,
        null,
        1
      ]
    ],
    "zeros": [
      8,
      11,
      12
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 4,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 4,
    "cell_dimension_M1": 63,
    "compatibility_rank": 3,
    "compatible_dimension_M1": null
  },
  {
    "native_id": 9,
    "w": [
      1,
      2,
      3,
      -4,
      5,
      -6
    ],
    "word": [
      4,
      5,
      6,
      4
    ],
    "length": 4,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        7,
        7,
        1
      ]
    ],
    "zeros": [
      6,
      15
    ],
    "matches": [
      [
        7,
        7,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 4,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 4,
    "cell_dimension_M1": 63,
    "compatibility_rank": 3,
    "compatible_dimension_M1": 60,
    "rational_witness": {
      "p": [
        2,
        3,
        5,
        7,
        11,
        13,
        0,
        19,
        23
      ],
      "q": [
        29,
        31,
        37,
        41,
        43,
        47,
        0,
        19,
        61
      ],
      "four_determinants": [
        -1,
        209,
        42,
        817
      ]
    }
  },
  {
    "native_id": 10,
    "w": [
      1,
      2,
      5,
      -6,
      3,
      -4
    ],
    "word": [
      4,
      3,
      6,
      4
    ],
    "length": 4,
    "equations": [
      [
        4,
        4,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        6,
        1
      ]
    ],
    "zeros": [
      6,
      15
    ],
    "matches": [
      [
        4,
        4,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 4,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 4,
    "cell_dimension_M1": 63,
    "compatibility_rank": 3,
    "compatible_dimension_M1": 60,
    "rational_witness": {
      "p": [
        2,
        3,
        5,
        7,
        11,
        13,
        0,
        19,
        23
      ],
      "q": [
        29,
        31,
        37,
        41,
        11,
        47,
        0,
        59,
        61
      ],
      "four_determinants": [
        -1,
        209,
        42,
        649
      ]
    }
  },
  {
    "native_id": 11,
    "w": [
      1,
      2,
      5,
      6,
      3,
      4
    ],
    "word": [
      4,
      3,
      5,
      4
    ],
    "length": 4,
    "equations": [
      [
        4,
        4,
        1
      ],
      [
        6,
        5,
        1
      ],
      [
        5,
        6,
        1
      ],
      [
        7,
        7,
        1
      ]
    ],
    "zeros": [],
    "matches": [
      [
        4,
        4,
        1
      ],
      [
        6,
        5,
        1
      ],
      [
        5,
        6,
        1
      ],
      [
        7,
        7,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 4,
    "compatible": true,
    "inside_siegel": true,
    "codimension": 4,
    "cell_dimension_M1": 63,
    "compatibility_rank": 4,
    "compatible_dimension_M1": 59,
    "rational_witness": {
      "p": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23
      ],
      "q": [
        29,
        31,
        37,
        41,
        11,
        17,
        13,
        19,
        61
      ],
      "four_determinants": [
        -1,
        -12,
        42,
        -12
      ]
    }
  },
  {
    "native_id": 12,
    "w": [
      1,
      3,
      2,
      -6,
      5,
      -4
    ],
    "word": [
      2,
      4,
      6,
      4
    ],
    "length": 4,
    "equations": [
      [
        2,
        2,
        -1
      ],
      [
        8,
        6,
        -1
      ],
      [
        6,
        8,
        -1
      ]
    ],
    "zeros": [],
    "matches": [
      [
        2,
        2,
        -1
      ],
      [
        8,
        6,
        -1
      ],
      [
        6,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 4,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 4,
    "cell_dimension_M1": 63,
    "compatibility_rank": 3,
    "compatible_dimension_M1": 60,
    "rational_witness": {
      "p": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23
      ],
      "q": [
        29,
        31,
        -5,
        41,
        43,
        47,
        -23,
        59,
        -17
      ],
      "four_determinants": [
        -1,
        -12,
        1344,
        3618
      ]
    }
  },
  {
    "native_id": null,
    "w": [
      1,
      3,
      4,
      -6,
      2,
      -5
    ],
    "word": [
      2,
      3,
      6,
      4
    ],
    "length": 4,
    "equations": [
      [
        2,
        null,
        -1
      ],
      [
        3,
        4,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        8,
        null,
        1
      ]
    ],
    "zeros": [
      2,
      8,
      15
    ],
    "matches": [
      [
        3,
        4,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 4,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 4,
    "cell_dimension_M1": 63,
    "compatibility_rank": 4,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      3,
      4,
      5,
      -6,
      -2
    ],
    "word": [
      2,
      3,
      4,
      6
    ],
    "length": 4,
    "equations": [
      [
        2,
        null,
        -1
      ],
      [
        3,
        null,
        -1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      2,
      3,
      17
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 4,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 4,
    "cell_dimension_M1": 63,
    "compatibility_rank": 3,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      5,
      2,
      3,
      -6,
      -4
    ],
    "word": [
      4,
      3,
      2,
      6
    ],
    "length": 4,
    "equations": [
      [
        null,
        2,
        -1
      ],
      [
        4,
        3,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      6,
      11,
      17
    ],
    "matches": [
      [
        4,
        3,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 4,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 4,
    "cell_dimension_M1": 63,
    "compatibility_rank": 4,
    "compatible_dimension_M1": null
  },
  {
    "native_id": 13,
    "w": [
      3,
      4,
      1,
      2,
      5,
      6
    ],
    "word": [
      2,
      1,
      3,
      2
    ],
    "length": 4,
    "equations": [
      [
        0,
        0,
        1
      ],
      [
        2,
        1,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        3,
        3,
        1
      ]
    ],
    "zeros": [],
    "matches": [
      [
        0,
        0,
        1
      ],
      [
        2,
        1,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        3,
        3,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 4,
    "compatible": true,
    "inside_siegel": true,
    "codimension": 4,
    "cell_dimension_M1": 63,
    "compatibility_rank": 4,
    "compatible_dimension_M1": 59,
    "rational_witness": {
      "p": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23
      ],
      "q": [
        2,
        5,
        3,
        7,
        43,
        47,
        53,
        59,
        61
      ],
      "four_determinants": [
        -1,
        -12,
        -1,
        46
      ]
    }
  },
  {
    "native_id": null,
    "w": [
      1,
      -6,
      2,
      3,
      5,
      -4
    ],
    "word": [
      4,
      6,
      4,
      3,
      2
    ],
    "length": 5,
    "equations": [
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        1
      ],
      [
        8,
        null,
        -1
      ],
      [
        6,
        8,
        -1
      ]
    ],
    "zeros": [
      8,
      11,
      12
    ],
    "matches": [
      [
        6,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 5,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 5,
    "cell_dimension_M1": 62,
    "compatibility_rank": 4,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      2,
      -6,
      -5,
      3,
      4
    ],
    "word": [
      6,
      4,
      3,
      5,
      4
    ],
    "length": 5,
    "equations": [
      [
        8,
        null,
        -1
      ],
      [
        null,
        4,
        -1
      ],
      [
        null,
        5,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      8,
      13,
      14,
      15,
      16
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 5,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 5,
    "cell_dimension_M1": 62,
    "compatibility_rank": 5,
    "compatible_dimension_M1": null
  },
  {
    "native_id": 14,
    "w": [
      1,
      2,
      5,
      -4,
      3,
      -6
    ],
    "word": [
      4,
      3,
      5,
      6,
      4
    ],
    "length": 5,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        4,
        4,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        7,
        7,
        1
      ]
    ],
    "zeros": [
      6,
      15
    ],
    "matches": [
      [
        4,
        4,
        1
      ],
      [
        7,
        7,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 5,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 5,
    "cell_dimension_M1": 62,
    "compatibility_rank": 4,
    "compatible_dimension_M1": 58,
    "rational_witness": {
      "p": [
        2,
        3,
        5,
        7,
        11,
        13,
        0,
        19,
        23
      ],
      "q": [
        29,
        31,
        37,
        41,
        11,
        47,
        0,
        19,
        61
      ],
      "four_determinants": [
        -1,
        209,
        42,
        209
      ]
    }
  },
  {
    "native_id": null,
    "w": [
      1,
      2,
      5,
      6,
      -4,
      -3
    ],
    "word": [
      4,
      3,
      5,
      4,
      6
    ],
    "length": 5,
    "equations": [
      [
        6,
        null,
        -1
      ],
      [
        4,
        null,
        1
      ],
      [
        7,
        null,
        -1
      ],
      [
        5,
        null,
        1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      4,
      5,
      6,
      7,
      17
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 5,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 5,
    "cell_dimension_M1": 62,
    "compatibility_rank": 5,
    "compatible_dimension_M1": null
  },
  {
    "native_id": 15,
    "w": [
      1,
      3,
      2,
      -4,
      5,
      -6
    ],
    "word": [
      2,
      4,
      5,
      6,
      4
    ],
    "length": 5,
    "equations": [
      [
        2,
        2,
        -1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        7,
        7,
        1
      ]
    ],
    "zeros": [
      6,
      15
    ],
    "matches": [
      [
        2,
        2,
        -1
      ],
      [
        7,
        7,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 5,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 5,
    "cell_dimension_M1": 62,
    "compatibility_rank": 4,
    "compatible_dimension_M1": 58,
    "rational_witness": {
      "p": [
        2,
        3,
        5,
        7,
        11,
        13,
        0,
        19,
        23
      ],
      "q": [
        29,
        31,
        -5,
        41,
        43,
        47,
        0,
        19,
        61
      ],
      "four_determinants": [
        -1,
        209,
        1344,
        817
      ]
    }
  },
  {
    "native_id": null,
    "w": [
      1,
      3,
      4,
      -6,
      5,
      -2
    ],
    "word": [
      2,
      3,
      4,
      6,
      4
    ],
    "length": 5,
    "equations": [
      [
        2,
        null,
        -1
      ],
      [
        3,
        null,
        -1
      ],
      [
        8,
        6,
        -1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      2,
      3,
      17
    ],
    "matches": [
      [
        8,
        6,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 5,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 5,
    "cell_dimension_M1": 62,
    "compatibility_rank": 4,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      3,
      5,
      -6,
      2,
      -4
    ],
    "word": [
      2,
      4,
      3,
      6,
      4
    ],
    "length": 5,
    "equations": [
      [
        2,
        null,
        -1
      ],
      [
        null,
        4,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        6,
        1
      ]
    ],
    "zeros": [
      2,
      6,
      13,
      15
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 5,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 5,
    "cell_dimension_M1": 62,
    "compatibility_rank": 4,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      3,
      5,
      6,
      2,
      4
    ],
    "word": [
      2,
      4,
      3,
      5,
      4
    ],
    "length": 5,
    "equations": [
      [
        2,
        null,
        -1
      ],
      [
        null,
        4,
        1
      ],
      [
        6,
        5,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        7,
        7,
        1
      ]
    ],
    "zeros": [
      2,
      13,
      15
    ],
    "matches": [
      [
        6,
        5,
        1
      ],
      [
        7,
        7,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 5,
    "compatible": false,
    "inside_siegel": true,
    "codimension": 5,
    "cell_dimension_M1": 62,
    "compatibility_rank": 5,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      5,
      2,
      -6,
      3,
      -4
    ],
    "word": [
      4,
      3,
      2,
      6,
      4
    ],
    "length": 5,
    "equations": [
      [
        null,
        2,
        -1
      ],
      [
        4,
        null,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        6,
        1
      ]
    ],
    "zeros": [
      4,
      6,
      11,
      15
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 5,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 5,
    "cell_dimension_M1": 62,
    "compatibility_rank": 4,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      5,
      2,
      6,
      3,
      4
    ],
    "word": [
      4,
      3,
      2,
      5,
      4
    ],
    "length": 5,
    "equations": [
      [
        null,
        2,
        -1
      ],
      [
        4,
        null,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        5,
        6,
        1
      ],
      [
        7,
        7,
        1
      ]
    ],
    "zeros": [
      4,
      6,
      11
    ],
    "matches": [
      [
        5,
        6,
        1
      ],
      [
        7,
        7,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 5,
    "compatible": false,
    "inside_siegel": true,
    "codimension": 5,
    "cell_dimension_M1": 62,
    "compatibility_rank": 5,
    "compatible_dimension_M1": null
  },
  {
    "native_id": 16,
    "w": [
      1,
      5,
      3,
      4,
      2,
      6
    ],
    "word": [
      2,
      3,
      4,
      3,
      2
    ],
    "length": 5,
    "equations": [
      [
        4,
        2,
        1
      ],
      [
        6,
        3,
        1
      ],
      [
        2,
        4,
        -1
      ],
      [
        3,
        6,
        -1
      ]
    ],
    "zeros": [],
    "matches": [
      [
        4,
        2,
        1
      ],
      [
        6,
        3,
        1
      ],
      [
        2,
        4,
        -1
      ],
      [
        3,
        6,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 5,
    "compatible": true,
    "inside_siegel": true,
    "codimension": 5,
    "cell_dimension_M1": 62,
    "compatibility_rank": 4,
    "compatible_dimension_M1": 58,
    "rational_witness": {
      "p": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23
      ],
      "q": [
        29,
        31,
        11,
        17,
        -5,
        47,
        -7,
        59,
        61
      ],
      "four_determinants": [
        -1,
        -12,
        152,
        34
      ]
    }
  },
  {
    "native_id": 17,
    "w": [
      3,
      4,
      1,
      2,
      -6,
      -5
    ],
    "word": [
      2,
      1,
      3,
      2,
      6
    ],
    "length": 5,
    "equations": [
      [
        0,
        0,
        1
      ],
      [
        2,
        1,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        3,
        3,
        1
      ],
      [
        8,
        8,
        -1
      ]
    ],
    "zeros": [],
    "matches": [
      [
        0,
        0,
        1
      ],
      [
        2,
        1,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        3,
        3,
        1
      ],
      [
        8,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 5,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 5,
    "cell_dimension_M1": 62,
    "compatibility_rank": 5,
    "compatible_dimension_M1": 57,
    "rational_witness": {
      "p": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23
      ],
      "q": [
        2,
        5,
        3,
        7,
        43,
        47,
        53,
        59,
        -23
      ],
      "four_determinants": [
        -1,
        -12,
        -1,
        46
      ]
    }
  },
  {
    "native_id": null,
    "w": [
      3,
      4,
      1,
      5,
      2,
      6
    ],
    "word": [
      2,
      1,
      3,
      2,
      4
    ],
    "length": 5,
    "equations": [
      [
        0,
        0,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        3,
        null,
        1
      ],
      [
        null,
        6,
        -1
      ]
    ],
    "zeros": [
      2,
      3,
      15
    ],
    "matches": [
      [
        0,
        0,
        1
      ],
      [
        1,
        2,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 5,
    "compatible": false,
    "inside_siegel": true,
    "codimension": 5,
    "cell_dimension_M1": 62,
    "compatibility_rank": 5,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      5,
      1,
      2,
      4,
      6
    ],
    "word": [
      2,
      1,
      4,
      3,
      2
    ],
    "length": 5,
    "equations": [
      [
        0,
        0,
        1
      ],
      [
        2,
        1,
        1
      ],
      [
        null,
        2,
        -1
      ],
      [
        null,
        3,
        -1
      ],
      [
        6,
        null,
        -1
      ]
    ],
    "zeros": [
      6,
      11,
      12
    ],
    "matches": [
      [
        0,
        0,
        1
      ],
      [
        2,
        1,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 5,
    "compatible": false,
    "inside_siegel": true,
    "codimension": 5,
    "cell_dimension_M1": 62,
    "compatibility_rank": 5,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      -6,
      2,
      -5,
      3,
      4
    ],
    "word": [
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 6,
    "equations": [
      [
        null,
        2,
        1
      ],
      [
        8,
        null,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      8,
      11,
      15,
      16
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 6,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 6,
    "cell_dimension_M1": 61,
    "compatibility_rank": 4,
    "compatible_dimension_M1": null
  },
  {
    "native_id": 18,
    "w": [
      1,
      -6,
      2,
      5,
      3,
      -4
    ],
    "word": [
      4,
      3,
      6,
      4,
      3,
      2
    ],
    "length": 6,
    "equations": [
      [
        null,
        2,
        1
      ],
      [
        8,
        3,
        1
      ],
      [
        4,
        6,
        1
      ],
      [
        6,
        null,
        1
      ]
    ],
    "zeros": [
      6,
      11
    ],
    "matches": [
      [
        8,
        3,
        1
      ],
      [
        4,
        6,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 6,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 6,
    "cell_dimension_M1": 61,
    "compatibility_rank": 4,
    "compatible_dimension_M1": 57,
    "rational_witness": {
      "p": [
        2,
        3,
        5,
        7,
        11,
        13,
        0,
        19,
        23
      ],
      "q": [
        29,
        31,
        0,
        23,
        43,
        47,
        11,
        59,
        61
      ],
      "four_determinants": [
        -1,
        209,
        667,
        2020
      ]
    }
  },
  {
    "native_id": null,
    "w": [
      1,
      -6,
      3,
      4,
      2,
      -5
    ],
    "word": [
      2,
      3,
      6,
      4,
      3,
      2
    ],
    "length": 6,
    "equations": [
      [
        null,
        2,
        -1
      ],
      [
        null,
        3,
        -1
      ],
      [
        8,
        null,
        1
      ],
      [
        2,
        4,
        -1
      ],
      [
        3,
        6,
        -1
      ]
    ],
    "zeros": [
      8,
      11,
      12
    ],
    "matches": [
      [
        2,
        4,
        -1
      ],
      [
        3,
        6,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 6,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 6,
    "cell_dimension_M1": 61,
    "compatibility_rank": 5,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      -4,
      2,
      3,
      5,
      -6
    ],
    "word": [
      4,
      5,
      6,
      4,
      3,
      2
    ],
    "length": 6,
    "equations": [
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        7,
        null,
        1
      ]
    ],
    "zeros": [
      6,
      7,
      11,
      12
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 6,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 6,
    "cell_dimension_M1": 61,
    "compatibility_rank": 4,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      2,
      -6,
      -5,
      -4,
      -3
    ],
    "word": [
      6,
      4,
      3,
      5,
      4,
      6
    ],
    "length": 6,
    "equations": [
      [
        8,
        null,
        -1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      8,
      17
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 6,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 6,
    "cell_dimension_M1": 61,
    "compatibility_rank": 2,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      2,
      -6,
      -4,
      3,
      5
    ],
    "word": [
      4,
      6,
      4,
      3,
      5,
      4
    ],
    "length": 6,
    "equations": [
      [
        null,
        4,
        -1
      ],
      [
        8,
        5,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      6,
      13,
      15,
      16
    ],
    "matches": [
      [
        8,
        5,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 6,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 6,
    "cell_dimension_M1": 61,
    "compatibility_rank": 5,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      2,
      5,
      -4,
      6,
      -3
    ],
    "word": [
      4,
      3,
      5,
      4,
      6,
      4
    ],
    "length": 6,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        4,
        null,
        1
      ],
      [
        7,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        5,
        8,
        1
      ]
    ],
    "zeros": [
      4,
      6,
      7,
      15
    ],
    "matches": [
      [
        5,
        8,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 6,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 6,
    "cell_dimension_M1": 61,
    "compatibility_rank": 5,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      3,
      -6,
      -5,
      2,
      4
    ],
    "word": [
      2,
      6,
      4,
      3,
      5,
      4
    ],
    "length": 6,
    "equations": [
      [
        2,
        null,
        -1
      ],
      [
        8,
        null,
        -1
      ],
      [
        null,
        4,
        -1
      ],
      [
        null,
        5,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      2,
      8,
      13,
      14,
      15,
      16
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 6,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 6,
    "cell_dimension_M1": 61,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      3,
      4,
      -2,
      5,
      -6
    ],
    "word": [
      2,
      3,
      4,
      5,
      6,
      4
    ],
    "length": 6,
    "equations": [
      [
        2,
        null,
        -1
      ],
      [
        3,
        null,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      2,
      3,
      15,
      16
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 6,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 6,
    "cell_dimension_M1": 61,
    "compatibility_rank": 4,
    "compatible_dimension_M1": null
  },
  {
    "native_id": 19,
    "w": [
      1,
      3,
      5,
      -6,
      4,
      -2
    ],
    "word": [
      2,
      3,
      4,
      3,
      6,
      4
    ],
    "length": 6,
    "equations": [
      [
        2,
        null,
        -1
      ],
      [
        6,
        4,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        3,
        8,
        -1
      ]
    ],
    "zeros": [
      2,
      15
    ],
    "matches": [
      [
        6,
        4,
        -1
      ],
      [
        3,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 6,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 6,
    "cell_dimension_M1": 61,
    "compatibility_rank": 4,
    "compatible_dimension_M1": 57,
    "rational_witness": {
      "p": [
        2,
        3,
        0,
        7,
        11,
        13,
        17,
        19,
        23
      ],
      "q": [
        29,
        31,
        37,
        41,
        -17,
        47,
        0,
        59,
        -7
      ],
      "four_determinants": [
        14,
        -12,
        42,
        -1003
      ]
    }
  },
  {
    "native_id": null,
    "w": [
      1,
      3,
      5,
      -4,
      2,
      -6
    ],
    "word": [
      2,
      4,
      3,
      5,
      6,
      4
    ],
    "length": 6,
    "equations": [
      [
        2,
        null,
        -1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        4,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        7,
        7,
        1
      ]
    ],
    "zeros": [
      2,
      6,
      13,
      15
    ],
    "matches": [
      [
        7,
        7,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 6,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 6,
    "cell_dimension_M1": 61,
    "compatibility_rank": 5,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      3,
      5,
      6,
      -4,
      -2
    ],
    "word": [
      2,
      4,
      3,
      5,
      4,
      6
    ],
    "length": 6,
    "equations": [
      [
        2,
        null,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        7,
        null,
        -1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      2,
      6,
      7,
      17
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 6,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 6,
    "cell_dimension_M1": 61,
    "compatibility_rank": 4,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      5,
      2,
      -4,
      3,
      -6
    ],
    "word": [
      4,
      3,
      2,
      5,
      6,
      4
    ],
    "length": 6,
    "equations": [
      [
        null,
        2,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        4,
        null,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        7,
        7,
        1
      ]
    ],
    "zeros": [
      4,
      6,
      11,
      15
    ],
    "matches": [
      [
        7,
        7,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 6,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 6,
    "cell_dimension_M1": 61,
    "compatibility_rank": 5,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      5,
      2,
      6,
      -4,
      -3
    ],
    "word": [
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 6,
    "equations": [
      [
        null,
        2,
        -1
      ],
      [
        6,
        null,
        1
      ],
      [
        4,
        null,
        -1
      ],
      [
        7,
        null,
        -1
      ],
      [
        5,
        null,
        1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      4,
      5,
      6,
      7,
      11,
      17
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 6,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 6,
    "cell_dimension_M1": 61,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": 20,
    "w": [
      1,
      5,
      3,
      -6,
      2,
      -4
    ],
    "word": [
      2,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 6,
    "equations": [
      [
        4,
        2,
        1
      ],
      [
        6,
        null,
        -1
      ],
      [
        2,
        4,
        -1
      ],
      [
        null,
        6,
        1
      ]
    ],
    "zeros": [
      6,
      15
    ],
    "matches": [
      [
        4,
        2,
        1
      ],
      [
        2,
        4,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 6,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 6,
    "cell_dimension_M1": 61,
    "compatibility_rank": 4,
    "compatible_dimension_M1": 57,
    "rational_witness": {
      "p": [
        2,
        3,
        5,
        7,
        11,
        13,
        0,
        19,
        23
      ],
      "q": [
        29,
        31,
        11,
        41,
        -5,
        47,
        0,
        59,
        61
      ],
      "four_determinants": [
        -1,
        209,
        848,
        -295
      ]
    }
  },
  {
    "native_id": null,
    "w": [
      1,
      5,
      3,
      4,
      -6,
      -2
    ],
    "word": [
      2,
      3,
      4,
      3,
      2,
      6
    ],
    "length": 6,
    "equations": [
      [
        4,
        2,
        1
      ],
      [
        6,
        3,
        1
      ],
      [
        2,
        null,
        -1
      ],
      [
        3,
        null,
        -1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      2,
      3,
      17
    ],
    "matches": [
      [
        4,
        2,
        1
      ],
      [
        6,
        3,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 6,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 6,
    "cell_dimension_M1": 61,
    "compatibility_rank": 5,
    "compatible_dimension_M1": null
  },
  {
    "native_id": 21,
    "w": [
      1,
      5,
      3,
      6,
      2,
      4
    ],
    "word": [
      2,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 6,
    "equations": [
      [
        4,
        2,
        1
      ],
      [
        6,
        null,
        -1
      ],
      [
        2,
        4,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        7,
        7,
        1
      ]
    ],
    "zeros": [
      6,
      15
    ],
    "matches": [
      [
        4,
        2,
        1
      ],
      [
        2,
        4,
        -1
      ],
      [
        7,
        7,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 6,
    "compatible": true,
    "inside_siegel": true,
    "codimension": 6,
    "cell_dimension_M1": 61,
    "compatibility_rank": 5,
    "compatible_dimension_M1": 56,
    "rational_witness": {
      "p": [
        2,
        3,
        5,
        7,
        11,
        13,
        0,
        19,
        23
      ],
      "q": [
        29,
        31,
        11,
        41,
        -5,
        47,
        0,
        19,
        61
      ],
      "four_determinants": [
        -1,
        209,
        848,
        -95
      ]
    }
  },
  {
    "native_id": null,
    "w": [
      3,
      -6,
      1,
      2,
      4,
      -5
    ],
    "word": [
      2,
      1,
      6,
      4,
      3,
      2
    ],
    "length": 6,
    "equations": [
      [
        0,
        0,
        1
      ],
      [
        2,
        1,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        1
      ],
      [
        8,
        null,
        1
      ]
    ],
    "zeros": [
      8,
      11,
      12
    ],
    "matches": [
      [
        0,
        0,
        1
      ],
      [
        2,
        1,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 6,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 6,
    "cell_dimension_M1": 61,
    "compatibility_rank": 5,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      4,
      1,
      -6,
      2,
      -5
    ],
    "word": [
      2,
      1,
      3,
      2,
      6,
      4
    ],
    "length": 6,
    "equations": [
      [
        0,
        0,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        3,
        null,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        8,
        null,
        1
      ]
    ],
    "zeros": [
      2,
      3,
      8,
      15
    ],
    "matches": [
      [
        0,
        0,
        1
      ],
      [
        1,
        2,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 6,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 6,
    "cell_dimension_M1": 61,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      4,
      1,
      5,
      -6,
      -2
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      6
    ],
    "length": 6,
    "equations": [
      [
        0,
        0,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        3,
        null,
        1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      2,
      3,
      17
    ],
    "matches": [
      [
        0,
        0,
        1
      ],
      [
        1,
        2,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 6,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 6,
    "cell_dimension_M1": 61,
    "compatibility_rank": 5,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      5,
      1,
      2,
      -6,
      -4
    ],
    "word": [
      2,
      1,
      4,
      3,
      2,
      6
    ],
    "length": 6,
    "equations": [
      [
        0,
        0,
        1
      ],
      [
        2,
        1,
        1
      ],
      [
        null,
        2,
        -1
      ],
      [
        null,
        3,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      6,
      11,
      12,
      17
    ],
    "matches": [
      [
        0,
        0,
        1
      ],
      [
        2,
        1,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 6,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 6,
    "cell_dimension_M1": 61,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": 22,
    "w": [
      3,
      5,
      1,
      4,
      2,
      6
    ],
    "word": [
      2,
      1,
      3,
      4,
      3,
      2
    ],
    "length": 6,
    "equations": [
      [
        0,
        0,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        2,
        -1
      ],
      [
        6,
        3,
        1
      ],
      [
        3,
        6,
        -1
      ]
    ],
    "zeros": [
      2,
      11
    ],
    "matches": [
      [
        0,
        0,
        1
      ],
      [
        6,
        3,
        1
      ],
      [
        3,
        6,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 6,
    "compatible": true,
    "inside_siegel": true,
    "codimension": 6,
    "cell_dimension_M1": 61,
    "compatibility_rank": 5,
    "compatible_dimension_M1": 56,
    "rational_witness": {
      "p": [
        2,
        3,
        0,
        7,
        11,
        13,
        17,
        19,
        23
      ],
      "q": [
        2,
        31,
        0,
        17,
        43,
        47,
        -7,
        59,
        61
      ],
      "four_determinants": [
        14,
        -12,
        34,
        2866
      ]
    }
  },
  {
    "native_id": null,
    "w": [
      1,
      -6,
      2,
      -5,
      -4,
      -3
    ],
    "word": [
      6,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 7,
    "equations": [
      [
        null,
        2,
        1
      ],
      [
        8,
        null,
        1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      8,
      11,
      17
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 7,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 7,
    "cell_dimension_M1": 60,
    "compatibility_rank": 3,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      -6,
      2,
      -4,
      3,
      5
    ],
    "word": [
      4,
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 7,
    "equations": [
      [
        null,
        2,
        1
      ],
      [
        8,
        null,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      6,
      8,
      11,
      15,
      16
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 7,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 7,
    "cell_dimension_M1": 60,
    "compatibility_rank": 5,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      -6,
      3,
      -5,
      2,
      4
    ],
    "word": [
      2,
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 7,
    "equations": [
      [
        null,
        2,
        -1
      ],
      [
        8,
        null,
        1
      ],
      [
        2,
        4,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      8,
      11,
      15,
      16
    ],
    "matches": [
      [
        2,
        4,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 7,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 7,
    "cell_dimension_M1": 60,
    "compatibility_rank": 5,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      -6,
      3,
      4,
      5,
      -2
    ],
    "word": [
      2,
      3,
      4,
      6,
      4,
      3,
      2
    ],
    "length": 7,
    "equations": [
      [
        null,
        2,
        -1
      ],
      [
        null,
        3,
        -1
      ],
      [
        8,
        null,
        -1
      ],
      [
        2,
        null,
        -1
      ],
      [
        3,
        null,
        -1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      2,
      3,
      8,
      11,
      12,
      17
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 7,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 7,
    "cell_dimension_M1": 60,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": 23,
    "w": [
      1,
      -6,
      3,
      5,
      2,
      -4
    ],
    "word": [
      2,
      4,
      3,
      6,
      4,
      3,
      2
    ],
    "length": 7,
    "equations": [
      [
        null,
        2,
        -1
      ],
      [
        8,
        3,
        1
      ],
      [
        2,
        4,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        6,
        null,
        1
      ]
    ],
    "zeros": [
      6,
      11,
      15
    ],
    "matches": [
      [
        8,
        3,
        1
      ],
      [
        2,
        4,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 7,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 7,
    "cell_dimension_M1": 60,
    "compatibility_rank": 5,
    "compatible_dimension_M1": 55,
    "rational_witness": {
      "p": [
        2,
        3,
        5,
        7,
        11,
        13,
        0,
        19,
        23
      ],
      "q": [
        29,
        31,
        0,
        23,
        -5,
        47,
        0,
        59,
        61
      ],
      "four_determinants": [
        -1,
        209,
        667,
        -295
      ]
    }
  },
  {
    "native_id": null,
    "w": [
      1,
      -4,
      2,
      5,
      3,
      -6
    ],
    "word": [
      4,
      3,
      5,
      6,
      4,
      3,
      2
    ],
    "length": 7,
    "equations": [
      [
        null,
        2,
        1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        3,
        -1
      ],
      [
        7,
        null,
        1
      ],
      [
        4,
        6,
        1
      ]
    ],
    "zeros": [
      6,
      7,
      11,
      12
    ],
    "matches": [
      [
        4,
        6,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 7,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 7,
    "cell_dimension_M1": 60,
    "compatibility_rank": 5,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      2,
      -6,
      -4,
      -5,
      -3
    ],
    "word": [
      4,
      6,
      4,
      3,
      5,
      4,
      6
    ],
    "length": 7,
    "equations": [
      [
        8,
        null,
        -1
      ],
      [
        6,
        6,
        -1
      ],
      [
        null,
        8,
        1
      ]
    ],
    "zeros": [
      8,
      17
    ],
    "matches": [
      [
        6,
        6,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 7,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 7,
    "cell_dimension_M1": 60,
    "compatibility_rank": 3,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      3,
      -6,
      -5,
      -4,
      -2
    ],
    "word": [
      2,
      6,
      4,
      3,
      5,
      4,
      6
    ],
    "length": 7,
    "equations": [
      [
        2,
        null,
        -1
      ],
      [
        8,
        null,
        -1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      2,
      8,
      17
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 7,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 7,
    "cell_dimension_M1": 60,
    "compatibility_rank": 3,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      3,
      -6,
      -4,
      2,
      5
    ],
    "word": [
      2,
      4,
      6,
      4,
      3,
      5,
      4
    ],
    "length": 7,
    "equations": [
      [
        2,
        null,
        -1
      ],
      [
        null,
        4,
        -1
      ],
      [
        8,
        5,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      2,
      6,
      13,
      15,
      16
    ],
    "matches": [
      [
        8,
        5,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 7,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 7,
    "cell_dimension_M1": 60,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      3,
      5,
      -4,
      6,
      -2
    ],
    "word": [
      2,
      4,
      3,
      5,
      4,
      6,
      4
    ],
    "length": 7,
    "equations": [
      [
        2,
        null,
        -1
      ],
      [
        6,
        null,
        1
      ],
      [
        7,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        null,
        8,
        1
      ]
    ],
    "zeros": [
      2,
      6,
      7,
      15,
      17
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 7,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 7,
    "cell_dimension_M1": 60,
    "compatibility_rank": 5,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      3,
      5,
      -2,
      4,
      -6
    ],
    "word": [
      2,
      3,
      4,
      3,
      5,
      6,
      4
    ],
    "length": 7,
    "equations": [
      [
        2,
        null,
        -1
      ],
      [
        6,
        4,
        -1
      ],
      [
        3,
        null,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      2,
      3,
      15,
      16
    ],
    "matches": [
      [
        6,
        4,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 7,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 7,
    "cell_dimension_M1": 60,
    "compatibility_rank": 5,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      5,
      2,
      -4,
      6,
      -3
    ],
    "word": [
      4,
      3,
      2,
      5,
      4,
      6,
      4
    ],
    "length": 7,
    "equations": [
      [
        null,
        2,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        4,
        null,
        -1
      ],
      [
        7,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        5,
        8,
        1
      ]
    ],
    "zeros": [
      4,
      6,
      7,
      11,
      15
    ],
    "matches": [
      [
        5,
        8,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 7,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 7,
    "cell_dimension_M1": 60,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": 24,
    "w": [
      1,
      5,
      3,
      -6,
      4,
      -2
    ],
    "word": [
      2,
      3,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 7,
    "equations": [
      [
        4,
        2,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        2,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        3,
        8,
        -1
      ]
    ],
    "zeros": [
      2,
      6,
      15
    ],
    "matches": [
      [
        4,
        2,
        1
      ],
      [
        3,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 7,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 7,
    "cell_dimension_M1": 60,
    "compatibility_rank": 5,
    "compatible_dimension_M1": 55,
    "rational_witness": {
      "p": [
        2,
        3,
        0,
        7,
        11,
        13,
        0,
        19,
        23
      ],
      "q": [
        29,
        31,
        11,
        41,
        43,
        47,
        0,
        59,
        -7
      ],
      "four_determinants": [
        14,
        209,
        848,
        2537
      ]
    }
  },
  {
    "native_id": 25,
    "w": [
      1,
      5,
      3,
      -4,
      2,
      -6
    ],
    "word": [
      2,
      4,
      3,
      2,
      5,
      6,
      4
    ],
    "length": 7,
    "equations": [
      [
        4,
        2,
        1
      ],
      [
        6,
        null,
        -1
      ],
      [
        2,
        4,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        7,
        7,
        1
      ]
    ],
    "zeros": [
      6,
      15
    ],
    "matches": [
      [
        4,
        2,
        1
      ],
      [
        2,
        4,
        -1
      ],
      [
        7,
        7,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 7,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 7,
    "cell_dimension_M1": 60,
    "compatibility_rank": 5,
    "compatible_dimension_M1": 55,
    "rational_witness": {
      "p": [
        2,
        3,
        5,
        7,
        11,
        13,
        0,
        19,
        23
      ],
      "q": [
        29,
        31,
        11,
        41,
        -5,
        47,
        0,
        19,
        61
      ],
      "four_determinants": [
        -1,
        209,
        848,
        -95
      ]
    }
  },
  {
    "native_id": null,
    "w": [
      1,
      5,
      3,
      6,
      -4,
      -2
    ],
    "word": [
      2,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 7,
    "equations": [
      [
        4,
        2,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        2,
        null,
        -1
      ],
      [
        7,
        null,
        -1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      2,
      6,
      7,
      17
    ],
    "matches": [
      [
        4,
        2,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 7,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 7,
    "cell_dimension_M1": 60,
    "compatibility_rank": 5,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -6,
      1,
      2,
      5,
      -4
    ],
    "word": [
      2,
      1,
      4,
      6,
      4,
      3,
      2
    ],
    "length": 7,
    "equations": [
      [
        0,
        0,
        1
      ],
      [
        2,
        1,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        1
      ],
      [
        8,
        null,
        -1
      ],
      [
        6,
        8,
        -1
      ]
    ],
    "zeros": [
      8,
      11,
      12
    ],
    "matches": [
      [
        0,
        0,
        1
      ],
      [
        2,
        1,
        1
      ],
      [
        6,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 7,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 7,
    "cell_dimension_M1": 60,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -6,
      1,
      4,
      2,
      -5
    ],
    "word": [
      2,
      1,
      3,
      6,
      4,
      3,
      2
    ],
    "length": 7,
    "equations": [
      [
        0,
        0,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        -1
      ],
      [
        8,
        null,
        1
      ],
      [
        3,
        6,
        -1
      ]
    ],
    "zeros": [
      2,
      8,
      11,
      12
    ],
    "matches": [
      [
        0,
        0,
        1
      ],
      [
        3,
        6,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 7,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 7,
    "cell_dimension_M1": 60,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      4,
      1,
      -6,
      5,
      -2
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      6,
      4
    ],
    "length": 7,
    "equations": [
      [
        0,
        0,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        3,
        null,
        1
      ],
      [
        8,
        6,
        -1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      2,
      3,
      17
    ],
    "matches": [
      [
        0,
        0,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        8,
        6,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 7,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 7,
    "cell_dimension_M1": 60,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": 26,
    "w": [
      3,
      5,
      1,
      -6,
      2,
      -4
    ],
    "word": [
      2,
      1,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 7,
    "equations": [
      [
        0,
        0,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        2,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        6,
        1
      ]
    ],
    "zeros": [
      2,
      6,
      11,
      15
    ],
    "matches": [
      [
        0,
        0,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 7,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 7,
    "cell_dimension_M1": 60,
    "compatibility_rank": 5,
    "compatible_dimension_M1": 55,
    "rational_witness": {
      "p": [
        2,
        3,
        0,
        7,
        11,
        13,
        0,
        19,
        23
      ],
      "q": [
        2,
        31,
        0,
        41,
        43,
        47,
        0,
        59,
        61
      ],
      "four_determinants": [
        14,
        209,
        82,
        2537
      ]
    }
  },
  {
    "native_id": null,
    "w": [
      3,
      5,
      1,
      4,
      -6,
      -2
    ],
    "word": [
      2,
      1,
      3,
      4,
      3,
      2,
      6
    ],
    "length": 7,
    "equations": [
      [
        0,
        0,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        2,
        -1
      ],
      [
        6,
        3,
        1
      ],
      [
        3,
        null,
        -1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      2,
      3,
      11,
      17
    ],
    "matches": [
      [
        0,
        0,
        1
      ],
      [
        6,
        3,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 7,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 7,
    "cell_dimension_M1": 60,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": 27,
    "w": [
      3,
      5,
      1,
      6,
      2,
      4
    ],
    "word": [
      2,
      1,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 7,
    "equations": [
      [
        0,
        0,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        2,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        7,
        7,
        1
      ]
    ],
    "zeros": [
      2,
      6,
      11,
      15
    ],
    "matches": [
      [
        0,
        0,
        1
      ],
      [
        7,
        7,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 7,
    "compatible": true,
    "inside_siegel": true,
    "codimension": 7,
    "cell_dimension_M1": 60,
    "compatibility_rank": 6,
    "compatible_dimension_M1": 54,
    "rational_witness": {
      "p": [
        2,
        3,
        0,
        7,
        11,
        13,
        0,
        19,
        23
      ],
      "q": [
        2,
        31,
        0,
        41,
        43,
        47,
        0,
        19,
        61
      ],
      "four_determinants": [
        14,
        209,
        82,
        817
      ]
    }
  },
  {
    "native_id": null,
    "w": [
      1,
      -6,
      2,
      -4,
      -5,
      -3
    ],
    "word": [
      4,
      6,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 8,
    "equations": [
      [
        null,
        2,
        1
      ],
      [
        8,
        null,
        1
      ],
      [
        6,
        6,
        -1
      ],
      [
        null,
        8,
        1
      ]
    ],
    "zeros": [
      8,
      11,
      17
    ],
    "matches": [
      [
        6,
        6,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 8,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 8,
    "cell_dimension_M1": 59,
    "compatibility_rank": 4,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      -6,
      3,
      -5,
      -4,
      -2
    ],
    "word": [
      2,
      6,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 8,
    "equations": [
      [
        null,
        2,
        -1
      ],
      [
        8,
        null,
        1
      ],
      [
        2,
        null,
        -1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      2,
      8,
      11,
      17
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 8,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 8,
    "cell_dimension_M1": 59,
    "compatibility_rank": 4,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      -6,
      3,
      -4,
      2,
      5
    ],
    "word": [
      2,
      4,
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 8,
    "equations": [
      [
        null,
        2,
        -1
      ],
      [
        8,
        null,
        -1
      ],
      [
        2,
        4,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      6,
      8,
      11,
      15,
      16
    ],
    "matches": [
      [
        2,
        4,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 8,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 8,
    "cell_dimension_M1": 59,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": 28,
    "w": [
      1,
      -6,
      3,
      5,
      4,
      -2
    ],
    "word": [
      2,
      3,
      4,
      3,
      6,
      4,
      3,
      2
    ],
    "length": 8,
    "equations": [
      [
        null,
        2,
        -1
      ],
      [
        8,
        3,
        1
      ],
      [
        2,
        null,
        -1
      ],
      [
        6,
        6,
        -1
      ],
      [
        3,
        8,
        -1
      ]
    ],
    "zeros": [
      2,
      11
    ],
    "matches": [
      [
        8,
        3,
        1
      ],
      [
        6,
        6,
        -1
      ],
      [
        3,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 8,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 8,
    "cell_dimension_M1": 59,
    "compatibility_rank": 5,
    "compatible_dimension_M1": 54,
    "rational_witness": {
      "p": [
        2,
        3,
        0,
        7,
        11,
        13,
        17,
        19,
        23
      ],
      "q": [
        29,
        31,
        0,
        23,
        43,
        47,
        -17,
        59,
        -7
      ],
      "four_determinants": [
        14,
        -12,
        667,
        3336
      ]
    }
  },
  {
    "native_id": 29,
    "w": [
      1,
      -4,
      2,
      -6,
      3,
      5
    ],
    "word": [
      4,
      5,
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 8,
    "equations": [
      [
        null,
        2,
        1
      ],
      [
        7,
        3,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        6,
        -1
      ],
      [
        8,
        7,
        1
      ]
    ],
    "zeros": [
      6,
      11,
      15
    ],
    "matches": [
      [
        7,
        3,
        1
      ],
      [
        8,
        7,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 8,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 8,
    "cell_dimension_M1": 59,
    "compatibility_rank": 5,
    "compatible_dimension_M1": 54,
    "rational_witness": {
      "p": [
        2,
        3,
        5,
        7,
        11,
        13,
        0,
        19,
        23
      ],
      "q": [
        29,
        31,
        0,
        19,
        43,
        47,
        0,
        23,
        61
      ],
      "four_determinants": [
        -1,
        209,
        551,
        989
      ]
    }
  },
  {
    "native_id": null,
    "w": [
      1,
      -4,
      2,
      5,
      6,
      -3
    ],
    "word": [
      4,
      3,
      5,
      4,
      6,
      4,
      3,
      2
    ],
    "length": 8,
    "equations": [
      [
        null,
        2,
        1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        3,
        -1
      ],
      [
        7,
        null,
        -1
      ],
      [
        4,
        null,
        1
      ],
      [
        5,
        8,
        1
      ]
    ],
    "zeros": [
      4,
      6,
      7,
      11,
      12
    ],
    "matches": [
      [
        5,
        8,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 8,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 8,
    "cell_dimension_M1": 59,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      -4,
      3,
      5,
      2,
      -6
    ],
    "word": [
      2,
      4,
      3,
      5,
      6,
      4,
      3,
      2
    ],
    "length": 8,
    "equations": [
      [
        null,
        2,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        3,
        -1
      ],
      [
        7,
        null,
        1
      ],
      [
        2,
        4,
        -1
      ],
      [
        null,
        6,
        1
      ]
    ],
    "zeros": [
      6,
      7,
      11,
      12,
      15
    ],
    "matches": [
      [
        2,
        4,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 8,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 8,
    "cell_dimension_M1": 59,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      -2,
      3,
      4,
      5,
      -6
    ],
    "word": [
      2,
      3,
      4,
      5,
      6,
      4,
      3,
      2
    ],
    "length": 8,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        3,
        null,
        1
      ],
      [
        null,
        3,
        1
      ]
    ],
    "zeros": [
      2,
      3,
      11,
      12
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 8,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 8,
    "cell_dimension_M1": 59,
    "compatibility_rank": 4,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      3,
      -6,
      -4,
      -5,
      -2
    ],
    "word": [
      2,
      4,
      6,
      4,
      3,
      5,
      4,
      6
    ],
    "length": 8,
    "equations": [
      [
        2,
        null,
        -1
      ],
      [
        8,
        null,
        -1
      ],
      [
        6,
        6,
        -1
      ],
      [
        null,
        8,
        1
      ]
    ],
    "zeros": [
      2,
      8,
      17
    ],
    "matches": [
      [
        6,
        6,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 8,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 8,
    "cell_dimension_M1": 59,
    "compatibility_rank": 4,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      3,
      -6,
      -2,
      4,
      5
    ],
    "word": [
      2,
      3,
      4,
      6,
      4,
      3,
      5,
      4
    ],
    "length": 8,
    "equations": [
      [
        2,
        null,
        -1
      ],
      [
        null,
        4,
        1
      ],
      [
        8,
        5,
        1
      ],
      [
        3,
        null,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      2,
      3,
      13,
      15,
      16
    ],
    "matches": [
      [
        8,
        5,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 8,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 8,
    "cell_dimension_M1": 59,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": 30,
    "w": [
      1,
      3,
      5,
      -2,
      6,
      -4
    ],
    "word": [
      2,
      3,
      4,
      3,
      5,
      4,
      6,
      4
    ],
    "length": 8,
    "equations": [
      [
        2,
        null,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        3,
        7,
        1
      ],
      [
        7,
        8,
        -1
      ]
    ],
    "zeros": [
      2,
      6,
      15
    ],
    "matches": [
      [
        3,
        7,
        1
      ],
      [
        7,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 8,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 8,
    "cell_dimension_M1": 59,
    "compatibility_rank": 5,
    "compatible_dimension_M1": 54,
    "rational_witness": {
      "p": [
        2,
        3,
        0,
        7,
        11,
        13,
        0,
        19,
        23
      ],
      "q": [
        29,
        31,
        37,
        41,
        43,
        47,
        0,
        7,
        -19
      ],
      "four_determinants": [
        14,
        209,
        42,
        301
      ]
    }
  },
  {
    "native_id": null,
    "w": [
      1,
      5,
      -6,
      -4,
      2,
      3
    ],
    "word": [
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4
    ],
    "length": 8,
    "equations": [
      [
        6,
        null,
        -1
      ],
      [
        4,
        null,
        -1
      ],
      [
        null,
        4,
        -1
      ],
      [
        null,
        5,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      4,
      6,
      13,
      14,
      15,
      16
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 8,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 8,
    "cell_dimension_M1": 59,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      5,
      3,
      -4,
      6,
      -2
    ],
    "word": [
      2,
      4,
      3,
      2,
      5,
      4,
      6,
      4
    ],
    "length": 8,
    "equations": [
      [
        4,
        2,
        1
      ],
      [
        6,
        null,
        -1
      ],
      [
        2,
        null,
        -1
      ],
      [
        7,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        null,
        8,
        1
      ]
    ],
    "zeros": [
      2,
      6,
      7,
      15,
      17
    ],
    "matches": [
      [
        4,
        2,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 8,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 8,
    "cell_dimension_M1": 59,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      5,
      3,
      -2,
      4,
      -6
    ],
    "word": [
      2,
      3,
      4,
      3,
      2,
      5,
      6,
      4
    ],
    "length": 8,
    "equations": [
      [
        4,
        2,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        2,
        null,
        -1
      ],
      [
        3,
        null,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      2,
      3,
      6,
      15,
      16
    ],
    "matches": [
      [
        4,
        2,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 8,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 8,
    "cell_dimension_M1": 59,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      5,
      6,
      -4,
      2,
      -3
    ],
    "word": [
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 8,
    "equations": [
      [
        6,
        null,
        -1
      ],
      [
        4,
        null,
        -1
      ],
      [
        7,
        null,
        -1
      ],
      [
        null,
        4,
        -1
      ],
      [
        5,
        null,
        -1
      ],
      [
        null,
        6,
        1
      ]
    ],
    "zeros": [
      4,
      5,
      6,
      7,
      13,
      15
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 8,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 8,
    "cell_dimension_M1": 59,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -6,
      1,
      -5,
      2,
      4
    ],
    "word": [
      2,
      1,
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 8,
    "equations": [
      [
        0,
        0,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        8,
        null,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      2,
      8,
      11,
      15,
      16
    ],
    "matches": [
      [
        0,
        0,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 8,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 8,
    "cell_dimension_M1": 59,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -6,
      1,
      4,
      5,
      -2
    ],
    "word": [
      2,
      1,
      3,
      4,
      6,
      4,
      3,
      2
    ],
    "length": 8,
    "equations": [
      [
        0,
        0,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        -1
      ],
      [
        8,
        null,
        -1
      ],
      [
        3,
        null,
        -1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      2,
      3,
      8,
      11,
      12,
      17
    ],
    "matches": [
      [
        0,
        0,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 8,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 8,
    "cell_dimension_M1": 59,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": 31,
    "w": [
      3,
      -6,
      1,
      5,
      2,
      -4
    ],
    "word": [
      2,
      1,
      4,
      3,
      6,
      4,
      3,
      2
    ],
    "length": 8,
    "equations": [
      [
        0,
        0,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        8,
        3,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        6,
        null,
        1
      ]
    ],
    "zeros": [
      2,
      6,
      11,
      15
    ],
    "matches": [
      [
        0,
        0,
        1
      ],
      [
        8,
        3,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 8,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 8,
    "cell_dimension_M1": 59,
    "compatibility_rank": 6,
    "compatible_dimension_M1": 53,
    "rational_witness": {
      "p": [
        2,
        3,
        0,
        7,
        11,
        13,
        0,
        19,
        23
      ],
      "q": [
        2,
        31,
        0,
        23,
        43,
        47,
        0,
        59,
        61
      ],
      "four_determinants": [
        14,
        209,
        46,
        2537
      ]
    }
  },
  {
    "native_id": null,
    "w": [
      3,
      -4,
      1,
      2,
      5,
      -6
    ],
    "word": [
      2,
      1,
      4,
      5,
      6,
      4,
      3,
      2
    ],
    "length": 8,
    "equations": [
      [
        0,
        0,
        1
      ],
      [
        2,
        1,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        7,
        null,
        1
      ]
    ],
    "zeros": [
      6,
      7,
      11,
      12
    ],
    "matches": [
      [
        0,
        0,
        1
      ],
      [
        2,
        1,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 8,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 8,
    "cell_dimension_M1": 59,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      4,
      1,
      -2,
      5,
      -6
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      5,
      6,
      4
    ],
    "length": 8,
    "equations": [
      [
        0,
        0,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        3,
        null,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      2,
      3,
      15,
      16
    ],
    "matches": [
      [
        0,
        0,
        1
      ],
      [
        1,
        2,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 8,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 8,
    "cell_dimension_M1": 59,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      4,
      5,
      -6,
      1,
      -2
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      6,
      4
    ],
    "length": 8,
    "equations": [
      [
        0,
        null,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        1,
        null,
        1
      ],
      [
        3,
        null,
        1
      ],
      [
        null,
        4,
        1
      ],
      [
        null,
        6,
        1
      ]
    ],
    "zeros": [
      0,
      1,
      2,
      3,
      13,
      15
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 8,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 8,
    "cell_dimension_M1": 59,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      4,
      5,
      6,
      1,
      2
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      5,
      4
    ],
    "length": 8,
    "equations": [
      [
        0,
        null,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        1,
        null,
        1
      ],
      [
        3,
        null,
        1
      ],
      [
        null,
        4,
        1
      ],
      [
        null,
        5,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      0,
      1,
      2,
      3,
      13,
      14,
      15,
      16
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 8,
    "compatible": false,
    "inside_siegel": true,
    "codimension": 8,
    "cell_dimension_M1": 59,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": 32,
    "w": [
      3,
      5,
      1,
      -6,
      4,
      -2
    ],
    "word": [
      2,
      1,
      3,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 8,
    "equations": [
      [
        0,
        0,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        2,
        -1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        6,
        -1
      ],
      [
        3,
        8,
        -1
      ]
    ],
    "zeros": [
      2,
      6,
      11,
      15
    ],
    "matches": [
      [
        0,
        0,
        1
      ],
      [
        3,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 8,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 8,
    "cell_dimension_M1": 59,
    "compatibility_rank": 6,
    "compatible_dimension_M1": 53,
    "rational_witness": {
      "p": [
        2,
        3,
        0,
        7,
        11,
        13,
        0,
        19,
        23
      ],
      "q": [
        2,
        31,
        0,
        41,
        43,
        47,
        0,
        59,
        -7
      ],
      "four_determinants": [
        14,
        209,
        82,
        2537
      ]
    }
  },
  {
    "native_id": 33,
    "w": [
      3,
      5,
      1,
      -4,
      2,
      -6
    ],
    "word": [
      2,
      1,
      4,
      3,
      2,
      5,
      6,
      4
    ],
    "length": 8,
    "equations": [
      [
        0,
        0,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        2,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        7,
        7,
        1
      ]
    ],
    "zeros": [
      2,
      6,
      11,
      15
    ],
    "matches": [
      [
        0,
        0,
        1
      ],
      [
        7,
        7,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 8,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 8,
    "cell_dimension_M1": 59,
    "compatibility_rank": 6,
    "compatible_dimension_M1": 53,
    "rational_witness": {
      "p": [
        2,
        3,
        0,
        7,
        11,
        13,
        0,
        19,
        23
      ],
      "q": [
        2,
        31,
        0,
        41,
        43,
        47,
        0,
        19,
        61
      ],
      "four_determinants": [
        14,
        209,
        82,
        817
      ]
    }
  },
  {
    "native_id": null,
    "w": [
      3,
      5,
      1,
      6,
      -4,
      -2
    ],
    "word": [
      2,
      1,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 8,
    "equations": [
      [
        0,
        0,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        2,
        -1
      ],
      [
        6,
        null,
        1
      ],
      [
        7,
        null,
        -1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      2,
      6,
      7,
      11,
      17
    ],
    "matches": [
      [
        0,
        0,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 8,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 8,
    "cell_dimension_M1": 59,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -6,
      1,
      2,
      3,
      -4
    ],
    "word": [
      4,
      3,
      2,
      1,
      6,
      4,
      3,
      2
    ],
    "length": 8,
    "equations": [
      [
        null,
        0,
        1
      ],
      [
        null,
        1,
        1
      ],
      [
        4,
        null,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        1
      ]
    ],
    "zeros": [
      4,
      6,
      9,
      10,
      11,
      12
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 8,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 8,
    "cell_dimension_M1": 59,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      6,
      1,
      2,
      3,
      4
    ],
    "word": [
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2
    ],
    "length": 8,
    "equations": [
      [
        null,
        0,
        1
      ],
      [
        null,
        1,
        1
      ],
      [
        4,
        null,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        1
      ],
      [
        5,
        null,
        1
      ],
      [
        7,
        null,
        1
      ]
    ],
    "zeros": [
      4,
      5,
      6,
      7,
      9,
      10,
      11,
      12
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 8,
    "compatible": false,
    "inside_siegel": true,
    "codimension": 8,
    "cell_dimension_M1": 59,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -5,
      1,
      2,
      3,
      4
    ],
    "word": [
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2
    ],
    "length": 9,
    "equations": [
      [
        8,
        null,
        -1
      ],
      [
        null,
        0,
        -1
      ],
      [
        null,
        1,
        -1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        1
      ]
    ],
    "zeros": [
      8,
      9,
      10,
      11,
      12
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 9,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 9,
    "cell_dimension_M1": 58,
    "compatibility_rank": 5,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      -6,
      -5,
      -4,
      2,
      -3
    ],
    "word": [
      6,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 9,
    "equations": [
      [
        8,
        null,
        -1
      ],
      [
        null,
        4,
        -1
      ],
      [
        null,
        6,
        1
      ]
    ],
    "zeros": [
      8,
      13,
      15
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 9,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 9,
    "cell_dimension_M1": 58,
    "compatibility_rank": 3,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      -6,
      3,
      -4,
      -5,
      -2
    ],
    "word": [
      2,
      4,
      6,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 9,
    "equations": [
      [
        null,
        2,
        -1
      ],
      [
        8,
        null,
        1
      ],
      [
        2,
        null,
        -1
      ],
      [
        6,
        6,
        -1
      ],
      [
        null,
        8,
        1
      ]
    ],
    "zeros": [
      2,
      8,
      11,
      17
    ],
    "matches": [
      [
        6,
        6,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 9,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 9,
    "cell_dimension_M1": 58,
    "compatibility_rank": 5,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      -6,
      3,
      -2,
      4,
      5
    ],
    "word": [
      2,
      3,
      4,
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 9,
    "equations": [
      [
        null,
        2,
        -1
      ],
      [
        8,
        null,
        -1
      ],
      [
        2,
        null,
        -1
      ],
      [
        3,
        null,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      2,
      3,
      8,
      11,
      15,
      16
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 9,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 9,
    "cell_dimension_M1": 58,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      -6,
      5,
      -4,
      2,
      3
    ],
    "word": [
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 9,
    "equations": [
      [
        8,
        2,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        4,
        -1
      ],
      [
        4,
        5,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      6,
      13,
      15,
      16
    ],
    "matches": [
      [
        8,
        2,
        -1
      ],
      [
        4,
        5,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 9,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 9,
    "cell_dimension_M1": 58,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      -4,
      2,
      -6,
      -5,
      -3
    ],
    "word": [
      4,
      5,
      6,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 9,
    "equations": [
      [
        null,
        2,
        1
      ],
      [
        7,
        3,
        1
      ],
      [
        6,
        null,
        -1
      ],
      [
        8,
        null,
        -1
      ],
      [
        null,
        8,
        1
      ]
    ],
    "zeros": [
      6,
      8,
      11,
      17
    ],
    "matches": [
      [
        7,
        3,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 9,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 9,
    "cell_dimension_M1": 58,
    "compatibility_rank": 5,
    "compatible_dimension_M1": null
  },
  {
    "native_id": 34,
    "w": [
      1,
      -4,
      3,
      -6,
      2,
      5
    ],
    "word": [
      2,
      4,
      5,
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 9,
    "equations": [
      [
        null,
        2,
        -1
      ],
      [
        7,
        3,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        2,
        4,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        8,
        7,
        1
      ]
    ],
    "zeros": [
      6,
      11,
      15
    ],
    "matches": [
      [
        7,
        3,
        1
      ],
      [
        2,
        4,
        -1
      ],
      [
        8,
        7,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 9,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 9,
    "cell_dimension_M1": 58,
    "compatibility_rank": 6,
    "compatible_dimension_M1": 52,
    "rational_witness": {
      "p": [
        2,
        3,
        5,
        7,
        11,
        13,
        0,
        19,
        23
      ],
      "q": [
        29,
        31,
        0,
        19,
        -5,
        47,
        0,
        23,
        61
      ],
      "four_determinants": [
        -1,
        209,
        551,
        -115
      ]
    }
  },
  {
    "native_id": null,
    "w": [
      1,
      -4,
      3,
      5,
      6,
      -2
    ],
    "word": [
      2,
      4,
      3,
      5,
      4,
      6,
      4,
      3,
      2
    ],
    "length": 9,
    "equations": [
      [
        null,
        2,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        3,
        -1
      ],
      [
        7,
        null,
        -1
      ],
      [
        2,
        null,
        -1
      ],
      [
        null,
        8,
        1
      ]
    ],
    "zeros": [
      2,
      6,
      7,
      11,
      12,
      17
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 9,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 9,
    "cell_dimension_M1": 58,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      -2,
      3,
      5,
      4,
      -6
    ],
    "word": [
      2,
      3,
      4,
      3,
      5,
      6,
      4,
      3,
      2
    ],
    "length": 9,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        -1
      ],
      [
        3,
        null,
        1
      ],
      [
        6,
        6,
        -1
      ]
    ],
    "zeros": [
      2,
      3,
      11,
      12
    ],
    "matches": [
      [
        6,
        6,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 9,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 9,
    "cell_dimension_M1": 58,
    "compatibility_rank": 5,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      2,
      -4,
      -3,
      5,
      6
    ],
    "word": [
      4,
      3,
      5,
      4,
      6,
      4,
      3,
      5,
      4
    ],
    "length": 9,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        null,
        4,
        1
      ],
      [
        7,
        null,
        1
      ],
      [
        null,
        5,
        1
      ],
      [
        4,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        5,
        null,
        -1
      ],
      [
        null,
        7,
        -1
      ]
    ],
    "zeros": [
      4,
      5,
      6,
      7,
      13,
      14,
      15,
      16
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 9,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 9,
    "cell_dimension_M1": 58,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      3,
      -6,
      -2,
      -5,
      -4
    ],
    "word": [
      2,
      3,
      4,
      6,
      4,
      3,
      5,
      4,
      6
    ],
    "length": 9,
    "equations": [
      [
        2,
        null,
        -1
      ],
      [
        8,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        3,
        7,
        1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      2,
      8,
      15,
      17
    ],
    "matches": [
      [
        3,
        7,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 9,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 9,
    "cell_dimension_M1": 58,
    "compatibility_rank": 5,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      5,
      -6,
      -4,
      -3,
      -2
    ],
    "word": [
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4,
      6
    ],
    "length": 9,
    "equations": [
      [
        6,
        null,
        -1
      ],
      [
        4,
        null,
        1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      4,
      6,
      17
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 9,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 9,
    "cell_dimension_M1": 58,
    "compatibility_rank": 3,
    "compatible_dimension_M1": null
  },
  {
    "native_id": 35,
    "w": [
      1,
      5,
      3,
      -2,
      6,
      -4
    ],
    "word": [
      2,
      3,
      4,
      3,
      2,
      5,
      4,
      6,
      4
    ],
    "length": 9,
    "equations": [
      [
        4,
        2,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        2,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        3,
        7,
        1
      ],
      [
        7,
        8,
        -1
      ]
    ],
    "zeros": [
      2,
      6,
      15
    ],
    "matches": [
      [
        4,
        2,
        1
      ],
      [
        3,
        7,
        1
      ],
      [
        7,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 9,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 9,
    "cell_dimension_M1": 58,
    "compatibility_rank": 6,
    "compatible_dimension_M1": 52,
    "rational_witness": {
      "p": [
        2,
        3,
        0,
        7,
        11,
        13,
        0,
        19,
        23
      ],
      "q": [
        29,
        31,
        11,
        41,
        43,
        47,
        0,
        7,
        -19
      ],
      "four_determinants": [
        14,
        209,
        848,
        301
      ]
    }
  },
  {
    "native_id": null,
    "w": [
      1,
      5,
      6,
      -4,
      3,
      -2
    ],
    "word": [
      2,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 9,
    "equations": [
      [
        6,
        null,
        -1
      ],
      [
        4,
        null,
        1
      ],
      [
        7,
        null,
        -1
      ],
      [
        5,
        4,
        1
      ],
      [
        null,
        6,
        -1
      ],
      [
        2,
        8,
        -1
      ]
    ],
    "zeros": [
      4,
      6,
      7,
      15
    ],
    "matches": [
      [
        5,
        4,
        1
      ],
      [
        2,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 9,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 9,
    "cell_dimension_M1": 58,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -6,
      1,
      -5,
      -4,
      -2
    ],
    "word": [
      2,
      1,
      6,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 9,
    "equations": [
      [
        0,
        0,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        8,
        null,
        1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      2,
      8,
      11,
      17
    ],
    "matches": [
      [
        0,
        0,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 9,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 9,
    "cell_dimension_M1": 58,
    "compatibility_rank": 5,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -6,
      1,
      -4,
      2,
      5
    ],
    "word": [
      2,
      1,
      4,
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 9,
    "equations": [
      [
        0,
        0,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        8,
        null,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      2,
      6,
      8,
      11,
      15,
      16
    ],
    "matches": [
      [
        0,
        0,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 9,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 9,
    "cell_dimension_M1": 58,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": 36,
    "w": [
      3,
      -6,
      1,
      5,
      4,
      -2
    ],
    "word": [
      2,
      1,
      3,
      4,
      3,
      6,
      4,
      3,
      2
    ],
    "length": 9,
    "equations": [
      [
        0,
        0,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        8,
        3,
        1
      ],
      [
        6,
        6,
        -1
      ],
      [
        3,
        8,
        -1
      ]
    ],
    "zeros": [
      2,
      11
    ],
    "matches": [
      [
        0,
        0,
        1
      ],
      [
        8,
        3,
        1
      ],
      [
        6,
        6,
        -1
      ],
      [
        3,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 9,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 9,
    "cell_dimension_M1": 58,
    "compatibility_rank": 6,
    "compatible_dimension_M1": 52,
    "rational_witness": {
      "p": [
        2,
        3,
        0,
        7,
        11,
        13,
        17,
        19,
        23
      ],
      "q": [
        2,
        31,
        0,
        23,
        43,
        47,
        -17,
        59,
        -7
      ],
      "four_determinants": [
        14,
        -12,
        46,
        3336
      ]
    }
  },
  {
    "native_id": null,
    "w": [
      3,
      -4,
      1,
      5,
      2,
      -6
    ],
    "word": [
      2,
      1,
      4,
      3,
      5,
      6,
      4,
      3,
      2
    ],
    "length": 9,
    "equations": [
      [
        0,
        0,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        3,
        -1
      ],
      [
        7,
        null,
        1
      ],
      [
        null,
        6,
        1
      ]
    ],
    "zeros": [
      2,
      6,
      7,
      11,
      12,
      15
    ],
    "matches": [
      [
        0,
        0,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 9,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 9,
    "cell_dimension_M1": 58,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -2,
      1,
      4,
      5,
      -6
    ],
    "word": [
      2,
      1,
      3,
      4,
      5,
      6,
      4,
      3,
      2
    ],
    "length": 9,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        0,
        0,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        3,
        null,
        1
      ],
      [
        null,
        3,
        1
      ]
    ],
    "zeros": [
      2,
      3,
      11,
      12
    ],
    "matches": [
      [
        0,
        0,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 9,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 9,
    "cell_dimension_M1": 58,
    "compatibility_rank": 5,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      4,
      -6,
      -5,
      1,
      2
    ],
    "word": [
      2,
      1,
      3,
      2,
      6,
      4,
      3,
      5,
      4
    ],
    "length": 9,
    "equations": [
      [
        0,
        null,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        1,
        null,
        1
      ],
      [
        3,
        null,
        1
      ],
      [
        8,
        null,
        -1
      ],
      [
        null,
        4,
        -1
      ],
      [
        null,
        5,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      0,
      1,
      2,
      3,
      8,
      13,
      14,
      15,
      16
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 9,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 9,
    "cell_dimension_M1": 58,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      4,
      5,
      -2,
      1,
      -6
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      5,
      6,
      4
    ],
    "length": 9,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        0,
        null,
        1
      ],
      [
        3,
        null,
        1
      ],
      [
        1,
        null,
        1
      ],
      [
        null,
        4,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      0,
      1,
      2,
      3,
      13,
      15,
      16
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 9,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 9,
    "cell_dimension_M1": 58,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      4,
      5,
      6,
      -2,
      -1
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      5,
      4,
      6
    ],
    "length": 9,
    "equations": [
      [
        2,
        null,
        -1
      ],
      [
        0,
        null,
        1
      ],
      [
        3,
        null,
        -1
      ],
      [
        1,
        null,
        1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      0,
      1,
      2,
      3,
      17
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 9,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 9,
    "cell_dimension_M1": 58,
    "compatibility_rank": 5,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      5,
      1,
      -4,
      6,
      -2
    ],
    "word": [
      2,
      1,
      4,
      3,
      2,
      5,
      4,
      6,
      4
    ],
    "length": 9,
    "equations": [
      [
        0,
        0,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        2,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        7,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        null,
        8,
        1
      ]
    ],
    "zeros": [
      2,
      6,
      7,
      11,
      15,
      17
    ],
    "matches": [
      [
        0,
        0,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 9,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 9,
    "cell_dimension_M1": 58,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      5,
      1,
      -2,
      4,
      -6
    ],
    "word": [
      2,
      1,
      3,
      4,
      3,
      2,
      5,
      6,
      4
    ],
    "length": 9,
    "equations": [
      [
        0,
        0,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        2,
        -1
      ],
      [
        6,
        null,
        1
      ],
      [
        3,
        null,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      2,
      3,
      6,
      11,
      15,
      16
    ],
    "matches": [
      [
        0,
        0,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 9,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 9,
    "cell_dimension_M1": 58,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      5,
      4,
      -6,
      1,
      -2
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 9,
    "equations": [
      [
        0,
        null,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        6,
        2,
        -1
      ],
      [
        1,
        4,
        1
      ],
      [
        3,
        null,
        1
      ],
      [
        null,
        6,
        1
      ]
    ],
    "zeros": [
      0,
      2,
      3,
      15
    ],
    "matches": [
      [
        6,
        2,
        -1
      ],
      [
        1,
        4,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 9,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 9,
    "cell_dimension_M1": 58,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      5,
      4,
      6,
      1,
      2
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 9,
    "equations": [
      [
        0,
        null,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        6,
        2,
        -1
      ],
      [
        1,
        4,
        1
      ],
      [
        3,
        5,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      0,
      2,
      15,
      16
    ],
    "matches": [
      [
        6,
        2,
        -1
      ],
      [
        1,
        4,
        1
      ],
      [
        3,
        5,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 9,
    "compatible": false,
    "inside_siegel": true,
    "codimension": 9,
    "cell_dimension_M1": 58,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -6,
      1,
      3,
      2,
      -4
    ],
    "word": [
      2,
      4,
      3,
      2,
      1,
      6,
      4,
      3,
      2
    ],
    "length": 9,
    "equations": [
      [
        null,
        0,
        1
      ],
      [
        4,
        1,
        -1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        -1
      ],
      [
        2,
        6,
        -1
      ]
    ],
    "zeros": [
      6,
      9,
      11,
      12
    ],
    "matches": [
      [
        4,
        1,
        -1
      ],
      [
        2,
        6,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 9,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 9,
    "cell_dimension_M1": 58,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -4,
      1,
      2,
      3,
      -6
    ],
    "word": [
      4,
      3,
      2,
      1,
      5,
      6,
      4,
      3,
      2
    ],
    "length": 9,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        null,
        0,
        1
      ],
      [
        null,
        1,
        1
      ],
      [
        4,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        1
      ],
      [
        7,
        null,
        1
      ]
    ],
    "zeros": [
      4,
      6,
      7,
      9,
      10,
      11,
      12
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 9,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 9,
    "cell_dimension_M1": 58,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      6,
      1,
      2,
      -4,
      -3
    ],
    "word": [
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6
    ],
    "length": 9,
    "equations": [
      [
        null,
        0,
        1
      ],
      [
        null,
        1,
        1
      ],
      [
        6,
        null,
        -1
      ],
      [
        4,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        1
      ],
      [
        7,
        null,
        -1
      ],
      [
        5,
        null,
        1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      4,
      5,
      6,
      7,
      9,
      10,
      11,
      12,
      17
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 9,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 9,
    "cell_dimension_M1": 58,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      6,
      1,
      3,
      2,
      4
    ],
    "word": [
      2,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2
    ],
    "length": 9,
    "equations": [
      [
        null,
        0,
        1
      ],
      [
        4,
        1,
        -1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        5,
        3,
        -1
      ],
      [
        7,
        null,
        1
      ],
      [
        2,
        6,
        -1
      ]
    ],
    "zeros": [
      6,
      7,
      9,
      11
    ],
    "matches": [
      [
        4,
        1,
        -1
      ],
      [
        5,
        3,
        -1
      ],
      [
        2,
        6,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 9,
    "compatible": false,
    "inside_siegel": true,
    "codimension": 9,
    "cell_dimension_M1": 58,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -5,
      1,
      2,
      -4,
      -3
    ],
    "word": [
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6
    ],
    "length": 10,
    "equations": [
      [
        8,
        null,
        -1
      ],
      [
        null,
        0,
        -1
      ],
      [
        null,
        1,
        -1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      8,
      9,
      10,
      11,
      12,
      17
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 10,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 10,
    "cell_dimension_M1": 57,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -5,
      1,
      3,
      2,
      4
    ],
    "word": [
      2,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2
    ],
    "length": 10,
    "equations": [
      [
        8,
        null,
        -1
      ],
      [
        null,
        0,
        -1
      ],
      [
        null,
        1,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        -1
      ],
      [
        2,
        6,
        -1
      ]
    ],
    "zeros": [
      8,
      9,
      10,
      11,
      12
    ],
    "matches": [
      [
        2,
        6,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 10,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 10,
    "cell_dimension_M1": 57,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -4,
      1,
      2,
      3,
      5
    ],
    "word": [
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2
    ],
    "length": 10,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        null,
        1,
        -1
      ],
      [
        8,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        1
      ],
      [
        6,
        null,
        1
      ]
    ],
    "zeros": [
      6,
      8,
      9,
      10,
      11,
      12
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 10,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 10,
    "cell_dimension_M1": 57,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      -6,
      -5,
      -4,
      3,
      -2
    ],
    "word": [
      2,
      6,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 10,
    "equations": [
      [
        8,
        null,
        -1
      ],
      [
        null,
        4,
        1
      ],
      [
        null,
        6,
        -1
      ],
      [
        2,
        8,
        -1
      ]
    ],
    "zeros": [
      8,
      13,
      15
    ],
    "matches": [
      [
        2,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 10,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 10,
    "cell_dimension_M1": 57,
    "compatibility_rank": 4,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      -6,
      3,
      -2,
      -5,
      -4
    ],
    "word": [
      2,
      3,
      4,
      6,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 10,
    "equations": [
      [
        null,
        2,
        -1
      ],
      [
        8,
        null,
        1
      ],
      [
        2,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        3,
        7,
        1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      2,
      8,
      11,
      15,
      17
    ],
    "matches": [
      [
        3,
        7,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 10,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 10,
    "cell_dimension_M1": 57,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      -6,
      5,
      -4,
      -3,
      -2
    ],
    "word": [
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 10,
    "equations": [
      [
        8,
        2,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        4,
        null,
        1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      4,
      6,
      17
    ],
    "matches": [
      [
        8,
        2,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 10,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 10,
    "cell_dimension_M1": 57,
    "compatibility_rank": 4,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      -4,
      2,
      -3,
      5,
      6
    ],
    "word": [
      4,
      3,
      5,
      4,
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 10,
    "equations": [
      [
        null,
        2,
        1
      ],
      [
        6,
        null,
        -1
      ],
      [
        7,
        null,
        -1
      ],
      [
        4,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        5,
        null,
        -1
      ],
      [
        null,
        7,
        -1
      ]
    ],
    "zeros": [
      4,
      5,
      6,
      7,
      11,
      15,
      16
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 10,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 10,
    "cell_dimension_M1": 57,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      -4,
      3,
      -6,
      -5,
      -2
    ],
    "word": [
      2,
      4,
      5,
      6,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 10,
    "equations": [
      [
        null,
        2,
        -1
      ],
      [
        7,
        3,
        1
      ],
      [
        6,
        null,
        -1
      ],
      [
        2,
        null,
        -1
      ],
      [
        8,
        null,
        -1
      ],
      [
        null,
        8,
        1
      ]
    ],
    "zeros": [
      2,
      6,
      8,
      11,
      17
    ],
    "matches": [
      [
        7,
        3,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 10,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 10,
    "cell_dimension_M1": 57,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      -4,
      5,
      -6,
      2,
      3
    ],
    "word": [
      4,
      3,
      2,
      5,
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 10,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        7,
        3,
        1
      ],
      [
        null,
        4,
        -1
      ],
      [
        4,
        5,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        null,
        7,
        -1
      ]
    ],
    "zeros": [
      6,
      11,
      13,
      15,
      16
    ],
    "matches": [
      [
        7,
        3,
        1
      ],
      [
        4,
        5,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 10,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 10,
    "cell_dimension_M1": 57,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      -4,
      5,
      6,
      2,
      -3
    ],
    "word": [
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4,
      3,
      2
    ],
    "length": 10,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        7,
        null,
        1
      ],
      [
        null,
        3,
        1
      ],
      [
        null,
        4,
        -1
      ],
      [
        4,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        5,
        null,
        -1
      ]
    ],
    "zeros": [
      4,
      5,
      6,
      7,
      11,
      12,
      13,
      15
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 10,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 10,
    "cell_dimension_M1": 57,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      -2,
      3,
      -6,
      4,
      5
    ],
    "word": [
      2,
      3,
      4,
      5,
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 10,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        1
      ],
      [
        3,
        null,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        8,
        7,
        1
      ]
    ],
    "zeros": [
      2,
      3,
      11,
      12,
      15
    ],
    "matches": [
      [
        8,
        7,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 10,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 10,
    "cell_dimension_M1": 57,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      -2,
      3,
      5,
      6,
      -4
    ],
    "word": [
      2,
      3,
      4,
      3,
      5,
      4,
      6,
      4,
      3,
      2
    ],
    "length": 10,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        -1
      ],
      [
        3,
        null,
        1
      ],
      [
        6,
        null,
        -1
      ],
      [
        7,
        8,
        -1
      ]
    ],
    "zeros": [
      2,
      3,
      6,
      11,
      12
    ],
    "matches": [
      [
        7,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 10,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 10,
    "cell_dimension_M1": 57,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": 37,
    "w": [
      1,
      2,
      -4,
      -3,
      -6,
      -5
    ],
    "word": [
      4,
      3,
      5,
      4,
      6,
      4,
      3,
      5,
      4,
      6
    ],
    "length": 10,
    "equations": [
      [
        7,
        4,
        -1
      ],
      [
        6,
        5,
        1
      ],
      [
        5,
        6,
        1
      ],
      [
        4,
        7,
        -1
      ],
      [
        8,
        8,
        -1
      ]
    ],
    "zeros": [],
    "matches": [
      [
        7,
        4,
        -1
      ],
      [
        6,
        5,
        1
      ],
      [
        5,
        6,
        1
      ],
      [
        4,
        7,
        -1
      ],
      [
        8,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 10,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 10,
    "cell_dimension_M1": 57,
    "compatibility_rank": 5,
    "compatible_dimension_M1": 52,
    "rational_witness": {
      "p": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23
      ],
      "q": [
        29,
        31,
        37,
        41,
        -19,
        17,
        13,
        -11,
        -23
      ],
      "four_determinants": [
        -1,
        -12,
        42,
        -12
      ]
    }
  },
  {
    "native_id": null,
    "w": [
      1,
      3,
      -4,
      -2,
      5,
      6
    ],
    "word": [
      2,
      4,
      3,
      5,
      4,
      6,
      4,
      3,
      5,
      4
    ],
    "length": 10,
    "equations": [
      [
        2,
        null,
        -1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        4,
        1
      ],
      [
        7,
        null,
        1
      ],
      [
        null,
        5,
        1
      ],
      [
        null,
        6,
        -1
      ],
      [
        null,
        7,
        -1
      ]
    ],
    "zeros": [
      2,
      6,
      7,
      13,
      14,
      15,
      16
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 10,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 10,
    "cell_dimension_M1": 57,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      5,
      -6,
      -2,
      3,
      4
    ],
    "word": [
      2,
      3,
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4
    ],
    "length": 10,
    "equations": [
      [
        4,
        null,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        4,
        1
      ],
      [
        null,
        5,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        3,
        null,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      2,
      3,
      4,
      6,
      13,
      14,
      15,
      16
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 10,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 10,
    "cell_dimension_M1": 57,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      5,
      -4,
      -3,
      2,
      6
    ],
    "word": [
      4,
      3,
      2,
      5,
      4,
      6,
      4,
      3,
      5,
      4
    ],
    "length": 10,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        4,
        null,
        -1
      ],
      [
        null,
        4,
        -1
      ],
      [
        7,
        null,
        1
      ],
      [
        null,
        5,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        5,
        null,
        -1
      ],
      [
        null,
        7,
        -1
      ]
    ],
    "zeros": [
      4,
      5,
      6,
      7,
      13,
      14,
      15,
      16
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 10,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 10,
    "cell_dimension_M1": 57,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      5,
      6,
      -2,
      3,
      -4
    ],
    "word": [
      2,
      3,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 10,
    "equations": [
      [
        4,
        null,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        5,
        4,
        1
      ],
      [
        7,
        null,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        3,
        7,
        1
      ]
    ],
    "zeros": [
      2,
      4,
      6,
      7,
      15
    ],
    "matches": [
      [
        5,
        4,
        1
      ],
      [
        3,
        7,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 10,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 10,
    "cell_dimension_M1": 57,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -6,
      1,
      -4,
      -5,
      -2
    ],
    "word": [
      2,
      1,
      4,
      6,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 10,
    "equations": [
      [
        0,
        0,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        8,
        null,
        1
      ],
      [
        6,
        6,
        -1
      ],
      [
        null,
        8,
        1
      ]
    ],
    "zeros": [
      2,
      8,
      11,
      17
    ],
    "matches": [
      [
        0,
        0,
        1
      ],
      [
        6,
        6,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 10,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 10,
    "cell_dimension_M1": 57,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -6,
      1,
      -2,
      4,
      5
    ],
    "word": [
      2,
      1,
      3,
      4,
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 10,
    "equations": [
      [
        0,
        0,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        8,
        null,
        -1
      ],
      [
        3,
        null,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      2,
      3,
      8,
      11,
      15,
      16
    ],
    "matches": [
      [
        0,
        0,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 10,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 10,
    "cell_dimension_M1": 57,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -6,
      4,
      -5,
      1,
      2
    ],
    "word": [
      2,
      1,
      3,
      2,
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 10,
    "equations": [
      [
        0,
        null,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        8,
        null,
        1
      ],
      [
        1,
        4,
        1
      ],
      [
        3,
        5,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      0,
      2,
      8,
      11,
      15,
      16
    ],
    "matches": [
      [
        1,
        4,
        1
      ],
      [
        3,
        5,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 10,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 10,
    "cell_dimension_M1": 57,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -6,
      4,
      5,
      1,
      -2
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      6,
      4,
      3,
      2
    ],
    "length": 10,
    "equations": [
      [
        0,
        null,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        8,
        3,
        1
      ],
      [
        1,
        4,
        1
      ],
      [
        3,
        null,
        1
      ],
      [
        null,
        6,
        1
      ]
    ],
    "zeros": [
      0,
      2,
      3,
      11,
      15
    ],
    "matches": [
      [
        8,
        3,
        1
      ],
      [
        1,
        4,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 10,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 10,
    "cell_dimension_M1": 57,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": 38,
    "w": [
      3,
      -4,
      1,
      -6,
      2,
      5
    ],
    "word": [
      2,
      1,
      4,
      5,
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 10,
    "equations": [
      [
        0,
        0,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        7,
        3,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        6,
        -1
      ],
      [
        8,
        7,
        1
      ]
    ],
    "zeros": [
      2,
      6,
      11,
      15
    ],
    "matches": [
      [
        0,
        0,
        1
      ],
      [
        7,
        3,
        1
      ],
      [
        8,
        7,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 10,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 10,
    "cell_dimension_M1": 57,
    "compatibility_rank": 7,
    "compatible_dimension_M1": 50,
    "rational_witness": {
      "p": [
        2,
        3,
        0,
        7,
        11,
        13,
        0,
        19,
        23
      ],
      "q": [
        2,
        31,
        0,
        19,
        43,
        47,
        0,
        23,
        61
      ],
      "four_determinants": [
        14,
        209,
        38,
        989
      ]
    }
  },
  {
    "native_id": null,
    "w": [
      3,
      -4,
      1,
      5,
      6,
      -2
    ],
    "word": [
      2,
      1,
      4,
      3,
      5,
      4,
      6,
      4,
      3,
      2
    ],
    "length": 10,
    "equations": [
      [
        0,
        0,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        3,
        -1
      ],
      [
        7,
        null,
        -1
      ],
      [
        null,
        8,
        1
      ]
    ],
    "zeros": [
      2,
      6,
      7,
      11,
      12,
      17
    ],
    "matches": [
      [
        0,
        0,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 10,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 10,
    "cell_dimension_M1": 57,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -2,
      1,
      5,
      4,
      -6
    ],
    "word": [
      2,
      1,
      3,
      4,
      3,
      5,
      6,
      4,
      3,
      2
    ],
    "length": 10,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        0,
        0,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        -1
      ],
      [
        3,
        null,
        1
      ],
      [
        6,
        6,
        -1
      ]
    ],
    "zeros": [
      2,
      3,
      11,
      12
    ],
    "matches": [
      [
        0,
        0,
        1
      ],
      [
        6,
        6,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 10,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 10,
    "cell_dimension_M1": 57,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      4,
      -6,
      -5,
      -2,
      -1
    ],
    "word": [
      2,
      1,
      3,
      2,
      6,
      4,
      3,
      5,
      4,
      6
    ],
    "length": 10,
    "equations": [
      [
        2,
        null,
        -1
      ],
      [
        0,
        null,
        1
      ],
      [
        3,
        null,
        -1
      ],
      [
        1,
        null,
        1
      ],
      [
        8,
        null,
        -1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      0,
      1,
      2,
      3,
      8,
      17
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 10,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 10,
    "cell_dimension_M1": 57,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      4,
      -6,
      -2,
      1,
      5
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      6,
      4,
      3,
      5,
      4
    ],
    "length": 10,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        0,
        null,
        1
      ],
      [
        3,
        null,
        1
      ],
      [
        1,
        null,
        1
      ],
      [
        null,
        4,
        -1
      ],
      [
        8,
        5,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      0,
      1,
      2,
      3,
      13,
      15,
      16
    ],
    "matches": [
      [
        8,
        5,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 10,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 10,
    "cell_dimension_M1": 57,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      4,
      5,
      -2,
      6,
      -1
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      5,
      4,
      6,
      4
    ],
    "length": 10,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        0,
        null,
        1
      ],
      [
        3,
        null,
        1
      ],
      [
        1,
        null,
        1
      ],
      [
        null,
        6,
        -1
      ],
      [
        null,
        8,
        1
      ]
    ],
    "zeros": [
      0,
      1,
      2,
      3,
      15,
      17
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 10,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 10,
    "cell_dimension_M1": 57,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      5,
      -6,
      -4,
      1,
      2
    ],
    "word": [
      2,
      1,
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4
    ],
    "length": 10,
    "equations": [
      [
        0,
        null,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        4,
        -1
      ],
      [
        null,
        5,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      0,
      2,
      6,
      13,
      14,
      15,
      16
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 10,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 10,
    "cell_dimension_M1": 57,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": 39,
    "w": [
      3,
      5,
      1,
      -2,
      6,
      -4
    ],
    "word": [
      2,
      1,
      3,
      4,
      3,
      2,
      5,
      4,
      6,
      4
    ],
    "length": 10,
    "equations": [
      [
        0,
        0,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        2,
        -1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        6,
        -1
      ],
      [
        3,
        7,
        1
      ],
      [
        7,
        8,
        -1
      ]
    ],
    "zeros": [
      2,
      6,
      11,
      15
    ],
    "matches": [
      [
        0,
        0,
        1
      ],
      [
        3,
        7,
        1
      ],
      [
        7,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 10,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 10,
    "cell_dimension_M1": 57,
    "compatibility_rank": 7,
    "compatible_dimension_M1": 50,
    "rational_witness": {
      "p": [
        2,
        3,
        0,
        7,
        11,
        13,
        0,
        19,
        23
      ],
      "q": [
        2,
        31,
        0,
        41,
        43,
        47,
        0,
        7,
        -19
      ],
      "four_determinants": [
        14,
        209,
        82,
        301
      ]
    }
  },
  {
    "native_id": null,
    "w": [
      3,
      5,
      4,
      -2,
      1,
      -6
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      2,
      5,
      6,
      4
    ],
    "length": 10,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        0,
        null,
        1
      ],
      [
        6,
        2,
        -1
      ],
      [
        3,
        null,
        1
      ],
      [
        1,
        4,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      0,
      2,
      3,
      15,
      16
    ],
    "matches": [
      [
        6,
        2,
        -1
      ],
      [
        1,
        4,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 10,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 10,
    "cell_dimension_M1": 57,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      5,
      4,
      6,
      -2,
      -1
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 10,
    "equations": [
      [
        2,
        null,
        -1
      ],
      [
        0,
        null,
        1
      ],
      [
        6,
        2,
        -1
      ],
      [
        3,
        null,
        -1
      ],
      [
        1,
        null,
        1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      0,
      1,
      2,
      3,
      17
    ],
    "matches": [
      [
        6,
        2,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 10,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 10,
    "cell_dimension_M1": 57,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      5,
      6,
      -4,
      1,
      -2
    ],
    "word": [
      2,
      1,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 10,
    "equations": [
      [
        0,
        null,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        6,
        null,
        -1
      ],
      [
        7,
        null,
        -1
      ],
      [
        null,
        4,
        -1
      ],
      [
        null,
        6,
        1
      ]
    ],
    "zeros": [
      0,
      2,
      6,
      7,
      13,
      15
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 10,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 10,
    "cell_dimension_M1": 57,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -6,
      1,
      -4,
      2,
      3
    ],
    "word": [
      4,
      3,
      2,
      1,
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 10,
    "equations": [
      [
        null,
        0,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        4,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      4,
      6,
      9,
      11,
      15,
      16
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 10,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 10,
    "cell_dimension_M1": 57,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -6,
      1,
      3,
      4,
      -2
    ],
    "word": [
      2,
      3,
      4,
      3,
      2,
      1,
      6,
      4,
      3,
      2
    ],
    "length": 10,
    "equations": [
      [
        null,
        0,
        1
      ],
      [
        4,
        1,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        -1
      ],
      [
        2,
        null,
        -1
      ],
      [
        3,
        8,
        -1
      ]
    ],
    "zeros": [
      2,
      6,
      9,
      11,
      12
    ],
    "matches": [
      [
        4,
        1,
        -1
      ],
      [
        3,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 10,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 10,
    "cell_dimension_M1": 57,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -4,
      1,
      2,
      6,
      -3
    ],
    "word": [
      4,
      3,
      2,
      1,
      5,
      4,
      6,
      4,
      3,
      2
    ],
    "length": 10,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        null,
        0,
        1
      ],
      [
        null,
        1,
        1
      ],
      [
        4,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        1
      ],
      [
        7,
        null,
        -1
      ],
      [
        5,
        8,
        1
      ]
    ],
    "zeros": [
      4,
      6,
      7,
      9,
      10,
      11,
      12
    ],
    "matches": [
      [
        5,
        8,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 10,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 10,
    "cell_dimension_M1": 57,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -4,
      1,
      3,
      2,
      -6
    ],
    "word": [
      2,
      4,
      3,
      2,
      1,
      5,
      6,
      4,
      3,
      2
    ],
    "length": 10,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        null,
        0,
        1
      ],
      [
        4,
        1,
        -1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        -1
      ],
      [
        7,
        null,
        1
      ],
      [
        2,
        6,
        -1
      ]
    ],
    "zeros": [
      6,
      7,
      9,
      11,
      12
    ],
    "matches": [
      [
        4,
        1,
        -1
      ],
      [
        2,
        6,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 10,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 10,
    "cell_dimension_M1": 57,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      6,
      1,
      -4,
      2,
      -3
    ],
    "word": [
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 10,
    "equations": [
      [
        null,
        0,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        4,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        7,
        null,
        1
      ],
      [
        5,
        null,
        1
      ],
      [
        null,
        6,
        1
      ]
    ],
    "zeros": [
      4,
      5,
      6,
      7,
      9,
      11,
      15
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 10,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 10,
    "cell_dimension_M1": 57,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      6,
      1,
      3,
      -4,
      -2
    ],
    "word": [
      2,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6
    ],
    "length": 10,
    "equations": [
      [
        null,
        0,
        1
      ],
      [
        4,
        1,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        2,
        1
      ],
      [
        5,
        3,
        -1
      ],
      [
        7,
        null,
        -1
      ],
      [
        2,
        null,
        -1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      2,
      6,
      7,
      9,
      11,
      17
    ],
    "matches": [
      [
        4,
        1,
        -1
      ],
      [
        5,
        3,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 10,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 10,
    "cell_dimension_M1": 57,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -5,
      1,
      -4,
      2,
      -3
    ],
    "word": [
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 11,
    "equations": [
      [
        8,
        null,
        -1
      ],
      [
        null,
        0,
        -1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        6,
        1
      ]
    ],
    "zeros": [
      8,
      9,
      11,
      15
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 11,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 11,
    "cell_dimension_M1": 56,
    "compatibility_rank": 4,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -5,
      1,
      3,
      -4,
      -2
    ],
    "word": [
      2,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6
    ],
    "length": 11,
    "equations": [
      [
        8,
        null,
        -1
      ],
      [
        null,
        0,
        -1
      ],
      [
        null,
        1,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        -1
      ],
      [
        2,
        null,
        -1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      2,
      8,
      9,
      10,
      11,
      12,
      17
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 11,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 11,
    "cell_dimension_M1": 56,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -4,
      1,
      2,
      -5,
      -3
    ],
    "word": [
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6
    ],
    "length": 11,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        null,
        1,
        -1
      ],
      [
        8,
        null,
        -1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        8,
        1
      ]
    ],
    "zeros": [
      6,
      8,
      9,
      10,
      11,
      12,
      17
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 11,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 11,
    "cell_dimension_M1": 56,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -4,
      1,
      3,
      2,
      5
    ],
    "word": [
      2,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2
    ],
    "length": 11,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        null,
        1,
        1
      ],
      [
        8,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        -1
      ],
      [
        6,
        null,
        1
      ],
      [
        2,
        6,
        -1
      ]
    ],
    "zeros": [
      6,
      8,
      9,
      10,
      11,
      12
    ],
    "matches": [
      [
        2,
        6,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 11,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 11,
    "cell_dimension_M1": 56,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      -6,
      -5,
      -2,
      3,
      -4
    ],
    "word": [
      2,
      3,
      6,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 11,
    "equations": [
      [
        8,
        null,
        -1
      ],
      [
        null,
        4,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        3,
        7,
        1
      ]
    ],
    "zeros": [
      2,
      8,
      13,
      15
    ],
    "matches": [
      [
        3,
        7,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 11,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 11,
    "cell_dimension_M1": 56,
    "compatibility_rank": 5,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      -6,
      -4,
      -3,
      2,
      -5
    ],
    "word": [
      4,
      3,
      6,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 11,
    "equations": [
      [
        8,
        null,
        1
      ],
      [
        null,
        4,
        -1
      ],
      [
        6,
        5,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        4,
        7,
        -1
      ]
    ],
    "zeros": [
      8,
      13,
      15
    ],
    "matches": [
      [
        6,
        5,
        1
      ],
      [
        4,
        7,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 11,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 11,
    "cell_dimension_M1": 56,
    "compatibility_rank": 5,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      -6,
      5,
      -2,
      3,
      4
    ],
    "word": [
      2,
      3,
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 11,
    "equations": [
      [
        8,
        2,
        -1
      ],
      [
        4,
        4,
        1
      ],
      [
        6,
        5,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        3,
        null,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      2,
      3,
      15,
      16
    ],
    "matches": [
      [
        8,
        2,
        -1
      ],
      [
        4,
        4,
        1
      ],
      [
        6,
        5,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 11,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 11,
    "cell_dimension_M1": 56,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      -4,
      -6,
      -5,
      2,
      -3
    ],
    "word": [
      4,
      5,
      6,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 11,
    "equations": [
      [
        7,
        2,
        -1
      ],
      [
        6,
        3,
        1
      ],
      [
        8,
        null,
        -1
      ],
      [
        null,
        4,
        1
      ],
      [
        null,
        6,
        -1
      ]
    ],
    "zeros": [
      8,
      13,
      15
    ],
    "matches": [
      [
        7,
        2,
        -1
      ],
      [
        6,
        3,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 11,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 11,
    "cell_dimension_M1": 56,
    "compatibility_rank": 5,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      -4,
      2,
      -3,
      -6,
      -5
    ],
    "word": [
      4,
      3,
      5,
      4,
      6,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 11,
    "equations": [
      [
        null,
        2,
        1
      ],
      [
        7,
        null,
        1
      ],
      [
        6,
        null,
        -1
      ],
      [
        5,
        6,
        1
      ],
      [
        4,
        7,
        -1
      ],
      [
        8,
        8,
        -1
      ]
    ],
    "zeros": [
      6,
      7,
      11
    ],
    "matches": [
      [
        5,
        6,
        1
      ],
      [
        4,
        7,
        -1
      ],
      [
        8,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 11,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 11,
    "cell_dimension_M1": 56,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      -4,
      3,
      -2,
      5,
      6
    ],
    "word": [
      2,
      4,
      3,
      5,
      4,
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 11,
    "equations": [
      [
        null,
        2,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        7,
        null,
        -1
      ],
      [
        2,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        null,
        7,
        -1
      ]
    ],
    "zeros": [
      2,
      6,
      7,
      11,
      15,
      16
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 11,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 11,
    "cell_dimension_M1": 56,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      -4,
      5,
      -6,
      -3,
      -2
    ],
    "word": [
      4,
      3,
      2,
      5,
      6,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 11,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        7,
        3,
        1
      ],
      [
        4,
        null,
        1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      4,
      6,
      11,
      17
    ],
    "matches": [
      [
        7,
        3,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 11,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 11,
    "cell_dimension_M1": 56,
    "compatibility_rank": 5,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      -4,
      5,
      -3,
      2,
      6
    ],
    "word": [
      4,
      3,
      2,
      5,
      4,
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 11,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        7,
        null,
        -1
      ],
      [
        4,
        null,
        -1
      ],
      [
        null,
        4,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        5,
        null,
        -1
      ],
      [
        null,
        7,
        -1
      ]
    ],
    "zeros": [
      4,
      5,
      6,
      7,
      11,
      13,
      15,
      16
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 11,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 11,
    "cell_dimension_M1": 56,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      -4,
      5,
      6,
      3,
      -2
    ],
    "word": [
      2,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4,
      3,
      2
    ],
    "length": 11,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        7,
        null,
        1
      ],
      [
        null,
        3,
        1
      ],
      [
        4,
        4,
        1
      ],
      [
        5,
        6,
        1
      ],
      [
        2,
        8,
        -1
      ]
    ],
    "zeros": [
      6,
      7,
      11,
      12
    ],
    "matches": [
      [
        4,
        4,
        1
      ],
      [
        5,
        6,
        1
      ],
      [
        2,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 11,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 11,
    "cell_dimension_M1": 56,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      -2,
      3,
      -6,
      -5,
      -4
    ],
    "word": [
      2,
      3,
      4,
      5,
      6,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 11,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        1
      ],
      [
        3,
        null,
        1
      ],
      [
        8,
        null,
        -1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      2,
      3,
      8,
      11,
      12,
      17
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 11,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 11,
    "cell_dimension_M1": 56,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      3,
      -4,
      -2,
      -6,
      -5
    ],
    "word": [
      2,
      4,
      3,
      5,
      4,
      6,
      4,
      3,
      5,
      4,
      6
    ],
    "length": 11,
    "equations": [
      [
        2,
        null,
        -1
      ],
      [
        7,
        4,
        -1
      ],
      [
        6,
        5,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        -1
      ],
      [
        8,
        8,
        -1
      ]
    ],
    "zeros": [
      2,
      15,
      16
    ],
    "matches": [
      [
        7,
        4,
        -1
      ],
      [
        6,
        5,
        1
      ],
      [
        8,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 11,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 11,
    "cell_dimension_M1": 56,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      5,
      -6,
      -2,
      -4,
      -3
    ],
    "word": [
      2,
      3,
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4,
      6
    ],
    "length": 11,
    "equations": [
      [
        6,
        null,
        -1
      ],
      [
        4,
        null,
        1
      ],
      [
        3,
        6,
        -1
      ],
      [
        2,
        7,
        1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      4,
      6,
      17
    ],
    "matches": [
      [
        3,
        6,
        -1
      ],
      [
        2,
        7,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 11,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 11,
    "cell_dimension_M1": 56,
    "compatibility_rank": 5,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      5,
      -4,
      -3,
      -6,
      -2
    ],
    "word": [
      4,
      3,
      2,
      5,
      4,
      6,
      4,
      3,
      5,
      4,
      6
    ],
    "length": 11,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        4,
        null,
        -1
      ],
      [
        7,
        4,
        -1
      ],
      [
        5,
        6,
        1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      4,
      6,
      17
    ],
    "matches": [
      [
        7,
        4,
        -1
      ],
      [
        5,
        6,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 11,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 11,
    "cell_dimension_M1": 56,
    "compatibility_rank": 5,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      5,
      -4,
      -2,
      3,
      6
    ],
    "word": [
      2,
      4,
      3,
      2,
      5,
      4,
      6,
      4,
      3,
      5,
      4
    ],
    "length": 11,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        4,
        null,
        1
      ],
      [
        null,
        4,
        1
      ],
      [
        7,
        null,
        1
      ],
      [
        null,
        5,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        -1
      ]
    ],
    "zeros": [
      2,
      4,
      6,
      7,
      13,
      14,
      15,
      16
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 11,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 11,
    "cell_dimension_M1": 56,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -6,
      -5,
      -4,
      1,
      -2
    ],
    "word": [
      2,
      1,
      6,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 11,
    "equations": [
      [
        0,
        null,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        8,
        null,
        -1
      ],
      [
        null,
        4,
        -1
      ],
      [
        null,
        6,
        1
      ]
    ],
    "zeros": [
      0,
      2,
      8,
      13,
      15
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 11,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 11,
    "cell_dimension_M1": 56,
    "compatibility_rank": 5,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -6,
      1,
      -2,
      -5,
      -4
    ],
    "word": [
      2,
      1,
      3,
      4,
      6,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 11,
    "equations": [
      [
        0,
        0,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        8,
        null,
        1
      ],
      [
        null,
        6,
        -1
      ],
      [
        3,
        7,
        1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      2,
      8,
      11,
      15,
      17
    ],
    "matches": [
      [
        0,
        0,
        1
      ],
      [
        3,
        7,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 11,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 11,
    "cell_dimension_M1": 56,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -6,
      4,
      -5,
      -2,
      -1
    ],
    "word": [
      2,
      1,
      3,
      2,
      6,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 11,
    "equations": [
      [
        2,
        null,
        -1
      ],
      [
        0,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        8,
        null,
        1
      ],
      [
        3,
        null,
        -1
      ],
      [
        1,
        null,
        1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      0,
      1,
      2,
      3,
      8,
      11,
      17
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 11,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 11,
    "cell_dimension_M1": 56,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -6,
      4,
      -2,
      1,
      5
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 11,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        0,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        8,
        null,
        -1
      ],
      [
        3,
        null,
        1
      ],
      [
        1,
        4,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      0,
      2,
      3,
      8,
      11,
      15,
      16
    ],
    "matches": [
      [
        1,
        4,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 11,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 11,
    "cell_dimension_M1": 56,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -6,
      5,
      -4,
      1,
      2
    ],
    "word": [
      2,
      1,
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 11,
    "equations": [
      [
        0,
        null,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        8,
        2,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        4,
        -1
      ],
      [
        null,
        5,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      0,
      2,
      6,
      13,
      14,
      15,
      16
    ],
    "matches": [
      [
        8,
        2,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 11,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 11,
    "cell_dimension_M1": 56,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -4,
      1,
      -6,
      -5,
      -2
    ],
    "word": [
      2,
      1,
      4,
      5,
      6,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 11,
    "equations": [
      [
        0,
        0,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        7,
        3,
        1
      ],
      [
        6,
        null,
        -1
      ],
      [
        8,
        null,
        -1
      ],
      [
        null,
        8,
        1
      ]
    ],
    "zeros": [
      2,
      6,
      8,
      11,
      17
    ],
    "matches": [
      [
        0,
        0,
        1
      ],
      [
        7,
        3,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 11,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 11,
    "cell_dimension_M1": 56,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -2,
      1,
      -6,
      4,
      5
    ],
    "word": [
      2,
      1,
      3,
      4,
      5,
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 11,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        0,
        0,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        1
      ],
      [
        3,
        null,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        8,
        7,
        1
      ]
    ],
    "zeros": [
      2,
      3,
      11,
      12,
      15
    ],
    "matches": [
      [
        0,
        0,
        1
      ],
      [
        8,
        7,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 11,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 11,
    "cell_dimension_M1": 56,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -2,
      1,
      5,
      6,
      -4
    ],
    "word": [
      2,
      1,
      3,
      4,
      3,
      5,
      4,
      6,
      4,
      3,
      2
    ],
    "length": 11,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        0,
        0,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        -1
      ],
      [
        3,
        null,
        1
      ],
      [
        6,
        null,
        -1
      ],
      [
        7,
        8,
        -1
      ]
    ],
    "zeros": [
      2,
      3,
      6,
      11,
      12
    ],
    "matches": [
      [
        0,
        0,
        1
      ],
      [
        7,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 11,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 11,
    "cell_dimension_M1": 56,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -2,
      4,
      5,
      1,
      -6
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      5,
      6,
      4,
      3,
      2
    ],
    "length": 11,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        0,
        null,
        1
      ],
      [
        3,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        null,
        3,
        -1
      ],
      [
        1,
        4,
        1
      ],
      [
        null,
        6,
        1
      ]
    ],
    "zeros": [
      0,
      2,
      3,
      11,
      12,
      15
    ],
    "matches": [
      [
        1,
        4,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 11,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 11,
    "cell_dimension_M1": 56,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      4,
      -6,
      -2,
      -5,
      -1
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      6,
      4,
      3,
      5,
      4,
      6
    ],
    "length": 11,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        0,
        null,
        1
      ],
      [
        3,
        null,
        1
      ],
      [
        1,
        null,
        1
      ],
      [
        8,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        null,
        8,
        1
      ]
    ],
    "zeros": [
      0,
      1,
      2,
      3,
      8,
      15,
      17
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 11,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 11,
    "cell_dimension_M1": 56,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      5,
      -6,
      -4,
      -2,
      -1
    ],
    "word": [
      2,
      1,
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4,
      6
    ],
    "length": 11,
    "equations": [
      [
        2,
        null,
        -1
      ],
      [
        0,
        null,
        1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      0,
      2,
      6,
      17
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 11,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 11,
    "cell_dimension_M1": 56,
    "compatibility_rank": 4,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      5,
      -6,
      -2,
      1,
      4
    ],
    "word": [
      2,
      1,
      3,
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4
    ],
    "length": 11,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        0,
        null,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        4,
        -1
      ],
      [
        null,
        5,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        3,
        null,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      0,
      2,
      3,
      6,
      13,
      14,
      15,
      16
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 11,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 11,
    "cell_dimension_M1": 56,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      5,
      4,
      -2,
      6,
      -1
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      2,
      5,
      4,
      6,
      4
    ],
    "length": 11,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        0,
        null,
        1
      ],
      [
        6,
        2,
        -1
      ],
      [
        3,
        null,
        1
      ],
      [
        1,
        null,
        1
      ],
      [
        null,
        6,
        -1
      ],
      [
        null,
        8,
        1
      ]
    ],
    "zeros": [
      0,
      1,
      2,
      3,
      15,
      17
    ],
    "matches": [
      [
        6,
        2,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 11,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 11,
    "cell_dimension_M1": 56,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      5,
      6,
      -2,
      1,
      -4
    ],
    "word": [
      2,
      1,
      3,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 11,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        0,
        null,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        4,
        -1
      ],
      [
        7,
        null,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        3,
        7,
        1
      ]
    ],
    "zeros": [
      0,
      2,
      6,
      7,
      13,
      15
    ],
    "matches": [
      [
        3,
        7,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 11,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 11,
    "cell_dimension_M1": 56,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -6,
      1,
      -4,
      -3,
      -2
    ],
    "word": [
      4,
      3,
      2,
      1,
      6,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 11,
    "equations": [
      [
        null,
        0,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        4,
        null,
        -1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      4,
      6,
      9,
      11,
      17
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 11,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 11,
    "cell_dimension_M1": 56,
    "compatibility_rank": 5,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -4,
      1,
      -6,
      2,
      3
    ],
    "word": [
      4,
      3,
      2,
      1,
      5,
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 11,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        null,
        0,
        1
      ],
      [
        4,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        7,
        3,
        1
      ],
      [
        null,
        6,
        -1
      ],
      [
        null,
        7,
        -1
      ]
    ],
    "zeros": [
      4,
      6,
      9,
      11,
      15,
      16
    ],
    "matches": [
      [
        7,
        3,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 11,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 11,
    "cell_dimension_M1": 56,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -4,
      1,
      3,
      6,
      -2
    ],
    "word": [
      2,
      4,
      3,
      2,
      1,
      5,
      4,
      6,
      4,
      3,
      2
    ],
    "length": 11,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        null,
        0,
        1
      ],
      [
        4,
        1,
        -1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        -1
      ],
      [
        7,
        null,
        -1
      ],
      [
        2,
        null,
        -1
      ],
      [
        null,
        8,
        1
      ]
    ],
    "zeros": [
      2,
      6,
      7,
      9,
      11,
      12,
      17
    ],
    "matches": [
      [
        4,
        1,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 11,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 11,
    "cell_dimension_M1": 56,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -4,
      1,
      6,
      2,
      -3
    ],
    "word": [
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      6,
      4,
      3,
      2
    ],
    "length": 11,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        null,
        0,
        1
      ],
      [
        4,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        7,
        null,
        1
      ],
      [
        null,
        3,
        1
      ],
      [
        null,
        6,
        -1
      ],
      [
        5,
        null,
        -1
      ]
    ],
    "zeros": [
      4,
      5,
      6,
      7,
      9,
      11,
      12,
      15
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 11,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 11,
    "cell_dimension_M1": 56,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -2,
      1,
      3,
      4,
      -6
    ],
    "word": [
      2,
      3,
      4,
      3,
      2,
      1,
      5,
      6,
      4,
      3,
      2
    ],
    "length": 11,
    "equations": [
      [
        null,
        0,
        1
      ],
      [
        4,
        1,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        2,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        3,
        1
      ],
      [
        3,
        null,
        1
      ]
    ],
    "zeros": [
      2,
      3,
      6,
      9,
      11,
      12
    ],
    "matches": [
      [
        4,
        1,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 11,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 11,
    "cell_dimension_M1": 56,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      6,
      1,
      -4,
      3,
      -2
    ],
    "word": [
      2,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 11,
    "equations": [
      [
        null,
        0,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        4,
        null,
        -1
      ],
      [
        null,
        2,
        1
      ],
      [
        7,
        null,
        1
      ],
      [
        5,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        2,
        8,
        -1
      ]
    ],
    "zeros": [
      4,
      5,
      6,
      7,
      9,
      11,
      15
    ],
    "matches": [
      [
        2,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 11,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 11,
    "cell_dimension_M1": 56,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -5,
      1,
      -4,
      3,
      -2
    ],
    "word": [
      2,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 12,
    "equations": [
      [
        8,
        null,
        -1
      ],
      [
        null,
        0,
        -1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        6,
        -1
      ],
      [
        2,
        8,
        -1
      ]
    ],
    "zeros": [
      8,
      9,
      11,
      15
    ],
    "matches": [
      [
        2,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 12,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 12,
    "cell_dimension_M1": 55,
    "compatibility_rank": 5,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -4,
      1,
      -5,
      2,
      -3
    ],
    "word": [
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 12,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        8,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        6,
        3,
        1
      ],
      [
        null,
        6,
        -1
      ]
    ],
    "zeros": [
      8,
      9,
      11,
      15
    ],
    "matches": [
      [
        6,
        3,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 12,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 12,
    "cell_dimension_M1": 55,
    "compatibility_rank": 5,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -4,
      1,
      3,
      -5,
      -2
    ],
    "word": [
      2,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6
    ],
    "length": 12,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        null,
        1,
        1
      ],
      [
        8,
        null,
        -1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        2,
        null,
        -1
      ],
      [
        null,
        8,
        1
      ]
    ],
    "zeros": [
      2,
      6,
      8,
      9,
      10,
      11,
      12,
      17
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 12,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 12,
    "cell_dimension_M1": 55,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -4,
      1,
      5,
      2,
      3
    ],
    "word": [
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2
    ],
    "length": 12,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        8,
        1,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        3,
        1
      ],
      [
        null,
        6,
        -1
      ],
      [
        4,
        7,
        -1
      ]
    ],
    "zeros": [
      6,
      9,
      11,
      12,
      15
    ],
    "matches": [
      [
        8,
        1,
        1
      ],
      [
        4,
        7,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 12,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 12,
    "cell_dimension_M1": 55,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -2,
      1,
      3,
      4,
      5
    ],
    "word": [
      2,
      3,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2
    ],
    "length": 12,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        null,
        1,
        1
      ],
      [
        8,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        3,
        1
      ],
      [
        3,
        null,
        1
      ]
    ],
    "zeros": [
      2,
      3,
      8,
      9,
      10,
      11,
      12
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 12,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 12,
    "cell_dimension_M1": 55,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      -6,
      -4,
      -3,
      5,
      -2
    ],
    "word": [
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 12,
    "equations": [
      [
        8,
        null,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        4,
        -1
      ],
      [
        4,
        null,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      4,
      6,
      8,
      13,
      15,
      17
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 12,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 12,
    "cell_dimension_M1": 55,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      -6,
      -4,
      -2,
      3,
      -5
    ],
    "word": [
      2,
      4,
      3,
      6,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 12,
    "equations": [
      [
        8,
        null,
        1
      ],
      [
        null,
        4,
        1
      ],
      [
        6,
        5,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        -1
      ]
    ],
    "zeros": [
      2,
      8,
      13,
      15,
      16
    ],
    "matches": [
      [
        6,
        5,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 12,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 12,
    "cell_dimension_M1": 55,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      -6,
      5,
      -2,
      -4,
      -3
    ],
    "word": [
      2,
      3,
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 12,
    "equations": [
      [
        8,
        2,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        4,
        null,
        1
      ],
      [
        3,
        6,
        -1
      ],
      [
        2,
        7,
        1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      4,
      6,
      17
    ],
    "matches": [
      [
        8,
        2,
        -1
      ],
      [
        3,
        6,
        -1
      ],
      [
        2,
        7,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 12,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 12,
    "cell_dimension_M1": 55,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      -4,
      -6,
      -5,
      3,
      -2
    ],
    "word": [
      2,
      4,
      5,
      6,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 12,
    "equations": [
      [
        7,
        2,
        -1
      ],
      [
        6,
        3,
        1
      ],
      [
        8,
        null,
        -1
      ],
      [
        null,
        4,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        2,
        8,
        -1
      ]
    ],
    "zeros": [
      8,
      13,
      15
    ],
    "matches": [
      [
        7,
        2,
        -1
      ],
      [
        6,
        3,
        1
      ],
      [
        2,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 12,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 12,
    "cell_dimension_M1": 55,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      -4,
      -6,
      -3,
      2,
      -5
    ],
    "word": [
      4,
      3,
      5,
      6,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 12,
    "equations": [
      [
        7,
        2,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        4,
        1
      ],
      [
        8,
        null,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        4,
        7,
        -1
      ]
    ],
    "zeros": [
      6,
      8,
      13,
      15
    ],
    "matches": [
      [
        7,
        2,
        -1
      ],
      [
        4,
        7,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 12,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 12,
    "cell_dimension_M1": 55,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      -4,
      3,
      -2,
      -6,
      -5
    ],
    "word": [
      2,
      4,
      3,
      5,
      4,
      6,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 12,
    "equations": [
      [
        null,
        2,
        -1
      ],
      [
        7,
        null,
        1
      ],
      [
        6,
        null,
        -1
      ],
      [
        2,
        null,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        -1
      ],
      [
        8,
        8,
        -1
      ]
    ],
    "zeros": [
      2,
      6,
      7,
      11,
      15,
      16
    ],
    "matches": [
      [
        8,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 12,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 12,
    "cell_dimension_M1": 55,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      -4,
      5,
      -3,
      -6,
      -2
    ],
    "word": [
      4,
      3,
      2,
      5,
      4,
      6,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 12,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        7,
        null,
        1
      ],
      [
        4,
        null,
        -1
      ],
      [
        5,
        6,
        1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      4,
      6,
      7,
      11,
      17
    ],
    "matches": [
      [
        5,
        6,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 12,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 12,
    "cell_dimension_M1": 55,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      -4,
      5,
      -2,
      3,
      6
    ],
    "word": [
      2,
      4,
      3,
      2,
      5,
      4,
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 12,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        7,
        null,
        -1
      ],
      [
        4,
        4,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        -1
      ]
    ],
    "zeros": [
      2,
      6,
      7,
      11,
      15,
      16
    ],
    "matches": [
      [
        4,
        4,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 12,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 12,
    "cell_dimension_M1": 55,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      -2,
      3,
      -4,
      5,
      6
    ],
    "word": [
      2,
      3,
      4,
      3,
      5,
      4,
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 12,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        3,
        3,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        7,
        null,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      2,
      6,
      7,
      11,
      15,
      16
    ],
    "matches": [
      [
        3,
        3,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 12,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 12,
    "cell_dimension_M1": 55,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      -2,
      5,
      -6,
      3,
      4
    ],
    "word": [
      2,
      3,
      4,
      3,
      2,
      5,
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 12,
    "equations": [
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        3,
        null,
        1
      ],
      [
        4,
        4,
        1
      ],
      [
        6,
        5,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      2,
      3,
      11,
      12,
      15,
      16
    ],
    "matches": [
      [
        4,
        4,
        1
      ],
      [
        6,
        5,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 12,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 12,
    "cell_dimension_M1": 55,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      -2,
      5,
      6,
      3,
      -4
    ],
    "word": [
      2,
      3,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4,
      3,
      2
    ],
    "length": 12,
    "equations": [
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        3,
        null,
        1
      ],
      [
        4,
        4,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        5,
        6,
        1
      ],
      [
        7,
        null,
        1
      ]
    ],
    "zeros": [
      2,
      3,
      6,
      7,
      11,
      12
    ],
    "matches": [
      [
        4,
        4,
        1
      ],
      [
        5,
        6,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 12,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 12,
    "cell_dimension_M1": 55,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      5,
      -4,
      -2,
      -6,
      -3
    ],
    "word": [
      2,
      4,
      3,
      2,
      5,
      4,
      6,
      4,
      3,
      5,
      4,
      6
    ],
    "length": 12,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        4,
        null,
        1
      ],
      [
        7,
        4,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        2,
        7,
        1
      ],
      [
        null,
        8,
        1
      ]
    ],
    "zeros": [
      4,
      6,
      15,
      17
    ],
    "matches": [
      [
        7,
        4,
        -1
      ],
      [
        2,
        7,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 12,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 12,
    "cell_dimension_M1": 55,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -6,
      -5,
      -2,
      1,
      -4
    ],
    "word": [
      2,
      1,
      3,
      6,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 12,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        0,
        null,
        1
      ],
      [
        8,
        null,
        -1
      ],
      [
        null,
        4,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        3,
        7,
        1
      ]
    ],
    "zeros": [
      0,
      2,
      8,
      13,
      15
    ],
    "matches": [
      [
        3,
        7,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 12,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 12,
    "cell_dimension_M1": 55,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -6,
      4,
      -2,
      -5,
      -1
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      6,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 12,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        0,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        8,
        null,
        1
      ],
      [
        3,
        null,
        1
      ],
      [
        1,
        null,
        1
      ],
      [
        null,
        6,
        -1
      ],
      [
        null,
        8,
        1
      ]
    ],
    "zeros": [
      0,
      1,
      2,
      3,
      8,
      11,
      15,
      17
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 12,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 12,
    "cell_dimension_M1": 55,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -6,
      5,
      -4,
      -2,
      -1
    ],
    "word": [
      2,
      1,
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 12,
    "equations": [
      [
        2,
        null,
        -1
      ],
      [
        0,
        null,
        1
      ],
      [
        8,
        2,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      0,
      2,
      6,
      17
    ],
    "matches": [
      [
        8,
        2,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 12,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 12,
    "cell_dimension_M1": 55,
    "compatibility_rank": 5,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -6,
      5,
      -2,
      1,
      4
    ],
    "word": [
      2,
      1,
      3,
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 12,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        0,
        null,
        1
      ],
      [
        8,
        2,
        -1
      ],
      [
        null,
        4,
        -1
      ],
      [
        6,
        5,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        3,
        null,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      0,
      2,
      3,
      13,
      15,
      16
    ],
    "matches": [
      [
        8,
        2,
        -1
      ],
      [
        6,
        5,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 12,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 12,
    "cell_dimension_M1": 55,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -4,
      1,
      -2,
      5,
      6
    ],
    "word": [
      2,
      1,
      4,
      3,
      5,
      4,
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 12,
    "equations": [
      [
        0,
        0,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        6,
        null,
        -1
      ],
      [
        7,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        null,
        7,
        -1
      ]
    ],
    "zeros": [
      2,
      6,
      7,
      11,
      15,
      16
    ],
    "matches": [
      [
        0,
        0,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 12,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 12,
    "cell_dimension_M1": 55,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -4,
      5,
      -6,
      1,
      2
    ],
    "word": [
      2,
      1,
      4,
      3,
      2,
      5,
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 12,
    "equations": [
      [
        0,
        null,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        7,
        3,
        1
      ],
      [
        null,
        4,
        -1
      ],
      [
        null,
        5,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        null,
        7,
        -1
      ]
    ],
    "zeros": [
      0,
      2,
      6,
      11,
      13,
      14,
      15,
      16
    ],
    "matches": [
      [
        7,
        3,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 12,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 12,
    "cell_dimension_M1": 55,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -4,
      5,
      6,
      1,
      -2
    ],
    "word": [
      2,
      1,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4,
      3,
      2
    ],
    "length": 12,
    "equations": [
      [
        0,
        null,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        7,
        null,
        1
      ],
      [
        null,
        3,
        1
      ],
      [
        null,
        4,
        -1
      ],
      [
        null,
        6,
        -1
      ]
    ],
    "zeros": [
      0,
      2,
      6,
      7,
      11,
      12,
      13,
      15
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 12,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 12,
    "cell_dimension_M1": 55,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -2,
      1,
      -6,
      -5,
      -4
    ],
    "word": [
      2,
      1,
      3,
      4,
      5,
      6,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 12,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        0,
        0,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        1
      ],
      [
        3,
        null,
        1
      ],
      [
        8,
        null,
        -1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      2,
      3,
      8,
      11,
      12,
      17
    ],
    "matches": [
      [
        0,
        0,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 12,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 12,
    "cell_dimension_M1": 55,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -2,
      4,
      -6,
      1,
      5
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      5,
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 12,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        0,
        null,
        1
      ],
      [
        3,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        null,
        3,
        1
      ],
      [
        1,
        4,
        1
      ],
      [
        null,
        6,
        -1
      ],
      [
        8,
        7,
        1
      ]
    ],
    "zeros": [
      0,
      2,
      3,
      11,
      12,
      15
    ],
    "matches": [
      [
        1,
        4,
        1
      ],
      [
        8,
        7,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 12,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 12,
    "cell_dimension_M1": 55,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -2,
      4,
      5,
      6,
      -1
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      5,
      4,
      6,
      4,
      3,
      2
    ],
    "length": 12,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        0,
        null,
        1
      ],
      [
        3,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        null,
        3,
        -1
      ],
      [
        1,
        null,
        1
      ],
      [
        null,
        8,
        1
      ]
    ],
    "zeros": [
      0,
      1,
      2,
      3,
      11,
      12,
      17
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 12,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 12,
    "cell_dimension_M1": 55,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      5,
      -6,
      -2,
      -4,
      -1
    ],
    "word": [
      2,
      1,
      3,
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4,
      6
    ],
    "length": 12,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        0,
        null,
        1
      ],
      [
        6,
        null,
        -1
      ],
      [
        3,
        6,
        -1
      ],
      [
        null,
        8,
        1
      ]
    ],
    "zeros": [
      0,
      2,
      6,
      17
    ],
    "matches": [
      [
        3,
        6,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 12,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 12,
    "cell_dimension_M1": 55,
    "compatibility_rank": 5,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      5,
      -4,
      -2,
      1,
      6
    ],
    "word": [
      2,
      1,
      4,
      3,
      2,
      5,
      4,
      6,
      4,
      3,
      5,
      4
    ],
    "length": 12,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        0,
        null,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        4,
        -1
      ],
      [
        7,
        null,
        1
      ],
      [
        null,
        5,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        -1
      ]
    ],
    "zeros": [
      0,
      2,
      6,
      7,
      13,
      14,
      15,
      16
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 12,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 12,
    "cell_dimension_M1": 55,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      5,
      6,
      -2,
      4,
      -1
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 12,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        0,
        null,
        1
      ],
      [
        6,
        null,
        -1
      ],
      [
        7,
        4,
        -1
      ],
      [
        3,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        1,
        8,
        1
      ]
    ],
    "zeros": [
      0,
      2,
      3,
      6,
      15
    ],
    "matches": [
      [
        7,
        4,
        -1
      ],
      [
        1,
        8,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 12,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 12,
    "cell_dimension_M1": 55,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -6,
      1,
      -2,
      3,
      4
    ],
    "word": [
      2,
      3,
      4,
      3,
      2,
      1,
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 12,
    "equations": [
      [
        null,
        0,
        1
      ],
      [
        4,
        null,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        2,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        3,
        null,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      2,
      3,
      4,
      6,
      9,
      11,
      15,
      16
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 12,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 12,
    "cell_dimension_M1": 55,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -6,
      3,
      -4,
      1,
      2
    ],
    "word": [
      2,
      1,
      4,
      3,
      2,
      1,
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 12,
    "equations": [
      [
        4,
        0,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        0,
        4,
        1
      ],
      [
        2,
        5,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      6,
      11,
      15,
      16
    ],
    "matches": [
      [
        4,
        0,
        1
      ],
      [
        0,
        4,
        1
      ],
      [
        2,
        5,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 12,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 12,
    "cell_dimension_M1": 55,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -6,
      3,
      4,
      1,
      -2
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      2,
      1,
      6,
      4,
      3,
      2
    ],
    "length": 12,
    "equations": [
      [
        4,
        0,
        1
      ],
      [
        6,
        1,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        1
      ],
      [
        0,
        4,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        1,
        6,
        1
      ],
      [
        3,
        null,
        1
      ]
    ],
    "zeros": [
      2,
      3,
      11,
      12
    ],
    "matches": [
      [
        4,
        0,
        1
      ],
      [
        6,
        1,
        1
      ],
      [
        0,
        4,
        1
      ],
      [
        1,
        6,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 12,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 12,
    "cell_dimension_M1": 55,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -4,
      1,
      -6,
      -3,
      -2
    ],
    "word": [
      4,
      3,
      2,
      1,
      5,
      6,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 12,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        null,
        0,
        1
      ],
      [
        4,
        null,
        -1
      ],
      [
        null,
        2,
        1
      ],
      [
        7,
        3,
        1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      4,
      6,
      9,
      11,
      17
    ],
    "matches": [
      [
        7,
        3,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 12,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 12,
    "cell_dimension_M1": 55,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -4,
      1,
      -3,
      2,
      6
    ],
    "word": [
      4,
      3,
      2,
      1,
      5,
      4,
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 12,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        null,
        0,
        1
      ],
      [
        4,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        7,
        null,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        5,
        null,
        -1
      ],
      [
        null,
        7,
        -1
      ]
    ],
    "zeros": [
      4,
      5,
      6,
      7,
      9,
      11,
      15,
      16
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 12,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 12,
    "cell_dimension_M1": 55,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -4,
      1,
      6,
      3,
      -2
    ],
    "word": [
      2,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      6,
      4,
      3,
      2
    ],
    "length": 12,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        null,
        0,
        1
      ],
      [
        4,
        null,
        -1
      ],
      [
        null,
        2,
        1
      ],
      [
        7,
        null,
        1
      ],
      [
        null,
        3,
        1
      ],
      [
        5,
        6,
        1
      ],
      [
        2,
        8,
        -1
      ]
    ],
    "zeros": [
      4,
      6,
      7,
      9,
      11,
      12
    ],
    "matches": [
      [
        5,
        6,
        1
      ],
      [
        2,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 12,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 12,
    "cell_dimension_M1": 55,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -2,
      1,
      3,
      6,
      -4
    ],
    "word": [
      2,
      3,
      4,
      3,
      2,
      1,
      5,
      4,
      6,
      4,
      3,
      2
    ],
    "length": 12,
    "equations": [
      [
        null,
        0,
        1
      ],
      [
        4,
        1,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        2,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        3,
        1
      ],
      [
        3,
        null,
        1
      ],
      [
        7,
        8,
        -1
      ]
    ],
    "zeros": [
      2,
      3,
      6,
      9,
      11,
      12
    ],
    "matches": [
      [
        4,
        1,
        -1
      ],
      [
        7,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 12,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 12,
    "cell_dimension_M1": 55,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      6,
      1,
      -2,
      3,
      -4
    ],
    "word": [
      2,
      3,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 12,
    "equations": [
      [
        null,
        0,
        1
      ],
      [
        4,
        null,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        2,
        1
      ],
      [
        5,
        null,
        -1
      ],
      [
        7,
        null,
        -1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        3,
        7,
        1
      ]
    ],
    "zeros": [
      2,
      4,
      5,
      6,
      7,
      9,
      11,
      15
    ],
    "matches": [
      [
        3,
        7,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 12,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 12,
    "cell_dimension_M1": 55,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      6,
      3,
      -4,
      1,
      -2
    ],
    "word": [
      2,
      1,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 12,
    "equations": [
      [
        4,
        0,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        5,
        2,
        1
      ],
      [
        7,
        null,
        1
      ],
      [
        0,
        4,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        6,
        1
      ]
    ],
    "zeros": [
      2,
      6,
      7,
      15
    ],
    "matches": [
      [
        4,
        0,
        1
      ],
      [
        5,
        2,
        1
      ],
      [
        0,
        4,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 12,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 12,
    "cell_dimension_M1": 55,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": 40,
    "w": [
      5,
      6,
      3,
      4,
      1,
      2
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2
    ],
    "length": 12,
    "equations": [
      [
        4,
        0,
        1
      ],
      [
        6,
        1,
        1
      ],
      [
        5,
        2,
        1
      ],
      [
        7,
        3,
        1
      ],
      [
        0,
        4,
        1
      ],
      [
        2,
        5,
        1
      ],
      [
        1,
        6,
        1
      ],
      [
        3,
        7,
        1
      ]
    ],
    "zeros": [],
    "matches": [
      [
        4,
        0,
        1
      ],
      [
        6,
        1,
        1
      ],
      [
        5,
        2,
        1
      ],
      [
        7,
        3,
        1
      ],
      [
        0,
        4,
        1
      ],
      [
        2,
        5,
        1
      ],
      [
        1,
        6,
        1
      ],
      [
        3,
        7,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 12,
    "compatible": true,
    "inside_siegel": true,
    "codimension": 12,
    "cell_dimension_M1": 55,
    "compatibility_rank": 8,
    "compatible_dimension_M1": 47,
    "rational_witness": {
      "p": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23
      ],
      "q": [
        11,
        17,
        13,
        19,
        2,
        5,
        3,
        7,
        61
      ],
      "four_determinants": [
        -1,
        -12,
        -12,
        -1
      ]
    }
  },
  {
    "native_id": null,
    "w": [
      -6,
      -5,
      1,
      -2,
      3,
      -4
    ],
    "word": [
      2,
      3,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 13,
    "equations": [
      [
        8,
        null,
        -1
      ],
      [
        null,
        0,
        -1
      ],
      [
        null,
        2,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        3,
        7,
        1
      ]
    ],
    "zeros": [
      2,
      8,
      9,
      11,
      15
    ],
    "matches": [
      [
        3,
        7,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 13,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 13,
    "cell_dimension_M1": 54,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -5,
      3,
      -4,
      1,
      -2
    ],
    "word": [
      2,
      1,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 13,
    "equations": [
      [
        8,
        null,
        -1
      ],
      [
        null,
        0,
        -1
      ],
      [
        null,
        2,
        1
      ],
      [
        0,
        4,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        6,
        1
      ]
    ],
    "zeros": [
      2,
      8,
      9,
      11,
      15
    ],
    "matches": [
      [
        0,
        4,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 13,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 13,
    "cell_dimension_M1": 54,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -5,
      3,
      4,
      1,
      2
    ],
    "word": [
      2,
      1,
      3,
      2,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2
    ],
    "length": 13,
    "equations": [
      [
        8,
        null,
        -1
      ],
      [
        null,
        0,
        -1
      ],
      [
        null,
        1,
        -1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        1
      ],
      [
        0,
        4,
        1
      ],
      [
        2,
        5,
        1
      ],
      [
        1,
        6,
        1
      ],
      [
        3,
        7,
        1
      ]
    ],
    "zeros": [
      8,
      9,
      10,
      11,
      12
    ],
    "matches": [
      [
        0,
        4,
        1
      ],
      [
        2,
        5,
        1
      ],
      [
        1,
        6,
        1
      ],
      [
        3,
        7,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 13,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 13,
    "cell_dimension_M1": 54,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -4,
      1,
      -5,
      3,
      -2
    ],
    "word": [
      2,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 13,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        8,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        6,
        3,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        2,
        8,
        -1
      ]
    ],
    "zeros": [
      8,
      9,
      11,
      15
    ],
    "matches": [
      [
        6,
        3,
        1
      ],
      [
        2,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 13,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 13,
    "cell_dimension_M1": 54,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -4,
      1,
      -3,
      2,
      -5
    ],
    "word": [
      4,
      3,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 13,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        8,
        null,
        -1
      ],
      [
        null,
        2,
        1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        4,
        7,
        -1
      ]
    ],
    "zeros": [
      6,
      8,
      9,
      11,
      15
    ],
    "matches": [
      [
        4,
        7,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 13,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 13,
    "cell_dimension_M1": 54,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -4,
      1,
      5,
      -3,
      -2
    ],
    "word": [
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6
    ],
    "length": 13,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        8,
        1,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        3,
        1
      ],
      [
        4,
        null,
        1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      4,
      6,
      9,
      11,
      12,
      17
    ],
    "matches": [
      [
        8,
        1,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 13,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 13,
    "cell_dimension_M1": 54,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -2,
      1,
      3,
      -5,
      -4
    ],
    "word": [
      2,
      3,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6
    ],
    "length": 13,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        null,
        1,
        1
      ],
      [
        8,
        null,
        -1
      ],
      [
        null,
        2,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        3,
        1
      ],
      [
        3,
        null,
        1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      2,
      3,
      8,
      9,
      10,
      11,
      12,
      17
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 13,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 13,
    "cell_dimension_M1": 54,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -4,
      -3,
      1,
      2,
      5,
      6
    ],
    "word": [
      4,
      3,
      5,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2
    ],
    "length": 13,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        null,
        1,
        -1
      ],
      [
        6,
        null,
        1
      ],
      [
        7,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        1
      ],
      [
        4,
        null,
        -1
      ],
      [
        5,
        null,
        -1
      ]
    ],
    "zeros": [
      4,
      5,
      6,
      7,
      9,
      10,
      11,
      12
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 13,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 13,
    "cell_dimension_M1": 54,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      -6,
      -4,
      -2,
      5,
      -3
    ],
    "word": [
      2,
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 13,
    "equations": [
      [
        8,
        null,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        4,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        2,
        7,
        1
      ],
      [
        4,
        8,
        1
      ]
    ],
    "zeros": [
      6,
      8,
      13,
      15
    ],
    "matches": [
      [
        2,
        7,
        1
      ],
      [
        4,
        8,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 13,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 13,
    "cell_dimension_M1": 54,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      -4,
      -6,
      -3,
      5,
      -2
    ],
    "word": [
      4,
      3,
      2,
      5,
      6,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 13,
    "equations": [
      [
        7,
        2,
        -1
      ],
      [
        6,
        null,
        1
      ],
      [
        8,
        4,
        -1
      ],
      [
        4,
        null,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      4,
      6,
      15,
      17
    ],
    "matches": [
      [
        7,
        2,
        -1
      ],
      [
        8,
        4,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 13,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 13,
    "cell_dimension_M1": 54,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      -4,
      -6,
      -2,
      3,
      -5
    ],
    "word": [
      2,
      4,
      3,
      5,
      6,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 13,
    "equations": [
      [
        7,
        2,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        4,
        -1
      ],
      [
        8,
        null,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        -1
      ]
    ],
    "zeros": [
      2,
      6,
      8,
      13,
      15,
      16
    ],
    "matches": [
      [
        7,
        2,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 13,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 13,
    "cell_dimension_M1": 54,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      -4,
      5,
      -2,
      -6,
      -3
    ],
    "word": [
      2,
      4,
      3,
      2,
      5,
      4,
      6,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 13,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        7,
        null,
        1
      ],
      [
        4,
        null,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        2,
        7,
        1
      ],
      [
        null,
        8,
        1
      ]
    ],
    "zeros": [
      4,
      6,
      7,
      11,
      15,
      17
    ],
    "matches": [
      [
        2,
        7,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 13,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 13,
    "cell_dimension_M1": 54,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      -2,
      -6,
      -5,
      3,
      -4
    ],
    "word": [
      2,
      3,
      4,
      5,
      6,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 13,
    "equations": [
      [
        null,
        2,
        -1
      ],
      [
        null,
        3,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        3,
        null,
        1
      ],
      [
        8,
        null,
        -1
      ],
      [
        null,
        4,
        -1
      ],
      [
        null,
        6,
        1
      ]
    ],
    "zeros": [
      2,
      3,
      8,
      11,
      12,
      13,
      15
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 13,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 13,
    "cell_dimension_M1": 54,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": 41,
    "w": [
      1,
      -2,
      3,
      -4,
      -6,
      -5
    ],
    "word": [
      2,
      3,
      4,
      3,
      5,
      4,
      6,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 13,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        3,
        3,
        1
      ],
      [
        7,
        6,
        -1
      ],
      [
        6,
        7,
        1
      ],
      [
        8,
        8,
        -1
      ]
    ],
    "zeros": [
      2,
      11
    ],
    "matches": [
      [
        3,
        3,
        1
      ],
      [
        7,
        6,
        -1
      ],
      [
        6,
        7,
        1
      ],
      [
        8,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 13,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 13,
    "cell_dimension_M1": 54,
    "compatibility_rank": 6,
    "compatible_dimension_M1": 48,
    "rational_witness": {
      "p": [
        2,
        3,
        0,
        7,
        11,
        13,
        17,
        19,
        23
      ],
      "q": [
        29,
        31,
        0,
        7,
        43,
        47,
        -19,
        17,
        -23
      ],
      "four_determinants": [
        14,
        -12,
        203,
        1624
      ]
    }
  },
  {
    "native_id": null,
    "w": [
      1,
      -2,
      5,
      -6,
      -4,
      -3
    ],
    "word": [
      2,
      3,
      4,
      3,
      2,
      5,
      6,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 13,
    "equations": [
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        1
      ],
      [
        3,
        null,
        -1
      ],
      [
        2,
        null,
        1
      ],
      [
        6,
        null,
        -1
      ],
      [
        4,
        null,
        1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      2,
      3,
      4,
      6,
      11,
      12,
      17
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 13,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 13,
    "cell_dimension_M1": 54,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      -2,
      5,
      -4,
      3,
      6
    ],
    "word": [
      2,
      3,
      4,
      3,
      2,
      5,
      4,
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 13,
    "equations": [
      [
        null,
        2,
        1
      ],
      [
        3,
        3,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        4,
        4,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        7,
        null,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      2,
      6,
      7,
      11,
      15,
      16
    ],
    "matches": [
      [
        3,
        3,
        1
      ],
      [
        4,
        4,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 13,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 13,
    "cell_dimension_M1": 54,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -6,
      -5,
      -2,
      4,
      -1
    ],
    "word": [
      2,
      1,
      3,
      2,
      6,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 13,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        0,
        null,
        1
      ],
      [
        8,
        null,
        -1
      ],
      [
        null,
        4,
        -1
      ],
      [
        3,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        1,
        8,
        1
      ]
    ],
    "zeros": [
      0,
      2,
      3,
      8,
      13,
      15
    ],
    "matches": [
      [
        1,
        8,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 13,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 13,
    "cell_dimension_M1": 54,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -6,
      -4,
      -2,
      1,
      -5
    ],
    "word": [
      2,
      1,
      4,
      3,
      6,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 13,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        0,
        null,
        1
      ],
      [
        8,
        null,
        1
      ],
      [
        null,
        4,
        -1
      ],
      [
        6,
        5,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        -1
      ]
    ],
    "zeros": [
      0,
      2,
      8,
      13,
      15,
      16
    ],
    "matches": [
      [
        6,
        5,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 13,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 13,
    "cell_dimension_M1": 54,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -6,
      5,
      -2,
      -4,
      -1
    ],
    "word": [
      2,
      1,
      3,
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 13,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        0,
        null,
        1
      ],
      [
        8,
        2,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        3,
        6,
        -1
      ],
      [
        null,
        8,
        1
      ]
    ],
    "zeros": [
      0,
      2,
      6,
      17
    ],
    "matches": [
      [
        8,
        2,
        -1
      ],
      [
        3,
        6,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 13,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 13,
    "cell_dimension_M1": 54,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -4,
      -6,
      -5,
      1,
      -2
    ],
    "word": [
      2,
      1,
      4,
      5,
      6,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 13,
    "equations": [
      [
        0,
        null,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        7,
        2,
        -1
      ],
      [
        6,
        3,
        1
      ],
      [
        8,
        null,
        -1
      ],
      [
        null,
        4,
        1
      ],
      [
        null,
        6,
        -1
      ]
    ],
    "zeros": [
      0,
      2,
      8,
      13,
      15
    ],
    "matches": [
      [
        7,
        2,
        -1
      ],
      [
        6,
        3,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 13,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 13,
    "cell_dimension_M1": 54,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -4,
      1,
      -2,
      -6,
      -5
    ],
    "word": [
      2,
      1,
      4,
      3,
      5,
      4,
      6,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 13,
    "equations": [
      [
        0,
        0,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        7,
        null,
        1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        -1
      ],
      [
        8,
        8,
        -1
      ]
    ],
    "zeros": [
      2,
      6,
      7,
      11,
      15,
      16
    ],
    "matches": [
      [
        0,
        0,
        1
      ],
      [
        8,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 13,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 13,
    "cell_dimension_M1": 54,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -4,
      5,
      -6,
      -2,
      -1
    ],
    "word": [
      2,
      1,
      4,
      3,
      2,
      5,
      6,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 13,
    "equations": [
      [
        2,
        null,
        -1
      ],
      [
        0,
        null,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        7,
        3,
        1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      0,
      2,
      6,
      11,
      17
    ],
    "matches": [
      [
        7,
        3,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 13,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 13,
    "cell_dimension_M1": 54,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -4,
      5,
      -2,
      1,
      6
    ],
    "word": [
      2,
      1,
      4,
      3,
      2,
      5,
      4,
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 13,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        0,
        null,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        7,
        null,
        -1
      ],
      [
        null,
        4,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        -1
      ]
    ],
    "zeros": [
      0,
      2,
      6,
      7,
      11,
      13,
      15,
      16
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 13,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 13,
    "cell_dimension_M1": 54,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -2,
      1,
      -4,
      5,
      6
    ],
    "word": [
      2,
      1,
      3,
      4,
      3,
      5,
      4,
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 13,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        0,
        0,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        3,
        3,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        7,
        null,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      2,
      6,
      7,
      11,
      15,
      16
    ],
    "matches": [
      [
        0,
        0,
        1
      ],
      [
        3,
        3,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 13,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 13,
    "cell_dimension_M1": 54,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -2,
      4,
      -6,
      -5,
      -1
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      5,
      6,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 13,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        0,
        null,
        1
      ],
      [
        3,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        null,
        3,
        1
      ],
      [
        1,
        null,
        1
      ],
      [
        8,
        null,
        -1
      ],
      [
        null,
        8,
        1
      ]
    ],
    "zeros": [
      0,
      1,
      2,
      3,
      8,
      11,
      12,
      17
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 13,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 13,
    "cell_dimension_M1": 54,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -2,
      5,
      -6,
      1,
      4
    ],
    "word": [
      2,
      1,
      3,
      4,
      3,
      2,
      5,
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 13,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        0,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        1
      ],
      [
        3,
        null,
        1
      ],
      [
        null,
        4,
        -1
      ],
      [
        6,
        5,
        1
      ],
      [
        null,
        6,
        -1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      0,
      2,
      3,
      11,
      12,
      13,
      15,
      16
    ],
    "matches": [
      [
        6,
        5,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 13,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 13,
    "cell_dimension_M1": 54,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -2,
      5,
      6,
      1,
      -4
    ],
    "word": [
      2,
      1,
      3,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4,
      3,
      2
    ],
    "length": 13,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        0,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        1
      ],
      [
        3,
        null,
        1
      ],
      [
        null,
        4,
        -1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        6,
        -1
      ],
      [
        7,
        null,
        1
      ]
    ],
    "zeros": [
      0,
      2,
      3,
      6,
      7,
      11,
      12,
      13,
      15
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 13,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 13,
    "cell_dimension_M1": 54,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      4,
      -2,
      -1,
      5,
      6
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      5,
      4,
      6,
      4,
      3,
      5,
      4
    ],
    "length": 13,
    "equations": [
      [
        2,
        null,
        -1
      ],
      [
        0,
        null,
        1
      ],
      [
        3,
        null,
        -1
      ],
      [
        1,
        null,
        1
      ],
      [
        null,
        4,
        1
      ],
      [
        null,
        5,
        1
      ],
      [
        null,
        6,
        -1
      ],
      [
        null,
        7,
        -1
      ]
    ],
    "zeros": [
      0,
      1,
      2,
      3,
      13,
      14,
      15,
      16
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 13,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 13,
    "cell_dimension_M1": 54,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      5,
      -4,
      -2,
      -6,
      -1
    ],
    "word": [
      2,
      1,
      4,
      3,
      2,
      5,
      4,
      6,
      4,
      3,
      5,
      4,
      6
    ],
    "length": 13,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        0,
        null,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        7,
        4,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      0,
      2,
      6,
      15,
      17
    ],
    "matches": [
      [
        7,
        4,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 13,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 13,
    "cell_dimension_M1": 54,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -6,
      -4,
      -3,
      1,
      -2
    ],
    "word": [
      4,
      3,
      2,
      1,
      6,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 13,
    "equations": [
      [
        6,
        null,
        -1
      ],
      [
        4,
        null,
        1
      ],
      [
        null,
        4,
        -1
      ],
      [
        null,
        6,
        1
      ]
    ],
    "zeros": [
      4,
      6,
      13,
      15
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 13,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 13,
    "cell_dimension_M1": 54,
    "compatibility_rank": 4,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -6,
      1,
      -2,
      -4,
      -3
    ],
    "word": [
      2,
      3,
      4,
      3,
      2,
      1,
      6,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 13,
    "equations": [
      [
        null,
        0,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        4,
        null,
        -1
      ],
      [
        null,
        2,
        1
      ],
      [
        3,
        6,
        -1
      ],
      [
        2,
        7,
        1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      4,
      6,
      9,
      11,
      17
    ],
    "matches": [
      [
        3,
        6,
        -1
      ],
      [
        2,
        7,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 13,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 13,
    "cell_dimension_M1": 54,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -6,
      3,
      -4,
      -2,
      -1
    ],
    "word": [
      2,
      1,
      4,
      3,
      2,
      1,
      6,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 13,
    "equations": [
      [
        4,
        0,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        2,
        null,
        -1
      ],
      [
        0,
        null,
        1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      0,
      2,
      6,
      11,
      17
    ],
    "matches": [
      [
        4,
        0,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 13,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 13,
    "cell_dimension_M1": 54,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -6,
      3,
      -2,
      1,
      4
    ],
    "word": [
      2,
      1,
      3,
      4,
      3,
      2,
      1,
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 13,
    "equations": [
      [
        4,
        0,
        1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        2,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        0,
        4,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        3,
        null,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      2,
      3,
      6,
      11,
      15,
      16
    ],
    "matches": [
      [
        4,
        0,
        1
      ],
      [
        0,
        4,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 13,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 13,
    "cell_dimension_M1": 54,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -4,
      1,
      -3,
      -6,
      -2
    ],
    "word": [
      4,
      3,
      2,
      1,
      5,
      4,
      6,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 13,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        null,
        0,
        1
      ],
      [
        4,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        7,
        null,
        1
      ],
      [
        5,
        6,
        1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      4,
      6,
      7,
      9,
      11,
      17
    ],
    "matches": [
      [
        5,
        6,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 13,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 13,
    "cell_dimension_M1": 54,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -4,
      1,
      -2,
      3,
      6
    ],
    "word": [
      2,
      4,
      3,
      2,
      1,
      5,
      4,
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 13,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        null,
        0,
        1
      ],
      [
        4,
        null,
        -1
      ],
      [
        null,
        2,
        1
      ],
      [
        7,
        null,
        -1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        -1
      ]
    ],
    "zeros": [
      2,
      4,
      6,
      7,
      9,
      11,
      15,
      16
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 13,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 13,
    "cell_dimension_M1": 54,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -4,
      3,
      -6,
      1,
      2
    ],
    "word": [
      2,
      1,
      4,
      3,
      2,
      1,
      5,
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 13,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        4,
        0,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        7,
        3,
        1
      ],
      [
        0,
        4,
        1
      ],
      [
        2,
        5,
        1
      ],
      [
        null,
        6,
        -1
      ],
      [
        null,
        7,
        -1
      ]
    ],
    "zeros": [
      6,
      11,
      15,
      16
    ],
    "matches": [
      [
        4,
        0,
        1
      ],
      [
        7,
        3,
        1
      ],
      [
        0,
        4,
        1
      ],
      [
        2,
        5,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 13,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 13,
    "cell_dimension_M1": 54,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -4,
      3,
      6,
      1,
      -2
    ],
    "word": [
      2,
      1,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      6,
      4,
      3,
      2
    ],
    "length": 13,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        4,
        0,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        7,
        null,
        1
      ],
      [
        null,
        3,
        1
      ],
      [
        0,
        4,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        6,
        -1
      ]
    ],
    "zeros": [
      2,
      6,
      7,
      11,
      12,
      15
    ],
    "matches": [
      [
        4,
        0,
        1
      ],
      [
        0,
        4,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 13,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 13,
    "cell_dimension_M1": 54,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -2,
      1,
      -6,
      3,
      4
    ],
    "word": [
      2,
      3,
      4,
      3,
      2,
      1,
      5,
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 13,
    "equations": [
      [
        null,
        0,
        1
      ],
      [
        4,
        null,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        3,
        null,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      2,
      3,
      4,
      6,
      9,
      11,
      12,
      15,
      16
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 13,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 13,
    "cell_dimension_M1": 54,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -2,
      1,
      6,
      3,
      -4
    ],
    "word": [
      2,
      3,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      6,
      4,
      3,
      2
    ],
    "length": 13,
    "equations": [
      [
        null,
        0,
        1
      ],
      [
        4,
        null,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        3,
        null,
        1
      ],
      [
        5,
        6,
        1
      ],
      [
        7,
        null,
        1
      ]
    ],
    "zeros": [
      2,
      3,
      4,
      6,
      7,
      9,
      11,
      12
    ],
    "matches": [
      [
        5,
        6,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 13,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 13,
    "cell_dimension_M1": 54,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -2,
      3,
      4,
      1,
      -6
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      2,
      1,
      5,
      6,
      4,
      3,
      2
    ],
    "length": 13,
    "equations": [
      [
        4,
        0,
        1
      ],
      [
        6,
        1,
        1
      ],
      [
        2,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        3,
        null,
        -1
      ],
      [
        null,
        3,
        -1
      ],
      [
        0,
        4,
        1
      ],
      [
        1,
        6,
        1
      ]
    ],
    "zeros": [
      2,
      3,
      11,
      12
    ],
    "matches": [
      [
        4,
        0,
        1
      ],
      [
        6,
        1,
        1
      ],
      [
        0,
        4,
        1
      ],
      [
        1,
        6,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 13,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 13,
    "cell_dimension_M1": 54,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      6,
      -4,
      -3,
      1,
      2
    ],
    "word": [
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4
    ],
    "length": 13,
    "equations": [
      [
        6,
        null,
        -1
      ],
      [
        4,
        null,
        1
      ],
      [
        7,
        null,
        -1
      ],
      [
        5,
        null,
        1
      ],
      [
        null,
        4,
        -1
      ],
      [
        null,
        5,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      4,
      5,
      6,
      7,
      13,
      14,
      15,
      16
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 13,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 13,
    "cell_dimension_M1": 54,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      6,
      3,
      -2,
      1,
      -4
    ],
    "word": [
      2,
      1,
      3,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 13,
    "equations": [
      [
        4,
        0,
        1
      ],
      [
        6,
        null,
        -1
      ],
      [
        5,
        2,
        1
      ],
      [
        7,
        null,
        -1
      ],
      [
        2,
        null,
        1
      ],
      [
        0,
        4,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        3,
        7,
        1
      ]
    ],
    "zeros": [
      2,
      6,
      7,
      15
    ],
    "matches": [
      [
        4,
        0,
        1
      ],
      [
        5,
        2,
        1
      ],
      [
        0,
        4,
        1
      ],
      [
        3,
        7,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 13,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 13,
    "cell_dimension_M1": 54,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      6,
      3,
      4,
      -2,
      -1
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6
    ],
    "length": 13,
    "equations": [
      [
        4,
        0,
        1
      ],
      [
        6,
        1,
        1
      ],
      [
        5,
        2,
        1
      ],
      [
        7,
        3,
        1
      ],
      [
        2,
        null,
        -1
      ],
      [
        0,
        null,
        1
      ],
      [
        3,
        null,
        -1
      ],
      [
        1,
        null,
        1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      0,
      1,
      2,
      3,
      17
    ],
    "matches": [
      [
        4,
        0,
        1
      ],
      [
        6,
        1,
        1
      ],
      [
        5,
        2,
        1
      ],
      [
        7,
        3,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 13,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 13,
    "cell_dimension_M1": 54,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -5,
      -4,
      -3,
      1,
      2
    ],
    "word": [
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4
    ],
    "length": 14,
    "equations": [
      [
        8,
        null,
        -1
      ],
      [
        null,
        4,
        -1
      ],
      [
        null,
        5,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      8,
      13,
      14,
      15,
      16
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 14,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 14,
    "cell_dimension_M1": 53,
    "compatibility_rank": 5,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -5,
      3,
      -2,
      1,
      -4
    ],
    "word": [
      2,
      1,
      3,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 14,
    "equations": [
      [
        8,
        null,
        -1
      ],
      [
        null,
        0,
        -1
      ],
      [
        null,
        2,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        0,
        4,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        3,
        7,
        1
      ]
    ],
    "zeros": [
      2,
      8,
      9,
      11,
      15
    ],
    "matches": [
      [
        0,
        4,
        1
      ],
      [
        3,
        7,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 14,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 14,
    "cell_dimension_M1": 53,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -5,
      3,
      4,
      -2,
      -1
    ],
    "word": [
      2,
      1,
      3,
      2,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6
    ],
    "length": 14,
    "equations": [
      [
        8,
        null,
        -1
      ],
      [
        null,
        0,
        -1
      ],
      [
        null,
        1,
        -1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        1
      ],
      [
        2,
        null,
        -1
      ],
      [
        0,
        null,
        1
      ],
      [
        3,
        null,
        -1
      ],
      [
        1,
        null,
        1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      0,
      1,
      2,
      3,
      8,
      9,
      10,
      11,
      12,
      17
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 14,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 14,
    "cell_dimension_M1": 53,
    "compatibility_rank": 10,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -4,
      1,
      -3,
      5,
      -2
    ],
    "word": [
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 14,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        8,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        4,
        null,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      4,
      6,
      8,
      9,
      11,
      15,
      17
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 14,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 14,
    "cell_dimension_M1": 53,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -4,
      1,
      -2,
      3,
      -5
    ],
    "word": [
      2,
      4,
      3,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 14,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        8,
        null,
        -1
      ],
      [
        null,
        2,
        1
      ],
      [
        6,
        null,
        -1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        -1
      ]
    ],
    "zeros": [
      2,
      6,
      8,
      9,
      11,
      15,
      16
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 14,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 14,
    "cell_dimension_M1": 53,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -4,
      3,
      -5,
      1,
      -2
    ],
    "word": [
      2,
      1,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 14,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        8,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        6,
        3,
        1
      ],
      [
        0,
        4,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        6,
        -1
      ]
    ],
    "zeros": [
      2,
      8,
      9,
      11,
      15
    ],
    "matches": [
      [
        6,
        3,
        1
      ],
      [
        0,
        4,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 14,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 14,
    "cell_dimension_M1": 53,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -4,
      3,
      5,
      1,
      2
    ],
    "word": [
      2,
      1,
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2
    ],
    "length": 14,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        8,
        1,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        3,
        1
      ],
      [
        0,
        4,
        1
      ],
      [
        2,
        5,
        1
      ],
      [
        null,
        6,
        -1
      ],
      [
        null,
        7,
        -1
      ]
    ],
    "zeros": [
      6,
      9,
      11,
      12,
      15,
      16
    ],
    "matches": [
      [
        8,
        1,
        1
      ],
      [
        0,
        4,
        1
      ],
      [
        2,
        5,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 14,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 14,
    "cell_dimension_M1": 53,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -2,
      1,
      -5,
      3,
      -4
    ],
    "word": [
      2,
      3,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 14,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        8,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        3,
        null,
        1
      ],
      [
        null,
        6,
        1
      ]
    ],
    "zeros": [
      2,
      3,
      8,
      9,
      11,
      12,
      15
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 14,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 14,
    "cell_dimension_M1": 53,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -2,
      1,
      5,
      3,
      4
    ],
    "word": [
      2,
      3,
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2
    ],
    "length": 14,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        8,
        1,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        3,
        null,
        1
      ],
      [
        4,
        6,
        1
      ],
      [
        6,
        7,
        1
      ]
    ],
    "zeros": [
      2,
      3,
      9,
      11,
      12
    ],
    "matches": [
      [
        8,
        1,
        1
      ],
      [
        4,
        6,
        1
      ],
      [
        6,
        7,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 14,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 14,
    "cell_dimension_M1": 53,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -2,
      3,
      4,
      1,
      5
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2
    ],
    "length": 14,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        null,
        1,
        -1
      ],
      [
        8,
        null,
        1
      ],
      [
        2,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        3,
        null,
        -1
      ],
      [
        null,
        3,
        -1
      ],
      [
        0,
        4,
        1
      ],
      [
        1,
        6,
        1
      ]
    ],
    "zeros": [
      2,
      3,
      8,
      9,
      10,
      11,
      12
    ],
    "matches": [
      [
        0,
        4,
        1
      ],
      [
        1,
        6,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 14,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 14,
    "cell_dimension_M1": 53,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -4,
      -3,
      1,
      2,
      -6,
      -5
    ],
    "word": [
      4,
      3,
      5,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6
    ],
    "length": 14,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        null,
        1,
        -1
      ],
      [
        7,
        null,
        -1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        1
      ],
      [
        5,
        null,
        1
      ],
      [
        4,
        null,
        -1
      ],
      [
        8,
        8,
        -1
      ]
    ],
    "zeros": [
      4,
      5,
      6,
      7,
      9,
      10,
      11,
      12
    ],
    "matches": [
      [
        8,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 14,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 14,
    "cell_dimension_M1": 53,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -4,
      -3,
      1,
      5,
      2,
      6
    ],
    "word": [
      4,
      3,
      2,
      5,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2
    ],
    "length": 14,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        1,
        -1
      ],
      [
        7,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        4,
        null,
        1
      ],
      [
        null,
        3,
        1
      ],
      [
        5,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ]
    ],
    "zeros": [
      4,
      5,
      6,
      7,
      9,
      10,
      11,
      12,
      15
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 14,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 14,
    "cell_dimension_M1": 53,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -4,
      -2,
      1,
      3,
      5,
      6
    ],
    "word": [
      2,
      4,
      3,
      5,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2
    ],
    "length": 14,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        null,
        1,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        7,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        3,
        1
      ]
    ],
    "zeros": [
      2,
      6,
      7,
      9,
      10,
      11,
      12
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 14,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 14,
    "cell_dimension_M1": 53,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": 42,
    "w": [
      1,
      -4,
      -6,
      -2,
      5,
      -3
    ],
    "word": [
      2,
      4,
      3,
      2,
      5,
      6,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 14,
    "equations": [
      [
        7,
        2,
        -1
      ],
      [
        6,
        null,
        1
      ],
      [
        8,
        4,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        2,
        7,
        1
      ],
      [
        4,
        8,
        1
      ]
    ],
    "zeros": [
      6,
      15
    ],
    "matches": [
      [
        7,
        2,
        -1
      ],
      [
        8,
        4,
        -1
      ],
      [
        2,
        7,
        1
      ],
      [
        4,
        8,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 14,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 14,
    "cell_dimension_M1": 53,
    "compatibility_rank": 6,
    "compatible_dimension_M1": 47,
    "rational_witness": {
      "p": [
        2,
        3,
        5,
        7,
        11,
        13,
        0,
        19,
        23
      ],
      "q": [
        29,
        31,
        -19,
        41,
        -23,
        47,
        0,
        5,
        11
      ],
      "four_determinants": [
        -1,
        209,
        1778,
        -115
      ]
    }
  },
  {
    "native_id": null,
    "w": [
      1,
      -2,
      -6,
      -4,
      3,
      -5
    ],
    "word": [
      2,
      3,
      4,
      3,
      5,
      6,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 14,
    "equations": [
      [
        null,
        2,
        -1
      ],
      [
        3,
        3,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        4,
        -1
      ],
      [
        8,
        null,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        6,
        7,
        1
      ]
    ],
    "zeros": [
      2,
      8,
      11,
      13,
      15
    ],
    "matches": [
      [
        3,
        3,
        1
      ],
      [
        6,
        7,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 14,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 14,
    "cell_dimension_M1": 53,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      -2,
      5,
      -4,
      -6,
      -3
    ],
    "word": [
      2,
      3,
      4,
      3,
      2,
      5,
      4,
      6,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 14,
    "equations": [
      [
        null,
        2,
        1
      ],
      [
        3,
        3,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        4,
        null,
        1
      ],
      [
        7,
        6,
        -1
      ],
      [
        null,
        8,
        1
      ]
    ],
    "zeros": [
      2,
      4,
      6,
      11,
      17
    ],
    "matches": [
      [
        3,
        3,
        1
      ],
      [
        7,
        6,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 14,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 14,
    "cell_dimension_M1": 53,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -6,
      -4,
      -2,
      5,
      -1
    ],
    "word": [
      2,
      1,
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 14,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        0,
        null,
        1
      ],
      [
        8,
        null,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        4,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      0,
      2,
      6,
      8,
      13,
      15,
      17
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 14,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 14,
    "cell_dimension_M1": 53,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -4,
      -6,
      -2,
      1,
      -5
    ],
    "word": [
      2,
      1,
      4,
      3,
      5,
      6,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 14,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        0,
        null,
        1
      ],
      [
        7,
        2,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        4,
        1
      ],
      [
        8,
        null,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        -1
      ]
    ],
    "zeros": [
      0,
      2,
      6,
      8,
      13,
      15,
      16
    ],
    "matches": [
      [
        7,
        2,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 14,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 14,
    "cell_dimension_M1": 53,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -4,
      5,
      -2,
      -6,
      -1
    ],
    "word": [
      2,
      1,
      4,
      3,
      2,
      5,
      4,
      6,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 14,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        0,
        null,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        7,
        null,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      0,
      2,
      6,
      7,
      11,
      15,
      17
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 14,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 14,
    "cell_dimension_M1": 53,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -2,
      -6,
      -5,
      1,
      -4
    ],
    "word": [
      2,
      1,
      3,
      4,
      5,
      6,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 14,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        0,
        null,
        1
      ],
      [
        null,
        2,
        -1
      ],
      [
        null,
        3,
        1
      ],
      [
        3,
        null,
        1
      ],
      [
        8,
        null,
        -1
      ],
      [
        null,
        4,
        1
      ],
      [
        null,
        6,
        -1
      ]
    ],
    "zeros": [
      0,
      2,
      3,
      8,
      11,
      12,
      13,
      15
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 14,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 14,
    "cell_dimension_M1": 53,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": 43,
    "w": [
      3,
      -2,
      1,
      -4,
      -6,
      -5
    ],
    "word": [
      2,
      1,
      3,
      4,
      3,
      5,
      4,
      6,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 14,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        0,
        0,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        3,
        3,
        1
      ],
      [
        7,
        6,
        -1
      ],
      [
        6,
        7,
        1
      ],
      [
        8,
        8,
        -1
      ]
    ],
    "zeros": [
      2,
      11
    ],
    "matches": [
      [
        0,
        0,
        1
      ],
      [
        3,
        3,
        1
      ],
      [
        7,
        6,
        -1
      ],
      [
        6,
        7,
        1
      ],
      [
        8,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 14,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 14,
    "cell_dimension_M1": 53,
    "compatibility_rank": 7,
    "compatible_dimension_M1": 46,
    "rational_witness": {
      "p": [
        2,
        3,
        0,
        7,
        11,
        13,
        17,
        19,
        23
      ],
      "q": [
        2,
        31,
        0,
        7,
        43,
        47,
        -19,
        17,
        -23
      ],
      "four_determinants": [
        14,
        -12,
        14,
        1624
      ]
    }
  },
  {
    "native_id": null,
    "w": [
      3,
      -2,
      4,
      -1,
      5,
      6
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      5,
      4,
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 14,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        0,
        null,
        1
      ],
      [
        3,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        1,
        null,
        1
      ],
      [
        null,
        6,
        -1
      ],
      [
        null,
        7,
        -1
      ]
    ],
    "zeros": [
      0,
      1,
      2,
      3,
      11,
      15,
      16
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 14,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 14,
    "cell_dimension_M1": 53,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -2,
      5,
      -6,
      -4,
      -1
    ],
    "word": [
      2,
      1,
      3,
      4,
      3,
      2,
      5,
      6,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 14,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        0,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        1
      ],
      [
        3,
        null,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        8,
        1
      ]
    ],
    "zeros": [
      0,
      2,
      3,
      6,
      11,
      12,
      17
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 14,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 14,
    "cell_dimension_M1": 53,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -2,
      5,
      -4,
      1,
      6
    ],
    "word": [
      2,
      1,
      3,
      4,
      3,
      2,
      5,
      4,
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 14,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        0,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        3,
        3,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        4,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        7,
        null,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      0,
      2,
      6,
      7,
      11,
      13,
      15,
      16
    ],
    "matches": [
      [
        3,
        3,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 14,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 14,
    "cell_dimension_M1": 53,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -2,
      5,
      6,
      4,
      -1
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4,
      3,
      2
    ],
    "length": 14,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        0,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        1
      ],
      [
        3,
        null,
        -1
      ],
      [
        6,
        4,
        -1
      ],
      [
        7,
        6,
        -1
      ],
      [
        1,
        8,
        1
      ]
    ],
    "zeros": [
      0,
      2,
      3,
      11,
      12
    ],
    "matches": [
      [
        6,
        4,
        -1
      ],
      [
        7,
        6,
        -1
      ],
      [
        1,
        8,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 14,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 14,
    "cell_dimension_M1": 53,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      4,
      -2,
      -1,
      -6,
      -5
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      5,
      4,
      6,
      4,
      3,
      5,
      4,
      6
    ],
    "length": 14,
    "equations": [
      [
        2,
        null,
        -1
      ],
      [
        0,
        null,
        1
      ],
      [
        3,
        null,
        -1
      ],
      [
        1,
        null,
        1
      ],
      [
        null,
        4,
        -1
      ],
      [
        null,
        5,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        -1
      ],
      [
        8,
        8,
        -1
      ]
    ],
    "zeros": [
      0,
      1,
      2,
      3,
      13,
      14,
      15,
      16
    ],
    "matches": [
      [
        8,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 14,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 14,
    "cell_dimension_M1": 53,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      5,
      -2,
      -1,
      4,
      6
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      2,
      5,
      4,
      6,
      4,
      3,
      5,
      4
    ],
    "length": 14,
    "equations": [
      [
        2,
        null,
        -1
      ],
      [
        0,
        null,
        1
      ],
      [
        6,
        null,
        -1
      ],
      [
        3,
        null,
        1
      ],
      [
        null,
        4,
        1
      ],
      [
        null,
        5,
        1
      ],
      [
        1,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        null,
        7,
        -1
      ]
    ],
    "zeros": [
      0,
      1,
      2,
      3,
      6,
      13,
      14,
      15,
      16
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 14,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 14,
    "cell_dimension_M1": 53,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -6,
      -4,
      -2,
      1,
      -3
    ],
    "word": [
      2,
      4,
      3,
      2,
      1,
      6,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 14,
    "equations": [
      [
        6,
        null,
        -1
      ],
      [
        4,
        null,
        -1
      ],
      [
        null,
        4,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        2,
        7,
        1
      ]
    ],
    "zeros": [
      4,
      6,
      13,
      15
    ],
    "matches": [
      [
        2,
        7,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 14,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 14,
    "cell_dimension_M1": 53,
    "compatibility_rank": 5,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -6,
      3,
      -2,
      -4,
      -1
    ],
    "word": [
      2,
      1,
      3,
      4,
      3,
      2,
      1,
      6,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 14,
    "equations": [
      [
        4,
        0,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        0,
        null,
        1
      ],
      [
        3,
        6,
        -1
      ],
      [
        null,
        8,
        1
      ]
    ],
    "zeros": [
      0,
      2,
      6,
      11,
      17
    ],
    "matches": [
      [
        4,
        0,
        1
      ],
      [
        3,
        6,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 14,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 14,
    "cell_dimension_M1": 53,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -4,
      -6,
      -3,
      1,
      -2
    ],
    "word": [
      4,
      3,
      2,
      1,
      5,
      6,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 14,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        4,
        null,
        1
      ],
      [
        7,
        2,
        -1
      ],
      [
        null,
        4,
        1
      ],
      [
        null,
        6,
        1
      ]
    ],
    "zeros": [
      4,
      6,
      13,
      15
    ],
    "matches": [
      [
        7,
        2,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 14,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 14,
    "cell_dimension_M1": 53,
    "compatibility_rank": 5,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -4,
      1,
      -2,
      -6,
      -3
    ],
    "word": [
      2,
      4,
      3,
      2,
      1,
      5,
      4,
      6,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 14,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        null,
        0,
        1
      ],
      [
        4,
        null,
        -1
      ],
      [
        null,
        2,
        1
      ],
      [
        7,
        null,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        2,
        7,
        1
      ],
      [
        null,
        8,
        1
      ]
    ],
    "zeros": [
      4,
      6,
      7,
      9,
      11,
      15,
      17
    ],
    "matches": [
      [
        2,
        7,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 14,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 14,
    "cell_dimension_M1": 53,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -4,
      3,
      -6,
      -2,
      -1
    ],
    "word": [
      2,
      1,
      4,
      3,
      2,
      1,
      5,
      6,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 14,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        4,
        0,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        7,
        3,
        1
      ],
      [
        2,
        null,
        -1
      ],
      [
        0,
        null,
        1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      0,
      2,
      6,
      11,
      17
    ],
    "matches": [
      [
        4,
        0,
        1
      ],
      [
        7,
        3,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 14,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 14,
    "cell_dimension_M1": 53,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -4,
      3,
      -2,
      1,
      6
    ],
    "word": [
      2,
      1,
      4,
      3,
      2,
      1,
      5,
      4,
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 14,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        4,
        0,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        7,
        null,
        -1
      ],
      [
        2,
        null,
        1
      ],
      [
        0,
        4,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        -1
      ]
    ],
    "zeros": [
      2,
      6,
      7,
      11,
      15,
      16
    ],
    "matches": [
      [
        4,
        0,
        1
      ],
      [
        0,
        4,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 14,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 14,
    "cell_dimension_M1": 53,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -4,
      6,
      -3,
      1,
      2
    ],
    "word": [
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 14,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        4,
        null,
        1
      ],
      [
        7,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        5,
        null,
        1
      ],
      [
        null,
        4,
        1
      ],
      [
        null,
        5,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      4,
      5,
      6,
      7,
      11,
      13,
      14,
      15,
      16
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 14,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 14,
    "cell_dimension_M1": 53,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -2,
      1,
      -6,
      -4,
      -3
    ],
    "word": [
      2,
      3,
      4,
      3,
      2,
      1,
      5,
      6,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 14,
    "equations": [
      [
        null,
        0,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        4,
        null,
        -1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        1
      ],
      [
        3,
        null,
        -1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      2,
      3,
      4,
      6,
      9,
      11,
      12,
      17
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 14,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 14,
    "cell_dimension_M1": 53,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -2,
      1,
      -4,
      3,
      6
    ],
    "word": [
      2,
      3,
      4,
      3,
      2,
      1,
      5,
      4,
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 14,
    "equations": [
      [
        null,
        0,
        1
      ],
      [
        6,
        null,
        -1
      ],
      [
        4,
        null,
        -1
      ],
      [
        null,
        2,
        1
      ],
      [
        3,
        3,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        7,
        null,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      2,
      4,
      6,
      7,
      9,
      11,
      15,
      16
    ],
    "matches": [
      [
        3,
        3,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 14,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 14,
    "cell_dimension_M1": 53,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -2,
      3,
      -6,
      1,
      4
    ],
    "word": [
      2,
      1,
      3,
      4,
      3,
      2,
      1,
      5,
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 14,
    "equations": [
      [
        4,
        0,
        1
      ],
      [
        6,
        null,
        -1
      ],
      [
        2,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        null,
        3,
        1
      ],
      [
        3,
        null,
        1
      ],
      [
        0,
        4,
        1
      ],
      [
        null,
        6,
        -1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      2,
      3,
      6,
      11,
      12,
      15,
      16
    ],
    "matches": [
      [
        4,
        0,
        1
      ],
      [
        0,
        4,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 14,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 14,
    "cell_dimension_M1": 53,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -2,
      3,
      4,
      6,
      -1
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      2,
      1,
      5,
      4,
      6,
      4,
      3,
      2
    ],
    "length": 14,
    "equations": [
      [
        4,
        0,
        1
      ],
      [
        6,
        1,
        1
      ],
      [
        2,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        3,
        null,
        -1
      ],
      [
        null,
        3,
        -1
      ],
      [
        0,
        null,
        1
      ],
      [
        1,
        null,
        1
      ],
      [
        null,
        8,
        1
      ]
    ],
    "zeros": [
      0,
      1,
      2,
      3,
      11,
      12,
      17
    ],
    "matches": [
      [
        4,
        0,
        1
      ],
      [
        6,
        1,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 14,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 14,
    "cell_dimension_M1": 53,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -2,
      3,
      6,
      1,
      -4
    ],
    "word": [
      2,
      1,
      3,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      6,
      4,
      3,
      2
    ],
    "length": 14,
    "equations": [
      [
        4,
        0,
        1
      ],
      [
        6,
        null,
        -1
      ],
      [
        2,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        null,
        3,
        1
      ],
      [
        3,
        null,
        1
      ],
      [
        0,
        4,
        1
      ],
      [
        null,
        6,
        -1
      ],
      [
        7,
        null,
        1
      ]
    ],
    "zeros": [
      2,
      3,
      6,
      7,
      11,
      12,
      15
    ],
    "matches": [
      [
        4,
        0,
        1
      ],
      [
        0,
        4,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 14,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 14,
    "cell_dimension_M1": 53,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      6,
      -4,
      -3,
      -2,
      -1
    ],
    "word": [
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4,
      6
    ],
    "length": 14,
    "equations": [
      [
        6,
        null,
        -1
      ],
      [
        4,
        null,
        1
      ],
      [
        7,
        null,
        -1
      ],
      [
        5,
        null,
        1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      4,
      5,
      6,
      7,
      17
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 14,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 14,
    "cell_dimension_M1": 53,
    "compatibility_rank": 5,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      6,
      -4,
      -2,
      1,
      3
    ],
    "word": [
      2,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4
    ],
    "length": 14,
    "equations": [
      [
        6,
        null,
        -1
      ],
      [
        4,
        null,
        -1
      ],
      [
        7,
        null,
        -1
      ],
      [
        5,
        null,
        -1
      ],
      [
        null,
        4,
        -1
      ],
      [
        null,
        5,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      2,
      4,
      5,
      6,
      7,
      13,
      14,
      15,
      16
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 14,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 14,
    "cell_dimension_M1": 53,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      6,
      3,
      -2,
      4,
      -1
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 14,
    "equations": [
      [
        4,
        0,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        5,
        2,
        1
      ],
      [
        7,
        null,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        0,
        null,
        1
      ],
      [
        3,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        1,
        8,
        1
      ]
    ],
    "zeros": [
      0,
      2,
      3,
      6,
      7,
      15
    ],
    "matches": [
      [
        4,
        0,
        1
      ],
      [
        5,
        2,
        1
      ],
      [
        1,
        8,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 14,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 14,
    "cell_dimension_M1": 53,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -5,
      -4,
      -3,
      -2,
      -1
    ],
    "word": [
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4,
      6
    ],
    "length": 15,
    "equations": [
      [
        8,
        null,
        -1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      8,
      17
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 15,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 15,
    "cell_dimension_M1": 52,
    "compatibility_rank": 2,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -5,
      -4,
      -2,
      1,
      3
    ],
    "word": [
      2,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4
    ],
    "length": 15,
    "equations": [
      [
        8,
        null,
        -1
      ],
      [
        null,
        4,
        -1
      ],
      [
        null,
        5,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      2,
      8,
      13,
      14,
      15,
      16
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 15,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 15,
    "cell_dimension_M1": 52,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -5,
      3,
      -2,
      4,
      -1
    ],
    "word": [
      2,
      1,
      3,
      2,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 15,
    "equations": [
      [
        8,
        null,
        -1
      ],
      [
        null,
        0,
        -1
      ],
      [
        null,
        2,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        0,
        null,
        1
      ],
      [
        3,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        1,
        8,
        1
      ]
    ],
    "zeros": [
      0,
      2,
      3,
      8,
      9,
      11,
      15
    ],
    "matches": [
      [
        1,
        8,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 15,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 15,
    "cell_dimension_M1": 52,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -4,
      -5,
      -3,
      1,
      2
    ],
    "word": [
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4
    ],
    "length": 15,
    "equations": [
      [
        8,
        null,
        -1
      ],
      [
        6,
        2,
        -1
      ],
      [
        null,
        4,
        1
      ],
      [
        null,
        5,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      8,
      13,
      14,
      15,
      16
    ],
    "matches": [
      [
        6,
        2,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 15,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 15,
    "cell_dimension_M1": 52,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -4,
      1,
      -2,
      5,
      -3
    ],
    "word": [
      2,
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 15,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        8,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        2,
        7,
        1
      ],
      [
        4,
        8,
        1
      ]
    ],
    "zeros": [
      6,
      8,
      9,
      11,
      15
    ],
    "matches": [
      [
        2,
        7,
        1
      ],
      [
        4,
        8,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 15,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 15,
    "cell_dimension_M1": 52,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -4,
      3,
      -2,
      1,
      -5
    ],
    "word": [
      2,
      1,
      4,
      3,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 15,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        8,
        null,
        -1
      ],
      [
        null,
        2,
        1
      ],
      [
        6,
        null,
        -1
      ],
      [
        2,
        null,
        1
      ],
      [
        0,
        4,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        -1
      ]
    ],
    "zeros": [
      2,
      6,
      8,
      9,
      11,
      15,
      16
    ],
    "matches": [
      [
        0,
        4,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 15,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 15,
    "cell_dimension_M1": 52,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -4,
      3,
      5,
      -2,
      -1
    ],
    "word": [
      2,
      1,
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6
    ],
    "length": 15,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        8,
        1,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        3,
        1
      ],
      [
        2,
        null,
        -1
      ],
      [
        0,
        null,
        1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      0,
      2,
      6,
      9,
      11,
      12,
      17
    ],
    "matches": [
      [
        8,
        1,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 15,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 15,
    "cell_dimension_M1": 52,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -4,
      5,
      -3,
      1,
      -2
    ],
    "word": [
      4,
      3,
      2,
      1,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 15,
    "equations": [
      [
        8,
        0,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        4,
        null,
        1
      ],
      [
        null,
        4,
        1
      ],
      [
        null,
        6,
        1
      ]
    ],
    "zeros": [
      4,
      6,
      11,
      13,
      15
    ],
    "matches": [
      [
        8,
        0,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 15,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 15,
    "cell_dimension_M1": 52,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -2,
      1,
      -4,
      3,
      -5
    ],
    "word": [
      2,
      3,
      4,
      3,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 15,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        8,
        null,
        -1
      ],
      [
        null,
        2,
        1
      ],
      [
        3,
        3,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        6,
        7,
        1
      ]
    ],
    "zeros": [
      2,
      8,
      9,
      11,
      15
    ],
    "matches": [
      [
        3,
        3,
        1
      ],
      [
        6,
        7,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 15,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 15,
    "cell_dimension_M1": 52,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -2,
      1,
      5,
      -4,
      -3
    ],
    "word": [
      2,
      3,
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6
    ],
    "length": 15,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        8,
        1,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        1
      ],
      [
        3,
        null,
        -1
      ],
      [
        2,
        null,
        1
      ],
      [
        6,
        null,
        -1
      ],
      [
        4,
        null,
        1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      2,
      3,
      4,
      6,
      9,
      11,
      12,
      17
    ],
    "matches": [
      [
        8,
        1,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 15,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 15,
    "cell_dimension_M1": 52,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -2,
      3,
      -5,
      1,
      -4
    ],
    "word": [
      2,
      1,
      3,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 15,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        8,
        null,
        1
      ],
      [
        2,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        null,
        3,
        1
      ],
      [
        3,
        null,
        1
      ],
      [
        0,
        4,
        1
      ],
      [
        null,
        6,
        -1
      ]
    ],
    "zeros": [
      2,
      3,
      8,
      9,
      11,
      12,
      15
    ],
    "matches": [
      [
        0,
        4,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 15,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 15,
    "cell_dimension_M1": 52,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -2,
      3,
      4,
      -5,
      -1
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6
    ],
    "length": 15,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        null,
        1,
        -1
      ],
      [
        8,
        null,
        -1
      ],
      [
        2,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        3,
        null,
        -1
      ],
      [
        null,
        3,
        -1
      ],
      [
        0,
        null,
        1
      ],
      [
        1,
        null,
        1
      ],
      [
        null,
        8,
        1
      ]
    ],
    "zeros": [
      0,
      1,
      2,
      3,
      8,
      9,
      10,
      11,
      12,
      17
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 15,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 15,
    "cell_dimension_M1": 52,
    "compatibility_rank": 10,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -2,
      3,
      5,
      1,
      4
    ],
    "word": [
      2,
      1,
      3,
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2
    ],
    "length": 15,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        8,
        1,
        1
      ],
      [
        2,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        null,
        3,
        1
      ],
      [
        3,
        null,
        1
      ],
      [
        0,
        4,
        1
      ],
      [
        null,
        6,
        -1
      ],
      [
        6,
        7,
        1
      ]
    ],
    "zeros": [
      2,
      3,
      9,
      11,
      12,
      15
    ],
    "matches": [
      [
        8,
        1,
        1
      ],
      [
        0,
        4,
        1
      ],
      [
        6,
        7,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 15,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 15,
    "cell_dimension_M1": 52,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -4,
      -3,
      1,
      -6,
      2,
      -5
    ],
    "word": [
      4,
      3,
      5,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 15,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        7,
        1,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        5,
        3,
        -1
      ],
      [
        4,
        null,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        8,
        null,
        1
      ]
    ],
    "zeros": [
      4,
      6,
      8,
      9,
      11,
      15
    ],
    "matches": [
      [
        7,
        1,
        1
      ],
      [
        5,
        3,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 15,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 15,
    "cell_dimension_M1": 52,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -4,
      -3,
      1,
      5,
      -6,
      -2
    ],
    "word": [
      4,
      3,
      2,
      5,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6
    ],
    "length": 15,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        1,
        -1
      ],
      [
        7,
        null,
        -1
      ],
      [
        null,
        2,
        1
      ],
      [
        4,
        null,
        1
      ],
      [
        null,
        3,
        1
      ],
      [
        5,
        null,
        1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      4,
      5,
      6,
      7,
      9,
      10,
      11,
      12,
      17
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 15,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 15,
    "cell_dimension_M1": 52,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -4,
      -2,
      1,
      3,
      -6,
      -5
    ],
    "word": [
      2,
      4,
      3,
      5,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6
    ],
    "length": 15,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        null,
        1,
        1
      ],
      [
        7,
        null,
        -1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        3,
        1
      ],
      [
        8,
        8,
        -1
      ]
    ],
    "zeros": [
      2,
      6,
      7,
      9,
      10,
      11,
      12
    ],
    "matches": [
      [
        8,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 15,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 15,
    "cell_dimension_M1": 52,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -4,
      -2,
      1,
      5,
      3,
      6
    ],
    "word": [
      2,
      4,
      3,
      2,
      5,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2
    ],
    "length": 15,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        1,
        -1
      ],
      [
        7,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        4,
        6,
        1
      ]
    ],
    "zeros": [
      2,
      6,
      7,
      9,
      10,
      11,
      12
    ],
    "matches": [
      [
        4,
        6,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 15,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 15,
    "cell_dimension_M1": 52,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      -4,
      -3,
      -2,
      5,
      -6
    ],
    "word": [
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 15,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        7,
        null,
        1
      ],
      [
        4,
        null,
        -1
      ],
      [
        null,
        4,
        -1
      ],
      [
        5,
        5,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      4,
      6,
      7,
      13,
      15,
      16
    ],
    "matches": [
      [
        5,
        5,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 15,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 15,
    "cell_dimension_M1": 52,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": 44,
    "w": [
      1,
      -2,
      -6,
      -4,
      5,
      -3
    ],
    "word": [
      2,
      3,
      4,
      3,
      2,
      5,
      6,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 15,
    "equations": [
      [
        null,
        2,
        -1
      ],
      [
        3,
        3,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        8,
        4,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        4,
        8,
        1
      ]
    ],
    "zeros": [
      2,
      6,
      11,
      15
    ],
    "matches": [
      [
        3,
        3,
        1
      ],
      [
        8,
        4,
        -1
      ],
      [
        4,
        8,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 15,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 15,
    "cell_dimension_M1": 52,
    "compatibility_rank": 7,
    "compatible_dimension_M1": 45,
    "rational_witness": {
      "p": [
        2,
        3,
        0,
        7,
        11,
        13,
        0,
        19,
        23
      ],
      "q": [
        29,
        31,
        0,
        7,
        -23,
        47,
        0,
        59,
        11
      ],
      "four_determinants": [
        14,
        209,
        203,
        -1357
      ]
    }
  },
  {
    "native_id": null,
    "w": [
      3,
      -6,
      -2,
      -1,
      4,
      -5
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      6,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 15,
    "equations": [
      [
        2,
        null,
        -1
      ],
      [
        0,
        null,
        1
      ],
      [
        8,
        null,
        1
      ],
      [
        3,
        null,
        1
      ],
      [
        null,
        4,
        1
      ],
      [
        null,
        5,
        1
      ],
      [
        1,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        null,
        7,
        -1
      ]
    ],
    "zeros": [
      0,
      1,
      2,
      3,
      8,
      13,
      14,
      15,
      16
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 15,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 15,
    "cell_dimension_M1": 52,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -4,
      -6,
      -2,
      5,
      -1
    ],
    "word": [
      2,
      1,
      4,
      3,
      2,
      5,
      6,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 15,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        0,
        null,
        1
      ],
      [
        7,
        2,
        -1
      ],
      [
        6,
        null,
        1
      ],
      [
        8,
        4,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      0,
      2,
      6,
      15,
      17
    ],
    "matches": [
      [
        7,
        2,
        -1
      ],
      [
        8,
        4,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 15,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 15,
    "cell_dimension_M1": 52,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -2,
      -6,
      -5,
      4,
      -1
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      5,
      6,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 15,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        0,
        null,
        1
      ],
      [
        null,
        2,
        -1
      ],
      [
        null,
        3,
        1
      ],
      [
        3,
        null,
        -1
      ],
      [
        8,
        null,
        -1
      ],
      [
        null,
        4,
        1
      ],
      [
        null,
        6,
        -1
      ],
      [
        1,
        8,
        1
      ]
    ],
    "zeros": [
      0,
      2,
      3,
      8,
      11,
      12,
      13,
      15
    ],
    "matches": [
      [
        1,
        8,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 15,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 15,
    "cell_dimension_M1": 52,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -2,
      -6,
      -4,
      1,
      -5
    ],
    "word": [
      2,
      1,
      3,
      4,
      3,
      5,
      6,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 15,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        0,
        null,
        1
      ],
      [
        null,
        2,
        -1
      ],
      [
        3,
        3,
        1
      ],
      [
        null,
        4,
        1
      ],
      [
        8,
        null,
        1
      ],
      [
        null,
        6,
        -1
      ],
      [
        6,
        7,
        1
      ]
    ],
    "zeros": [
      0,
      2,
      8,
      11,
      13,
      15
    ],
    "matches": [
      [
        3,
        3,
        1
      ],
      [
        6,
        7,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 15,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 15,
    "cell_dimension_M1": 52,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -2,
      4,
      -1,
      -6,
      -5
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      5,
      4,
      6,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 15,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        0,
        null,
        1
      ],
      [
        3,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        1,
        null,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        -1
      ],
      [
        8,
        8,
        -1
      ]
    ],
    "zeros": [
      0,
      1,
      2,
      3,
      11,
      15,
      16
    ],
    "matches": [
      [
        8,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 15,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 15,
    "cell_dimension_M1": 52,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -2,
      5,
      -4,
      -6,
      -1
    ],
    "word": [
      2,
      1,
      3,
      4,
      3,
      2,
      5,
      4,
      6,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 15,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        0,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        3,
        3,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        7,
        6,
        -1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      0,
      2,
      6,
      11,
      17
    ],
    "matches": [
      [
        3,
        3,
        1
      ],
      [
        7,
        6,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 15,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 15,
    "cell_dimension_M1": 52,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -2,
      5,
      -1,
      4,
      6
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      2,
      5,
      4,
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 15,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        0,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        3,
        null,
        -1
      ],
      [
        6,
        4,
        -1
      ],
      [
        1,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        null,
        7,
        -1
      ]
    ],
    "zeros": [
      0,
      1,
      2,
      3,
      11,
      15,
      16
    ],
    "matches": [
      [
        6,
        4,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 15,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 15,
    "cell_dimension_M1": 52,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      5,
      -2,
      -1,
      -6,
      -4
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      2,
      5,
      4,
      6,
      4,
      3,
      5,
      4,
      6
    ],
    "length": 15,
    "equations": [
      [
        2,
        null,
        -1
      ],
      [
        0,
        null,
        1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        4,
        -1
      ],
      [
        3,
        5,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        1,
        7,
        -1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      0,
      2,
      6,
      13,
      15,
      17
    ],
    "matches": [
      [
        3,
        5,
        1
      ],
      [
        1,
        7,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 15,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 15,
    "cell_dimension_M1": 52,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -6,
      -4,
      -2,
      3,
      -1
    ],
    "word": [
      2,
      1,
      4,
      3,
      2,
      1,
      6,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 15,
    "equations": [
      [
        6,
        null,
        -1
      ],
      [
        4,
        null,
        1
      ],
      [
        null,
        4,
        -1
      ],
      [
        2,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        0,
        8,
        1
      ]
    ],
    "zeros": [
      2,
      4,
      6,
      13,
      15
    ],
    "matches": [
      [
        0,
        8,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 15,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 15,
    "cell_dimension_M1": 52,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -4,
      -6,
      -2,
      1,
      -3
    ],
    "word": [
      2,
      4,
      3,
      2,
      1,
      5,
      6,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 15,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        4,
        null,
        -1
      ],
      [
        7,
        2,
        -1
      ],
      [
        null,
        4,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        2,
        7,
        1
      ]
    ],
    "zeros": [
      4,
      6,
      13,
      15
    ],
    "matches": [
      [
        7,
        2,
        -1
      ],
      [
        2,
        7,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 15,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 15,
    "cell_dimension_M1": 52,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -4,
      3,
      -2,
      -6,
      -1
    ],
    "word": [
      2,
      1,
      4,
      3,
      2,
      1,
      5,
      4,
      6,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 15,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        4,
        0,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        7,
        null,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        0,
        null,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      0,
      2,
      6,
      7,
      11,
      15,
      17
    ],
    "matches": [
      [
        4,
        0,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 15,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 15,
    "cell_dimension_M1": 52,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -4,
      6,
      -3,
      -2,
      -1
    ],
    "word": [
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 15,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        4,
        null,
        1
      ],
      [
        7,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        5,
        null,
        1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      4,
      5,
      6,
      7,
      11,
      17
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 15,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 15,
    "cell_dimension_M1": 52,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -4,
      6,
      -2,
      1,
      3
    ],
    "word": [
      2,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 15,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        4,
        null,
        -1
      ],
      [
        7,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        null,
        4,
        1
      ],
      [
        5,
        5,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      2,
      4,
      6,
      7,
      11,
      13,
      15,
      16
    ],
    "matches": [
      [
        5,
        5,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 15,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 15,
    "cell_dimension_M1": 52,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -2,
      1,
      -4,
      -6,
      -3
    ],
    "word": [
      2,
      3,
      4,
      3,
      2,
      1,
      5,
      4,
      6,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 15,
    "equations": [
      [
        null,
        0,
        1
      ],
      [
        6,
        null,
        -1
      ],
      [
        4,
        null,
        -1
      ],
      [
        null,
        2,
        1
      ],
      [
        3,
        3,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        7,
        6,
        -1
      ],
      [
        null,
        8,
        1
      ]
    ],
    "zeros": [
      2,
      4,
      6,
      9,
      11,
      17
    ],
    "matches": [
      [
        3,
        3,
        1
      ],
      [
        7,
        6,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 15,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 15,
    "cell_dimension_M1": 52,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -2,
      3,
      -6,
      -4,
      -1
    ],
    "word": [
      2,
      1,
      3,
      4,
      3,
      2,
      1,
      5,
      6,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 15,
    "equations": [
      [
        4,
        0,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        2,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        null,
        3,
        1
      ],
      [
        3,
        null,
        -1
      ],
      [
        0,
        null,
        1
      ],
      [
        null,
        8,
        1
      ]
    ],
    "zeros": [
      0,
      2,
      3,
      6,
      11,
      12,
      17
    ],
    "matches": [
      [
        4,
        0,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 15,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 15,
    "cell_dimension_M1": 52,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -2,
      3,
      -4,
      1,
      6
    ],
    "word": [
      2,
      1,
      3,
      4,
      3,
      2,
      1,
      5,
      4,
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 15,
    "equations": [
      [
        4,
        0,
        1
      ],
      [
        6,
        null,
        -1
      ],
      [
        2,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        3,
        3,
        1
      ],
      [
        0,
        4,
        1
      ],
      [
        null,
        6,
        -1
      ],
      [
        7,
        null,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      2,
      6,
      7,
      11,
      15,
      16
    ],
    "matches": [
      [
        4,
        0,
        1
      ],
      [
        3,
        3,
        1
      ],
      [
        0,
        4,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 15,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 15,
    "cell_dimension_M1": 52,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -2,
      3,
      6,
      4,
      -1
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      6,
      4,
      3,
      2
    ],
    "length": 15,
    "equations": [
      [
        4,
        0,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        2,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        null,
        3,
        1
      ],
      [
        3,
        null,
        -1
      ],
      [
        0,
        null,
        1
      ],
      [
        7,
        6,
        -1
      ],
      [
        1,
        8,
        1
      ]
    ],
    "zeros": [
      0,
      2,
      3,
      6,
      11,
      12
    ],
    "matches": [
      [
        4,
        0,
        1
      ],
      [
        7,
        6,
        -1
      ],
      [
        1,
        8,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 15,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 15,
    "cell_dimension_M1": 52,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      6,
      -4,
      -2,
      -3,
      -1
    ],
    "word": [
      2,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4,
      6
    ],
    "length": 15,
    "equations": [
      [
        6,
        null,
        -1
      ],
      [
        4,
        null,
        1
      ],
      [
        7,
        null,
        -1
      ],
      [
        5,
        null,
        1
      ],
      [
        2,
        6,
        -1
      ],
      [
        null,
        8,
        1
      ]
    ],
    "zeros": [
      4,
      5,
      6,
      7,
      17
    ],
    "matches": [
      [
        2,
        6,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 15,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 15,
    "cell_dimension_M1": 52,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -5,
      -4,
      -2,
      -3,
      -1
    ],
    "word": [
      2,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4,
      6
    ],
    "length": 16,
    "equations": [
      [
        8,
        null,
        -1
      ],
      [
        2,
        6,
        -1
      ],
      [
        null,
        8,
        1
      ]
    ],
    "zeros": [
      8,
      17
    ],
    "matches": [
      [
        2,
        6,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 16,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 16,
    "cell_dimension_M1": 51,
    "compatibility_rank": 3,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -4,
      -5,
      -3,
      -2,
      -1
    ],
    "word": [
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4,
      6
    ],
    "length": 16,
    "equations": [
      [
        8,
        null,
        -1
      ],
      [
        6,
        2,
        -1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      8,
      17
    ],
    "matches": [
      [
        6,
        2,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 16,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 16,
    "cell_dimension_M1": 51,
    "compatibility_rank": 3,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -4,
      -5,
      -2,
      1,
      3
    ],
    "word": [
      2,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4
    ],
    "length": 16,
    "equations": [
      [
        8,
        null,
        -1
      ],
      [
        6,
        2,
        -1
      ],
      [
        null,
        4,
        1
      ],
      [
        null,
        5,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      2,
      8,
      13,
      14,
      15,
      16
    ],
    "matches": [
      [
        6,
        2,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 16,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 16,
    "cell_dimension_M1": 51,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -4,
      3,
      -2,
      5,
      -1
    ],
    "word": [
      2,
      1,
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 16,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        8,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        0,
        null,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      0,
      2,
      6,
      8,
      9,
      11,
      15,
      17
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 16,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 16,
    "cell_dimension_M1": 51,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -4,
      5,
      -2,
      1,
      -3
    ],
    "word": [
      2,
      4,
      3,
      2,
      1,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 16,
    "equations": [
      [
        8,
        0,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        null,
        4,
        1
      ],
      [
        4,
        null,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        2,
        7,
        1
      ]
    ],
    "zeros": [
      4,
      6,
      11,
      13,
      15
    ],
    "matches": [
      [
        8,
        0,
        -1
      ],
      [
        2,
        7,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 16,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 16,
    "cell_dimension_M1": 51,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -2,
      1,
      -4,
      5,
      -3
    ],
    "word": [
      2,
      3,
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 16,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        8,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        3,
        3,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        4,
        8,
        1
      ]
    ],
    "zeros": [
      2,
      6,
      8,
      9,
      11,
      15
    ],
    "matches": [
      [
        3,
        3,
        1
      ],
      [
        4,
        8,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 16,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 16,
    "cell_dimension_M1": 51,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -2,
      3,
      -5,
      4,
      -1
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 16,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        8,
        null,
        1
      ],
      [
        2,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        null,
        3,
        1
      ],
      [
        3,
        null,
        -1
      ],
      [
        0,
        null,
        1
      ],
      [
        null,
        6,
        -1
      ],
      [
        1,
        8,
        1
      ]
    ],
    "zeros": [
      0,
      2,
      3,
      8,
      9,
      11,
      12,
      15
    ],
    "matches": [
      [
        1,
        8,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 16,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 16,
    "cell_dimension_M1": 51,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -2,
      3,
      -4,
      1,
      -5
    ],
    "word": [
      2,
      1,
      3,
      4,
      3,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 16,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        8,
        null,
        -1
      ],
      [
        2,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        3,
        3,
        1
      ],
      [
        0,
        4,
        1
      ],
      [
        null,
        6,
        -1
      ],
      [
        6,
        7,
        1
      ]
    ],
    "zeros": [
      2,
      8,
      9,
      11,
      15
    ],
    "matches": [
      [
        3,
        3,
        1
      ],
      [
        0,
        4,
        1
      ],
      [
        6,
        7,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 16,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 16,
    "cell_dimension_M1": 51,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -2,
      3,
      5,
      -4,
      -1
    ],
    "word": [
      2,
      1,
      3,
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6
    ],
    "length": 16,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        8,
        1,
        1
      ],
      [
        2,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        null,
        3,
        1
      ],
      [
        3,
        null,
        -1
      ],
      [
        0,
        null,
        1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        8,
        1
      ]
    ],
    "zeros": [
      0,
      2,
      3,
      6,
      9,
      11,
      12,
      17
    ],
    "matches": [
      [
        8,
        1,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 16,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 16,
    "cell_dimension_M1": 51,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -4,
      -3,
      1,
      -6,
      5,
      -2
    ],
    "word": [
      4,
      3,
      2,
      5,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 16,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        7,
        1,
        1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        2,
        1
      ],
      [
        5,
        3,
        -1
      ],
      [
        4,
        null,
        1
      ],
      [
        8,
        6,
        -1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      4,
      6,
      9,
      11,
      17
    ],
    "matches": [
      [
        7,
        1,
        1
      ],
      [
        5,
        3,
        -1
      ],
      [
        8,
        6,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 16,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 16,
    "cell_dimension_M1": 51,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -4,
      -2,
      1,
      -6,
      3,
      -5
    ],
    "word": [
      2,
      4,
      3,
      5,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 16,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        7,
        1,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        -1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        6,
        -1
      ],
      [
        8,
        null,
        1
      ]
    ],
    "zeros": [
      2,
      6,
      8,
      9,
      11,
      12,
      15
    ],
    "matches": [
      [
        7,
        1,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 16,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 16,
    "cell_dimension_M1": 51,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -4,
      -2,
      1,
      5,
      -6,
      -3
    ],
    "word": [
      2,
      4,
      3,
      2,
      5,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6
    ],
    "length": 16,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        1,
        -1
      ],
      [
        7,
        null,
        -1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        4,
        null,
        1
      ],
      [
        null,
        8,
        1
      ]
    ],
    "zeros": [
      2,
      4,
      6,
      7,
      9,
      10,
      11,
      12,
      17
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 16,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 16,
    "cell_dimension_M1": 51,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -4,
      -2,
      3,
      5,
      1,
      6
    ],
    "word": [
      2,
      1,
      4,
      3,
      2,
      5,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2
    ],
    "length": 16,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        1,
        -1
      ],
      [
        7,
        null,
        1
      ],
      [
        2,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        null,
        3,
        1
      ],
      [
        0,
        4,
        1
      ],
      [
        null,
        6,
        -1
      ]
    ],
    "zeros": [
      2,
      6,
      7,
      9,
      10,
      11,
      12,
      15
    ],
    "matches": [
      [
        0,
        4,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 16,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 16,
    "cell_dimension_M1": 51,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -6,
      -2,
      -1,
      5,
      -4
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 16,
    "equations": [
      [
        2,
        null,
        -1
      ],
      [
        0,
        null,
        1
      ],
      [
        8,
        null,
        -1
      ],
      [
        null,
        4,
        -1
      ],
      [
        3,
        5,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        1,
        7,
        -1
      ],
      [
        6,
        8,
        -1
      ]
    ],
    "zeros": [
      0,
      2,
      8,
      13,
      15
    ],
    "matches": [
      [
        3,
        5,
        1
      ],
      [
        1,
        7,
        -1
      ],
      [
        6,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 16,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 16,
    "cell_dimension_M1": 51,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -2,
      -6,
      -4,
      5,
      -1
    ],
    "word": [
      2,
      1,
      3,
      4,
      3,
      2,
      5,
      6,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 16,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        0,
        null,
        1
      ],
      [
        null,
        2,
        -1
      ],
      [
        3,
        3,
        1
      ],
      [
        8,
        4,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      0,
      2,
      6,
      11,
      15,
      17
    ],
    "matches": [
      [
        3,
        3,
        1
      ],
      [
        8,
        4,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 16,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 16,
    "cell_dimension_M1": 51,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -2,
      -6,
      -1,
      4,
      -5
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      5,
      6,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 16,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        0,
        null,
        1
      ],
      [
        null,
        2,
        -1
      ],
      [
        3,
        null,
        -1
      ],
      [
        null,
        4,
        1
      ],
      [
        8,
        null,
        1
      ],
      [
        1,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        null,
        7,
        -1
      ]
    ],
    "zeros": [
      0,
      1,
      2,
      3,
      8,
      11,
      13,
      15,
      16
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 16,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 16,
    "cell_dimension_M1": 51,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -2,
      5,
      -1,
      -6,
      -4
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      2,
      5,
      4,
      6,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 16,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        0,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        3,
        null,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        1,
        7,
        -1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      0,
      2,
      3,
      6,
      11,
      15,
      17
    ],
    "matches": [
      [
        1,
        7,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 16,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 16,
    "cell_dimension_M1": 51,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -4,
      -6,
      -2,
      3,
      -1
    ],
    "word": [
      2,
      1,
      4,
      3,
      2,
      1,
      5,
      6,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 16,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        4,
        null,
        1
      ],
      [
        7,
        2,
        -1
      ],
      [
        null,
        4,
        1
      ],
      [
        2,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        0,
        8,
        1
      ]
    ],
    "zeros": [
      2,
      4,
      6,
      13,
      15
    ],
    "matches": [
      [
        7,
        2,
        -1
      ],
      [
        0,
        8,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 16,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 16,
    "cell_dimension_M1": 51,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -4,
      -3,
      -2,
      1,
      -6
    ],
    "word": [
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      6,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 16,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        4,
        null,
        -1
      ],
      [
        7,
        null,
        1
      ],
      [
        null,
        4,
        -1
      ],
      [
        5,
        5,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      4,
      6,
      7,
      13,
      15,
      16
    ],
    "matches": [
      [
        5,
        5,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 16,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 16,
    "cell_dimension_M1": 51,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -4,
      6,
      -2,
      -3,
      -1
    ],
    "word": [
      2,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 16,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        4,
        null,
        1
      ],
      [
        7,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        5,
        null,
        1
      ],
      [
        2,
        6,
        -1
      ],
      [
        null,
        8,
        1
      ]
    ],
    "zeros": [
      4,
      5,
      6,
      7,
      11,
      17
    ],
    "matches": [
      [
        2,
        6,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 16,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 16,
    "cell_dimension_M1": 51,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -2,
      -6,
      -4,
      1,
      -3
    ],
    "word": [
      2,
      3,
      4,
      3,
      2,
      1,
      5,
      6,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 16,
    "equations": [
      [
        6,
        null,
        -1
      ],
      [
        4,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        3,
        3,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        4,
        1
      ],
      [
        null,
        6,
        -1
      ]
    ],
    "zeros": [
      2,
      4,
      6,
      11,
      13,
      15
    ],
    "matches": [
      [
        3,
        3,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 16,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 16,
    "cell_dimension_M1": 51,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -2,
      3,
      -4,
      -6,
      -1
    ],
    "word": [
      2,
      1,
      3,
      4,
      3,
      2,
      1,
      5,
      4,
      6,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 16,
    "equations": [
      [
        4,
        0,
        1
      ],
      [
        6,
        null,
        -1
      ],
      [
        2,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        3,
        3,
        1
      ],
      [
        0,
        null,
        1
      ],
      [
        7,
        6,
        -1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      0,
      2,
      6,
      11,
      17
    ],
    "matches": [
      [
        4,
        0,
        1
      ],
      [
        3,
        3,
        1
      ],
      [
        7,
        6,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 16,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 16,
    "cell_dimension_M1": 51,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -2,
      3,
      -1,
      4,
      6
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      2,
      1,
      5,
      4,
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 16,
    "equations": [
      [
        4,
        0,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        2,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        3,
        null,
        -1
      ],
      [
        0,
        null,
        1
      ],
      [
        1,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        null,
        7,
        -1
      ]
    ],
    "zeros": [
      0,
      1,
      2,
      3,
      6,
      11,
      15,
      16
    ],
    "matches": [
      [
        4,
        0,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 16,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 16,
    "cell_dimension_M1": 51,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -2,
      6,
      -4,
      1,
      3
    ],
    "word": [
      2,
      3,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 16,
    "equations": [
      [
        6,
        null,
        -1
      ],
      [
        4,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        3,
        3,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        7,
        null,
        -1
      ],
      [
        null,
        4,
        1
      ],
      [
        5,
        5,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      2,
      4,
      6,
      7,
      11,
      13,
      15,
      16
    ],
    "matches": [
      [
        3,
        3,
        1
      ],
      [
        5,
        5,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 16,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 16,
    "cell_dimension_M1": 51,
    "compatibility_rank": 10,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -4,
      -5,
      -2,
      -3,
      -1
    ],
    "word": [
      2,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4,
      6
    ],
    "length": 17,
    "equations": [
      [
        8,
        null,
        -1
      ],
      [
        6,
        2,
        -1
      ],
      [
        2,
        6,
        -1
      ],
      [
        null,
        8,
        1
      ]
    ],
    "zeros": [
      8,
      17
    ],
    "matches": [
      [
        6,
        2,
        -1
      ],
      [
        2,
        6,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 17,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 17,
    "cell_dimension_M1": 50,
    "compatibility_rank": 4,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -4,
      -3,
      -2,
      1,
      5
    ],
    "word": [
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4
    ],
    "length": 17,
    "equations": [
      [
        8,
        null,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        4,
        -1
      ],
      [
        4,
        null,
        -1
      ],
      [
        null,
        5,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      4,
      6,
      8,
      13,
      14,
      15,
      16
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 17,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 17,
    "cell_dimension_M1": 50,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": 45,
    "w": [
      -6,
      -4,
      5,
      -2,
      3,
      -1
    ],
    "word": [
      2,
      1,
      4,
      3,
      2,
      1,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 17,
    "equations": [
      [
        8,
        0,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        4,
        4,
        1
      ],
      [
        2,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        0,
        8,
        1
      ]
    ],
    "zeros": [
      2,
      6,
      11,
      15
    ],
    "matches": [
      [
        8,
        0,
        -1
      ],
      [
        4,
        4,
        1
      ],
      [
        0,
        8,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 17,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 17,
    "cell_dimension_M1": 50,
    "compatibility_rank": 7,
    "compatible_dimension_M1": 43,
    "rational_witness": {
      "p": [
        2,
        3,
        0,
        7,
        11,
        13,
        0,
        19,
        23
      ],
      "q": [
        -23,
        31,
        0,
        41,
        11,
        47,
        0,
        59,
        2
      ],
      "four_determinants": [
        14,
        209,
        -943,
        649
      ]
    }
  },
  {
    "native_id": null,
    "w": [
      -6,
      -2,
      -5,
      -4,
      1,
      3
    ],
    "word": [
      2,
      3,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4
    ],
    "length": 17,
    "equations": [
      [
        8,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        3,
        3,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        4,
        1
      ],
      [
        null,
        5,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      2,
      8,
      11,
      13,
      14,
      15,
      16
    ],
    "matches": [
      [
        3,
        3,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 17,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 17,
    "cell_dimension_M1": 50,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -2,
      3,
      -4,
      5,
      -1
    ],
    "word": [
      2,
      1,
      3,
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 17,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        8,
        null,
        1
      ],
      [
        2,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        3,
        3,
        1
      ],
      [
        0,
        null,
        1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      0,
      2,
      6,
      8,
      9,
      11,
      15,
      17
    ],
    "matches": [
      [
        3,
        3,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 17,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 17,
    "cell_dimension_M1": 50,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -2,
      3,
      -1,
      4,
      -5
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 17,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        8,
        null,
        -1
      ],
      [
        2,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        3,
        null,
        -1
      ],
      [
        0,
        null,
        1
      ],
      [
        1,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        null,
        7,
        -1
      ]
    ],
    "zeros": [
      0,
      1,
      2,
      3,
      8,
      9,
      11,
      15,
      16
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 17,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 17,
    "cell_dimension_M1": 50,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -2,
      5,
      -4,
      1,
      -3
    ],
    "word": [
      2,
      3,
      4,
      3,
      2,
      1,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 17,
    "equations": [
      [
        8,
        0,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        3,
        3,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        4,
        1
      ],
      [
        4,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ]
    ],
    "zeros": [
      2,
      4,
      6,
      11,
      13,
      15
    ],
    "matches": [
      [
        8,
        0,
        -1
      ],
      [
        3,
        3,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 17,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 17,
    "cell_dimension_M1": 50,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -4,
      -3,
      1,
      -2,
      5,
      -6
    ],
    "word": [
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 17,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        7,
        null,
        -1
      ],
      [
        null,
        2,
        1
      ],
      [
        4,
        null,
        1
      ],
      [
        5,
        null,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      4,
      5,
      6,
      7,
      9,
      11,
      15,
      16
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 17,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 17,
    "cell_dimension_M1": 50,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -4,
      -3,
      5,
      -6,
      1,
      -2
    ],
    "word": [
      4,
      3,
      2,
      1,
      5,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 17,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        null,
        0,
        1
      ],
      [
        7,
        1,
        1
      ],
      [
        4,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        5,
        3,
        -1
      ],
      [
        null,
        4,
        1
      ],
      [
        null,
        6,
        1
      ]
    ],
    "zeros": [
      4,
      6,
      9,
      11,
      13,
      15
    ],
    "matches": [
      [
        7,
        1,
        1
      ],
      [
        5,
        3,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 17,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 17,
    "cell_dimension_M1": 50,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -4,
      -3,
      5,
      6,
      1,
      2
    ],
    "word": [
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2
    ],
    "length": 17,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        null,
        0,
        1
      ],
      [
        7,
        null,
        1
      ],
      [
        null,
        1,
        1
      ],
      [
        4,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        5,
        null,
        -1
      ],
      [
        null,
        3,
        -1
      ],
      [
        null,
        4,
        1
      ],
      [
        null,
        5,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      4,
      5,
      6,
      7,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 17,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 17,
    "cell_dimension_M1": 50,
    "compatibility_rank": 12,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -4,
      -2,
      1,
      -6,
      5,
      -3
    ],
    "word": [
      2,
      4,
      3,
      2,
      5,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 17,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        7,
        1,
        1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        -1
      ],
      [
        2,
        null,
        1
      ],
      [
        8,
        6,
        -1
      ],
      [
        4,
        8,
        1
      ]
    ],
    "zeros": [
      2,
      6,
      9,
      11,
      12
    ],
    "matches": [
      [
        7,
        1,
        1
      ],
      [
        8,
        6,
        -1
      ],
      [
        4,
        8,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 17,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 17,
    "cell_dimension_M1": 50,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -4,
      -2,
      3,
      -6,
      1,
      -5
    ],
    "word": [
      2,
      1,
      4,
      3,
      5,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 17,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        7,
        1,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        2,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        null,
        3,
        -1
      ],
      [
        0,
        4,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        8,
        null,
        1
      ]
    ],
    "zeros": [
      2,
      6,
      8,
      9,
      11,
      12,
      15
    ],
    "matches": [
      [
        7,
        1,
        1
      ],
      [
        0,
        4,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 17,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 17,
    "cell_dimension_M1": 50,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -4,
      -2,
      3,
      5,
      -6,
      -1
    ],
    "word": [
      2,
      1,
      4,
      3,
      2,
      5,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6
    ],
    "length": 17,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        1,
        -1
      ],
      [
        7,
        null,
        -1
      ],
      [
        2,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        null,
        3,
        1
      ],
      [
        0,
        null,
        1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      0,
      2,
      6,
      7,
      9,
      10,
      11,
      12,
      17
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 17,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 17,
    "cell_dimension_M1": 50,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -2,
      -1,
      3,
      4,
      5,
      6
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      5,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2
    ],
    "length": 17,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        null,
        0,
        1
      ],
      [
        3,
        null,
        1
      ],
      [
        null,
        1,
        1
      ],
      [
        0,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        1,
        null,
        -1
      ],
      [
        null,
        3,
        -1
      ]
    ],
    "zeros": [
      0,
      1,
      2,
      3,
      9,
      10,
      11,
      12
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 17,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 17,
    "cell_dimension_M1": 50,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      1,
      -2,
      -4,
      -3,
      5,
      -6
    ],
    "word": [
      2,
      3,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 17,
    "equations": [
      [
        3,
        2,
        -1
      ],
      [
        2,
        3,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        4,
        1
      ],
      [
        7,
        5,
        1
      ],
      [
        4,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        5,
        7,
        -1
      ]
    ],
    "zeros": [
      4,
      6,
      13,
      15
    ],
    "matches": [
      [
        3,
        2,
        -1
      ],
      [
        2,
        3,
        1
      ],
      [
        7,
        5,
        1
      ],
      [
        5,
        7,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 17,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 17,
    "cell_dimension_M1": 50,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -4,
      -2,
      -1,
      5,
      -6
    ],
    "word": [
      2,
      1,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 17,
    "equations": [
      [
        2,
        null,
        -1
      ],
      [
        0,
        null,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        7,
        null,
        1
      ],
      [
        null,
        4,
        -1
      ],
      [
        null,
        5,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      0,
      2,
      6,
      7,
      13,
      14,
      15,
      16
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 17,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 17,
    "cell_dimension_M1": 50,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -2,
      -6,
      -1,
      5,
      -4
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      2,
      5,
      6,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 17,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        0,
        null,
        1
      ],
      [
        null,
        2,
        -1
      ],
      [
        3,
        null,
        -1
      ],
      [
        8,
        4,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        1,
        7,
        -1
      ],
      [
        6,
        8,
        -1
      ]
    ],
    "zeros": [
      0,
      2,
      3,
      11,
      15
    ],
    "matches": [
      [
        8,
        4,
        -1
      ],
      [
        1,
        7,
        -1
      ],
      [
        6,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 17,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 17,
    "cell_dimension_M1": 50,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -6,
      -2,
      -1,
      3,
      -4
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      2,
      1,
      6,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 17,
    "equations": [
      [
        4,
        null,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        4,
        1
      ],
      [
        3,
        5,
        1
      ],
      [
        0,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        1,
        7,
        -1
      ]
    ],
    "zeros": [
      0,
      2,
      4,
      6,
      13,
      15
    ],
    "matches": [
      [
        3,
        5,
        1
      ],
      [
        1,
        7,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 17,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 17,
    "cell_dimension_M1": 50,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -4,
      -3,
      -2,
      6,
      -1
    ],
    "word": [
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 17,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        4,
        null,
        -1
      ],
      [
        7,
        null,
        -1
      ],
      [
        5,
        null,
        1
      ],
      [
        null,
        4,
        1
      ],
      [
        null,
        6,
        -1
      ],
      [
        null,
        8,
        1
      ]
    ],
    "zeros": [
      4,
      5,
      6,
      7,
      13,
      15,
      17
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 17,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 17,
    "cell_dimension_M1": 50,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -2,
      -6,
      -4,
      3,
      -1
    ],
    "word": [
      2,
      1,
      3,
      4,
      3,
      2,
      1,
      5,
      6,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 17,
    "equations": [
      [
        6,
        null,
        -1
      ],
      [
        4,
        null,
        1
      ],
      [
        null,
        2,
        -1
      ],
      [
        3,
        3,
        1
      ],
      [
        2,
        null,
        -1
      ],
      [
        null,
        4,
        1
      ],
      [
        null,
        6,
        -1
      ],
      [
        0,
        8,
        1
      ]
    ],
    "zeros": [
      2,
      4,
      6,
      11,
      13,
      15
    ],
    "matches": [
      [
        3,
        3,
        1
      ],
      [
        0,
        8,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 17,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 17,
    "cell_dimension_M1": 50,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -2,
      3,
      -1,
      -6,
      -4
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      2,
      1,
      5,
      4,
      6,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 17,
    "equations": [
      [
        4,
        0,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        2,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        3,
        null,
        -1
      ],
      [
        0,
        null,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        1,
        7,
        -1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      0,
      2,
      3,
      6,
      11,
      15,
      17
    ],
    "matches": [
      [
        4,
        0,
        1
      ],
      [
        1,
        7,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 17,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 17,
    "cell_dimension_M1": 50,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -2,
      6,
      -4,
      -3,
      -1
    ],
    "word": [
      2,
      3,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 17,
    "equations": [
      [
        6,
        null,
        -1
      ],
      [
        4,
        null,
        1
      ],
      [
        null,
        2,
        -1
      ],
      [
        3,
        3,
        1
      ],
      [
        2,
        null,
        -1
      ],
      [
        7,
        null,
        -1
      ],
      [
        5,
        null,
        1
      ],
      [
        null,
        8,
        1
      ]
    ],
    "zeros": [
      2,
      4,
      5,
      6,
      7,
      11,
      17
    ],
    "matches": [
      [
        3,
        3,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 17,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 17,
    "cell_dimension_M1": 50,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      6,
      -2,
      -1,
      3,
      4
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4
    ],
    "length": 17,
    "equations": [
      [
        4,
        null,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        5,
        null,
        1
      ],
      [
        7,
        null,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        4,
        1
      ],
      [
        3,
        null,
        1
      ],
      [
        null,
        5,
        1
      ],
      [
        0,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        1,
        null,
        -1
      ],
      [
        null,
        7,
        -1
      ]
    ],
    "zeros": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      13,
      14,
      15,
      16
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 17,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 17,
    "cell_dimension_M1": 50,
    "compatibility_rank": 12,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -5,
      -2,
      -1,
      3,
      4
    ],
    "word": [
      2,
      1,
      3,
      2,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4
    ],
    "length": 18,
    "equations": [
      [
        8,
        null,
        -1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        4,
        1
      ],
      [
        3,
        null,
        1
      ],
      [
        null,
        5,
        1
      ],
      [
        0,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        1,
        null,
        -1
      ],
      [
        null,
        7,
        -1
      ]
    ],
    "zeros": [
      0,
      1,
      2,
      3,
      8,
      13,
      14,
      15,
      16
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 18,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 18,
    "cell_dimension_M1": 49,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -4,
      -3,
      -2,
      -5,
      -1
    ],
    "word": [
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4,
      6
    ],
    "length": 18,
    "equations": [
      [
        8,
        null,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        4,
        4,
        1
      ],
      [
        null,
        6,
        -1
      ],
      [
        null,
        8,
        1
      ]
    ],
    "zeros": [
      6,
      8,
      15,
      17
    ],
    "matches": [
      [
        4,
        4,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 18,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 18,
    "cell_dimension_M1": 49,
    "compatibility_rank": 5,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -2,
      -5,
      -4,
      -3,
      -1
    ],
    "word": [
      2,
      3,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4,
      6
    ],
    "length": 18,
    "equations": [
      [
        8,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        3,
        3,
        1
      ],
      [
        2,
        null,
        -1
      ],
      [
        null,
        8,
        1
      ]
    ],
    "zeros": [
      2,
      8,
      11,
      17
    ],
    "matches": [
      [
        3,
        3,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 18,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 18,
    "cell_dimension_M1": 49,
    "compatibility_rank": 5,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -2,
      3,
      -1,
      5,
      -4
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 18,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        8,
        null,
        1
      ],
      [
        2,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        3,
        null,
        -1
      ],
      [
        0,
        null,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        1,
        7,
        -1
      ],
      [
        6,
        8,
        -1
      ]
    ],
    "zeros": [
      0,
      2,
      3,
      8,
      9,
      11,
      15
    ],
    "matches": [
      [
        1,
        7,
        -1
      ],
      [
        6,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 18,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 18,
    "cell_dimension_M1": 49,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": 46,
    "w": [
      -6,
      -2,
      5,
      -4,
      3,
      -1
    ],
    "word": [
      2,
      1,
      3,
      4,
      3,
      2,
      1,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 18,
    "equations": [
      [
        8,
        0,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        3,
        3,
        1
      ],
      [
        2,
        null,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        4,
        4,
        1
      ],
      [
        null,
        6,
        -1
      ],
      [
        0,
        8,
        1
      ]
    ],
    "zeros": [
      2,
      6,
      11,
      15
    ],
    "matches": [
      [
        8,
        0,
        -1
      ],
      [
        3,
        3,
        1
      ],
      [
        4,
        4,
        1
      ],
      [
        0,
        8,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 18,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 18,
    "cell_dimension_M1": 49,
    "compatibility_rank": 8,
    "compatible_dimension_M1": 41,
    "rational_witness": {
      "p": [
        2,
        3,
        0,
        7,
        11,
        13,
        0,
        19,
        23
      ],
      "q": [
        -23,
        31,
        0,
        7,
        11,
        47,
        0,
        59,
        2
      ],
      "four_determinants": [
        14,
        209,
        -161,
        649
      ]
    }
  },
  {
    "native_id": null,
    "w": [
      -4,
      -3,
      -6,
      -5,
      1,
      2
    ],
    "word": [
      4,
      3,
      5,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4
    ],
    "length": 18,
    "equations": [
      [
        7,
        0,
        -1
      ],
      [
        6,
        1,
        1
      ],
      [
        5,
        2,
        1
      ],
      [
        4,
        3,
        -1
      ],
      [
        8,
        null,
        -1
      ],
      [
        null,
        4,
        -1
      ],
      [
        null,
        5,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      8,
      13,
      14,
      15,
      16
    ],
    "matches": [
      [
        7,
        0,
        -1
      ],
      [
        6,
        1,
        1
      ],
      [
        5,
        2,
        1
      ],
      [
        4,
        3,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 18,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 18,
    "cell_dimension_M1": 49,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -4,
      -3,
      5,
      -2,
      1,
      -6
    ],
    "word": [
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 18,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        null,
        0,
        1
      ],
      [
        7,
        null,
        -1
      ],
      [
        4,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        5,
        null,
        1
      ],
      [
        null,
        4,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      4,
      5,
      6,
      7,
      9,
      11,
      13,
      15,
      16
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 18,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 18,
    "cell_dimension_M1": 49,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -4,
      -3,
      5,
      6,
      -2,
      -1
    ],
    "word": [
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6
    ],
    "length": 18,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        null,
        0,
        1
      ],
      [
        7,
        null,
        1
      ],
      [
        null,
        1,
        1
      ],
      [
        4,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        5,
        null,
        -1
      ],
      [
        null,
        3,
        -1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      4,
      5,
      6,
      7,
      9,
      10,
      11,
      12,
      17
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 18,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 18,
    "cell_dimension_M1": 49,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -4,
      -2,
      1,
      -3,
      5,
      -6
    ],
    "word": [
      2,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 18,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        7,
        null,
        -1
      ],
      [
        null,
        2,
        1
      ],
      [
        2,
        3,
        1
      ],
      [
        4,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        5,
        7,
        -1
      ]
    ],
    "zeros": [
      4,
      6,
      7,
      9,
      11,
      15
    ],
    "matches": [
      [
        2,
        3,
        1
      ],
      [
        5,
        7,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 18,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 18,
    "cell_dimension_M1": 49,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -4,
      -2,
      3,
      -6,
      5,
      -1
    ],
    "word": [
      2,
      1,
      4,
      3,
      2,
      5,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 18,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        7,
        1,
        1
      ],
      [
        6,
        null,
        -1
      ],
      [
        2,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        null,
        3,
        -1
      ],
      [
        0,
        null,
        1
      ],
      [
        8,
        6,
        -1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      0,
      2,
      6,
      9,
      11,
      12,
      17
    ],
    "matches": [
      [
        7,
        1,
        1
      ],
      [
        8,
        6,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 18,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 18,
    "cell_dimension_M1": 49,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -4,
      -2,
      5,
      -6,
      1,
      -3
    ],
    "word": [
      2,
      4,
      3,
      2,
      1,
      5,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 18,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        null,
        0,
        1
      ],
      [
        7,
        1,
        1
      ],
      [
        null,
        2,
        -1
      ],
      [
        null,
        3,
        -1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        4,
        1
      ],
      [
        4,
        null,
        -1
      ],
      [
        null,
        6,
        1
      ]
    ],
    "zeros": [
      2,
      4,
      6,
      9,
      11,
      12,
      13,
      15
    ],
    "matches": [
      [
        7,
        1,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 18,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 18,
    "cell_dimension_M1": 49,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -4,
      -2,
      5,
      6,
      1,
      3
    ],
    "word": [
      2,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2
    ],
    "length": 18,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        null,
        0,
        1
      ],
      [
        7,
        null,
        1
      ],
      [
        null,
        1,
        1
      ],
      [
        null,
        2,
        -1
      ],
      [
        null,
        3,
        -1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        4,
        1
      ],
      [
        4,
        5,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        5,
        7,
        -1
      ]
    ],
    "zeros": [
      2,
      6,
      7,
      9,
      10,
      11,
      12,
      13,
      15
    ],
    "matches": [
      [
        4,
        5,
        -1
      ],
      [
        5,
        7,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 18,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 18,
    "cell_dimension_M1": 49,
    "compatibility_rank": 11,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -2,
      -1,
      3,
      4,
      -6,
      -5
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      5,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6
    ],
    "length": 18,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        null,
        0,
        1
      ],
      [
        3,
        null,
        1
      ],
      [
        null,
        1,
        1
      ],
      [
        0,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        1,
        null,
        -1
      ],
      [
        null,
        3,
        -1
      ],
      [
        8,
        8,
        -1
      ]
    ],
    "zeros": [
      0,
      1,
      2,
      3,
      9,
      10,
      11,
      12
    ],
    "matches": [
      [
        8,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 18,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 18,
    "cell_dimension_M1": 49,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -2,
      -1,
      3,
      5,
      4,
      6
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      2,
      5,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2
    ],
    "length": 18,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        null,
        0,
        1
      ],
      [
        null,
        1,
        -1
      ],
      [
        3,
        null,
        1
      ],
      [
        0,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        null,
        3,
        1
      ],
      [
        1,
        null,
        -1
      ],
      [
        6,
        6,
        -1
      ]
    ],
    "zeros": [
      0,
      1,
      2,
      3,
      9,
      10,
      11,
      12
    ],
    "matches": [
      [
        6,
        6,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 18,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 18,
    "cell_dimension_M1": 49,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      3,
      -2,
      -4,
      -1,
      5,
      -6
    ],
    "word": [
      2,
      1,
      3,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 18,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        0,
        null,
        1
      ],
      [
        3,
        2,
        -1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        4,
        1
      ],
      [
        7,
        5,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      0,
      2,
      6,
      13,
      15,
      16
    ],
    "matches": [
      [
        3,
        2,
        -1
      ],
      [
        7,
        5,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 18,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 18,
    "cell_dimension_M1": 49,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -4,
      -2,
      -1,
      3,
      -6
    ],
    "word": [
      2,
      1,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      6,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 18,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        4,
        null,
        1
      ],
      [
        7,
        null,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        4,
        1
      ],
      [
        null,
        5,
        -1
      ],
      [
        0,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      0,
      2,
      4,
      6,
      7,
      13,
      14,
      15,
      16
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 18,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 18,
    "cell_dimension_M1": 49,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -2,
      -6,
      -1,
      3,
      -4
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      2,
      1,
      5,
      6,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 18,
    "equations": [
      [
        4,
        null,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        2,
        -1
      ],
      [
        2,
        null,
        -1
      ],
      [
        3,
        null,
        -1
      ],
      [
        null,
        4,
        1
      ],
      [
        0,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        1,
        7,
        -1
      ]
    ],
    "zeros": [
      0,
      2,
      3,
      4,
      6,
      11,
      13,
      15
    ],
    "matches": [
      [
        1,
        7,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 18,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 18,
    "cell_dimension_M1": 49,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -2,
      -4,
      -3,
      1,
      -6
    ],
    "word": [
      2,
      3,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      6,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 18,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        4,
        null,
        -1
      ],
      [
        3,
        2,
        -1
      ],
      [
        2,
        3,
        1
      ],
      [
        null,
        4,
        1
      ],
      [
        7,
        5,
        1
      ],
      [
        null,
        6,
        -1
      ],
      [
        5,
        7,
        -1
      ]
    ],
    "zeros": [
      4,
      6,
      13,
      15
    ],
    "matches": [
      [
        3,
        2,
        -1
      ],
      [
        2,
        3,
        1
      ],
      [
        7,
        5,
        1
      ],
      [
        5,
        7,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 18,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 18,
    "cell_dimension_M1": 49,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -2,
      6,
      -1,
      3,
      4
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 18,
    "equations": [
      [
        4,
        null,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        2,
        -1
      ],
      [
        2,
        null,
        -1
      ],
      [
        3,
        null,
        -1
      ],
      [
        5,
        4,
        1
      ],
      [
        7,
        5,
        1
      ],
      [
        0,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        1,
        null,
        -1
      ],
      [
        null,
        7,
        -1
      ]
    ],
    "zeros": [
      0,
      1,
      2,
      3,
      4,
      6,
      11,
      15,
      16
    ],
    "matches": [
      [
        5,
        4,
        1
      ],
      [
        7,
        5,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 18,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 18,
    "cell_dimension_M1": 49,
    "compatibility_rank": 11,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      6,
      -2,
      -1,
      -4,
      -3
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4,
      6
    ],
    "length": 18,
    "equations": [
      [
        6,
        null,
        -1
      ],
      [
        4,
        null,
        1
      ],
      [
        7,
        null,
        -1
      ],
      [
        5,
        null,
        1
      ],
      [
        3,
        4,
        -1
      ],
      [
        2,
        5,
        1
      ],
      [
        1,
        6,
        1
      ],
      [
        0,
        7,
        -1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      4,
      5,
      6,
      7,
      17
    ],
    "matches": [
      [
        3,
        4,
        -1
      ],
      [
        2,
        5,
        1
      ],
      [
        1,
        6,
        1
      ],
      [
        0,
        7,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 18,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 18,
    "cell_dimension_M1": 49,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -5,
      -2,
      -1,
      -4,
      -3
    ],
    "word": [
      2,
      1,
      3,
      2,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4,
      6
    ],
    "length": 19,
    "equations": [
      [
        8,
        null,
        -1
      ],
      [
        3,
        4,
        -1
      ],
      [
        2,
        5,
        1
      ],
      [
        1,
        6,
        1
      ],
      [
        0,
        7,
        -1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      8,
      17
    ],
    "matches": [
      [
        3,
        4,
        -1
      ],
      [
        2,
        5,
        1
      ],
      [
        1,
        6,
        1
      ],
      [
        0,
        7,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 19,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 19,
    "cell_dimension_M1": 48,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -4,
      -2,
      -1,
      3,
      5
    ],
    "word": [
      2,
      1,
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4
    ],
    "length": 19,
    "equations": [
      [
        8,
        null,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        4,
        1
      ],
      [
        null,
        5,
        -1
      ],
      [
        0,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      0,
      2,
      6,
      8,
      13,
      14,
      15,
      16
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 19,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 19,
    "cell_dimension_M1": 48,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -2,
      -5,
      -1,
      3,
      4
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4
    ],
    "length": 19,
    "equations": [
      [
        8,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        2,
        null,
        -1
      ],
      [
        3,
        null,
        -1
      ],
      [
        null,
        4,
        1
      ],
      [
        null,
        5,
        1
      ],
      [
        0,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        1,
        null,
        -1
      ],
      [
        null,
        7,
        -1
      ]
    ],
    "zeros": [
      0,
      1,
      2,
      3,
      8,
      11,
      13,
      14,
      15,
      16
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 19,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 19,
    "cell_dimension_M1": 48,
    "compatibility_rank": 10,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -2,
      -4,
      -3,
      1,
      5
    ],
    "word": [
      2,
      3,
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4
    ],
    "length": 19,
    "equations": [
      [
        8,
        null,
        1
      ],
      [
        3,
        2,
        -1
      ],
      [
        2,
        3,
        1
      ],
      [
        null,
        4,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        5,
        1
      ],
      [
        null,
        6,
        -1
      ],
      [
        4,
        null,
        -1
      ],
      [
        null,
        7,
        -1
      ]
    ],
    "zeros": [
      4,
      6,
      8,
      13,
      14,
      15,
      16
    ],
    "matches": [
      [
        3,
        2,
        -1
      ],
      [
        2,
        3,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 19,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 19,
    "cell_dimension_M1": 48,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -2,
      5,
      -1,
      3,
      -4
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      2,
      1,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 19,
    "equations": [
      [
        8,
        0,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        2,
        null,
        -1
      ],
      [
        3,
        null,
        -1
      ],
      [
        4,
        4,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        0,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        1,
        7,
        -1
      ]
    ],
    "zeros": [
      0,
      2,
      3,
      6,
      11,
      15
    ],
    "matches": [
      [
        8,
        0,
        -1
      ],
      [
        4,
        4,
        1
      ],
      [
        1,
        7,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 19,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 19,
    "cell_dimension_M1": 48,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -4,
      -3,
      -6,
      -5,
      -2,
      -1
    ],
    "word": [
      4,
      3,
      5,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4,
      6
    ],
    "length": 19,
    "equations": [
      [
        7,
        0,
        -1
      ],
      [
        6,
        1,
        1
      ],
      [
        5,
        2,
        1
      ],
      [
        4,
        3,
        -1
      ],
      [
        8,
        null,
        -1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      8,
      17
    ],
    "matches": [
      [
        7,
        0,
        -1
      ],
      [
        6,
        1,
        1
      ],
      [
        5,
        2,
        1
      ],
      [
        4,
        3,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 19,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 19,
    "cell_dimension_M1": 48,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -4,
      -3,
      -6,
      -2,
      1,
      5
    ],
    "word": [
      4,
      3,
      2,
      5,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4
    ],
    "length": 19,
    "equations": [
      [
        7,
        0,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        5,
        2,
        1
      ],
      [
        4,
        null,
        1
      ],
      [
        null,
        4,
        -1
      ],
      [
        8,
        5,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      4,
      6,
      13,
      15,
      16
    ],
    "matches": [
      [
        7,
        0,
        -1
      ],
      [
        5,
        2,
        1
      ],
      [
        8,
        5,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 19,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 19,
    "cell_dimension_M1": 48,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -4,
      -3,
      5,
      -2,
      6,
      -1
    ],
    "word": [
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 19,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        null,
        0,
        1
      ],
      [
        7,
        null,
        1
      ],
      [
        4,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        5,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        null,
        8,
        1
      ]
    ],
    "zeros": [
      4,
      5,
      6,
      7,
      9,
      11,
      15,
      17
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 19,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 19,
    "cell_dimension_M1": 48,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -4,
      -2,
      -6,
      -5,
      1,
      3
    ],
    "word": [
      2,
      4,
      3,
      5,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4
    ],
    "length": 19,
    "equations": [
      [
        7,
        0,
        -1
      ],
      [
        6,
        1,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        -1
      ],
      [
        2,
        null,
        1
      ],
      [
        8,
        null,
        -1
      ],
      [
        null,
        4,
        -1
      ],
      [
        null,
        5,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        -1
      ]
    ],
    "zeros": [
      2,
      8,
      11,
      12,
      13,
      14,
      15,
      16
    ],
    "matches": [
      [
        7,
        0,
        -1
      ],
      [
        6,
        1,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 19,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 19,
    "cell_dimension_M1": 48,
    "compatibility_rank": 10,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -4,
      -2,
      3,
      -1,
      5,
      -6
    ],
    "word": [
      2,
      1,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 19,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        7,
        null,
        -1
      ],
      [
        2,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        0,
        null,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      0,
      2,
      6,
      7,
      9,
      11,
      15,
      16
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 19,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 19,
    "cell_dimension_M1": 48,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -4,
      -2,
      5,
      -6,
      3,
      -1
    ],
    "word": [
      2,
      1,
      4,
      3,
      2,
      1,
      5,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 19,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        null,
        0,
        1
      ],
      [
        7,
        1,
        1
      ],
      [
        null,
        2,
        -1
      ],
      [
        null,
        3,
        -1
      ],
      [
        2,
        null,
        -1
      ],
      [
        4,
        4,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        0,
        8,
        1
      ]
    ],
    "zeros": [
      2,
      6,
      9,
      11,
      12,
      15
    ],
    "matches": [
      [
        7,
        1,
        1
      ],
      [
        4,
        4,
        1
      ],
      [
        0,
        8,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 19,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 19,
    "cell_dimension_M1": 48,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -4,
      -2,
      5,
      -3,
      1,
      -6
    ],
    "word": [
      2,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 19,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        null,
        0,
        1
      ],
      [
        7,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        2,
        3,
        1
      ],
      [
        4,
        null,
        -1
      ],
      [
        null,
        4,
        1
      ],
      [
        null,
        6,
        -1
      ],
      [
        5,
        7,
        -1
      ]
    ],
    "zeros": [
      4,
      6,
      7,
      9,
      11,
      13,
      15
    ],
    "matches": [
      [
        2,
        3,
        1
      ],
      [
        5,
        7,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 19,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 19,
    "cell_dimension_M1": 48,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -4,
      -2,
      5,
      6,
      -3,
      -1
    ],
    "word": [
      2,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6
    ],
    "length": 19,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        null,
        0,
        1
      ],
      [
        7,
        null,
        1
      ],
      [
        null,
        1,
        1
      ],
      [
        null,
        2,
        -1
      ],
      [
        null,
        3,
        -1
      ],
      [
        2,
        null,
        -1
      ],
      [
        4,
        null,
        1
      ],
      [
        5,
        null,
        1
      ],
      [
        null,
        8,
        1
      ]
    ],
    "zeros": [
      2,
      4,
      5,
      6,
      7,
      9,
      10,
      11,
      12,
      17
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 19,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 19,
    "cell_dimension_M1": 48,
    "compatibility_rank": 10,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -2,
      -1,
      3,
      -6,
      4,
      -5
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      5,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 19,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        null,
        0,
        1
      ],
      [
        null,
        1,
        1
      ],
      [
        3,
        null,
        1
      ],
      [
        0,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        null,
        3,
        -1
      ],
      [
        1,
        null,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        8,
        null,
        1
      ]
    ],
    "zeros": [
      0,
      1,
      2,
      3,
      8,
      9,
      10,
      11,
      12,
      15
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 19,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 19,
    "cell_dimension_M1": 48,
    "compatibility_rank": 10,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -2,
      -1,
      3,
      5,
      -6,
      -4
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      2,
      5,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6
    ],
    "length": 19,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        null,
        0,
        1
      ],
      [
        null,
        1,
        -1
      ],
      [
        3,
        null,
        1
      ],
      [
        0,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        null,
        3,
        1
      ],
      [
        1,
        null,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      0,
      1,
      2,
      3,
      6,
      9,
      10,
      11,
      12,
      17
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 19,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 19,
    "cell_dimension_M1": 48,
    "compatibility_rank": 10,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -4,
      -2,
      -1,
      6,
      -3
    ],
    "word": [
      2,
      1,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 19,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        4,
        null,
        1
      ],
      [
        7,
        null,
        -1
      ],
      [
        null,
        4,
        1
      ],
      [
        2,
        5,
        1
      ],
      [
        null,
        6,
        -1
      ],
      [
        0,
        7,
        -1
      ],
      [
        5,
        8,
        1
      ]
    ],
    "zeros": [
      4,
      6,
      7,
      13,
      15
    ],
    "matches": [
      [
        2,
        5,
        1
      ],
      [
        0,
        7,
        -1
      ],
      [
        5,
        8,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 19,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 19,
    "cell_dimension_M1": 48,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -2,
      -4,
      -3,
      6,
      -1
    ],
    "word": [
      2,
      3,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 19,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        4,
        null,
        -1
      ],
      [
        3,
        2,
        -1
      ],
      [
        2,
        3,
        1
      ],
      [
        7,
        null,
        -1
      ],
      [
        null,
        4,
        -1
      ],
      [
        5,
        null,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        8,
        1
      ]
    ],
    "zeros": [
      4,
      5,
      6,
      7,
      13,
      15,
      17
    ],
    "matches": [
      [
        3,
        2,
        -1
      ],
      [
        2,
        3,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 19,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 19,
    "cell_dimension_M1": 48,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -2,
      -4,
      -1,
      3,
      -6
    ],
    "word": [
      2,
      1,
      3,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      6,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 19,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        4,
        null,
        1
      ],
      [
        3,
        2,
        -1
      ],
      [
        2,
        null,
        -1
      ],
      [
        null,
        4,
        1
      ],
      [
        7,
        5,
        1
      ],
      [
        0,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      0,
      2,
      4,
      6,
      13,
      15,
      16
    ],
    "matches": [
      [
        3,
        2,
        -1
      ],
      [
        7,
        5,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 19,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 19,
    "cell_dimension_M1": 48,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -2,
      6,
      -1,
      -4,
      -3
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 19,
    "equations": [
      [
        6,
        null,
        -1
      ],
      [
        4,
        null,
        1
      ],
      [
        null,
        2,
        -1
      ],
      [
        3,
        null,
        1
      ],
      [
        2,
        null,
        -1
      ],
      [
        7,
        null,
        -1
      ],
      [
        5,
        null,
        1
      ],
      [
        1,
        6,
        1
      ],
      [
        0,
        7,
        -1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      2,
      3,
      4,
      5,
      6,
      7,
      11,
      17
    ],
    "matches": [
      [
        1,
        6,
        1
      ],
      [
        0,
        7,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 19,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 19,
    "cell_dimension_M1": 48,
    "compatibility_rank": 10,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -4,
      -2,
      -1,
      -5,
      -3
    ],
    "word": [
      2,
      1,
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4,
      6
    ],
    "length": 20,
    "equations": [
      [
        8,
        null,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        4,
        1
      ],
      [
        2,
        5,
        1
      ],
      [
        null,
        6,
        -1
      ],
      [
        0,
        7,
        -1
      ],
      [
        null,
        8,
        1
      ]
    ],
    "zeros": [
      6,
      8,
      13,
      15,
      17
    ],
    "matches": [
      [
        2,
        5,
        1
      ],
      [
        0,
        7,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 20,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 20,
    "cell_dimension_M1": 47,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -2,
      -5,
      -1,
      -4,
      -3
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4,
      6
    ],
    "length": 20,
    "equations": [
      [
        8,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        3,
        null,
        1
      ],
      [
        2,
        null,
        -1
      ],
      [
        1,
        6,
        1
      ],
      [
        0,
        7,
        -1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      2,
      3,
      8,
      11,
      17
    ],
    "matches": [
      [
        1,
        6,
        1
      ],
      [
        0,
        7,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 20,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 20,
    "cell_dimension_M1": 47,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -2,
      -4,
      -3,
      -5,
      -1
    ],
    "word": [
      2,
      3,
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4,
      6
    ],
    "length": 20,
    "equations": [
      [
        8,
        null,
        -1
      ],
      [
        3,
        2,
        -1
      ],
      [
        2,
        3,
        1
      ],
      [
        6,
        4,
        -1
      ],
      [
        4,
        6,
        1
      ],
      [
        null,
        8,
        1
      ]
    ],
    "zeros": [
      8,
      17
    ],
    "matches": [
      [
        3,
        2,
        -1
      ],
      [
        2,
        3,
        1
      ],
      [
        6,
        4,
        -1
      ],
      [
        4,
        6,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 20,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 20,
    "cell_dimension_M1": 47,
    "compatibility_rank": 6,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -2,
      -4,
      -1,
      3,
      5
    ],
    "word": [
      2,
      1,
      3,
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4
    ],
    "length": 20,
    "equations": [
      [
        8,
        null,
        1
      ],
      [
        3,
        2,
        -1
      ],
      [
        2,
        null,
        -1
      ],
      [
        null,
        4,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        5,
        1
      ],
      [
        0,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      0,
      2,
      6,
      8,
      13,
      14,
      15,
      16
    ],
    "matches": [
      [
        3,
        2,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 20,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 20,
    "cell_dimension_M1": 47,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -4,
      -3,
      -6,
      -2,
      -5,
      -1
    ],
    "word": [
      4,
      3,
      2,
      5,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4,
      6
    ],
    "length": 20,
    "equations": [
      [
        7,
        0,
        -1
      ],
      [
        6,
        null,
        1
      ],
      [
        5,
        2,
        1
      ],
      [
        4,
        null,
        -1
      ],
      [
        8,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        null,
        8,
        1
      ]
    ],
    "zeros": [
      4,
      6,
      8,
      15,
      17
    ],
    "matches": [
      [
        7,
        0,
        -1
      ],
      [
        5,
        2,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 20,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 20,
    "cell_dimension_M1": 47,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -4,
      -2,
      -6,
      -5,
      -3,
      -1
    ],
    "word": [
      2,
      4,
      3,
      5,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4,
      6
    ],
    "length": 20,
    "equations": [
      [
        7,
        0,
        -1
      ],
      [
        6,
        1,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        -1
      ],
      [
        2,
        null,
        -1
      ],
      [
        8,
        null,
        -1
      ],
      [
        null,
        8,
        1
      ]
    ],
    "zeros": [
      2,
      8,
      11,
      12,
      17
    ],
    "matches": [
      [
        7,
        0,
        -1
      ],
      [
        6,
        1,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 20,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 20,
    "cell_dimension_M1": 47,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -4,
      -2,
      -6,
      -3,
      1,
      5
    ],
    "word": [
      2,
      4,
      3,
      2,
      5,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4
    ],
    "length": 20,
    "equations": [
      [
        7,
        0,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        2,
        1
      ],
      [
        2,
        3,
        1
      ],
      [
        null,
        4,
        -1
      ],
      [
        8,
        5,
        1
      ],
      [
        null,
        6,
        -1
      ],
      [
        4,
        null,
        -1
      ],
      [
        null,
        7,
        -1
      ]
    ],
    "zeros": [
      4,
      6,
      11,
      13,
      15,
      16
    ],
    "matches": [
      [
        7,
        0,
        -1
      ],
      [
        2,
        3,
        1
      ],
      [
        8,
        5,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 20,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 20,
    "cell_dimension_M1": 47,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -4,
      -2,
      5,
      -3,
      6,
      -1
    ],
    "word": [
      2,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 20,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        null,
        0,
        1
      ],
      [
        7,
        null,
        1
      ],
      [
        null,
        2,
        -1
      ],
      [
        2,
        3,
        1
      ],
      [
        4,
        null,
        -1
      ],
      [
        5,
        null,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        8,
        1
      ]
    ],
    "zeros": [
      4,
      5,
      6,
      7,
      9,
      11,
      15,
      17
    ],
    "matches": [
      [
        2,
        3,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 20,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 20,
    "cell_dimension_M1": 47,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -4,
      -2,
      5,
      -1,
      3,
      -6
    ],
    "word": [
      2,
      1,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 20,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        null,
        0,
        1
      ],
      [
        7,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        2,
        null,
        -1
      ],
      [
        4,
        4,
        1
      ],
      [
        0,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      0,
      2,
      6,
      7,
      9,
      11,
      15,
      16
    ],
    "matches": [
      [
        4,
        4,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 20,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 20,
    "cell_dimension_M1": 47,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -2,
      -1,
      3,
      -6,
      5,
      -4
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      2,
      5,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 20,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        null,
        0,
        1
      ],
      [
        null,
        1,
        1
      ],
      [
        3,
        null,
        1
      ],
      [
        0,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        null,
        3,
        -1
      ],
      [
        1,
        null,
        -1
      ],
      [
        8,
        6,
        -1
      ],
      [
        6,
        8,
        -1
      ]
    ],
    "zeros": [
      0,
      1,
      2,
      3,
      9,
      10,
      11,
      12
    ],
    "matches": [
      [
        8,
        6,
        -1
      ],
      [
        6,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 20,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 20,
    "cell_dimension_M1": 47,
    "compatibility_rank": 10,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      5,
      -2,
      -4,
      -1,
      6,
      -3
    ],
    "word": [
      2,
      1,
      3,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 20,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        4,
        null,
        1
      ],
      [
        3,
        2,
        -1
      ],
      [
        2,
        null,
        -1
      ],
      [
        7,
        null,
        -1
      ],
      [
        null,
        4,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        0,
        7,
        -1
      ],
      [
        5,
        8,
        1
      ]
    ],
    "zeros": [
      2,
      4,
      6,
      7,
      13,
      15
    ],
    "matches": [
      [
        3,
        2,
        -1
      ],
      [
        0,
        7,
        -1
      ],
      [
        5,
        8,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 20,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 20,
    "cell_dimension_M1": 47,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -6,
      -2,
      -4,
      -1,
      -5,
      -3
    ],
    "word": [
      2,
      1,
      3,
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4,
      6
    ],
    "length": 21,
    "equations": [
      [
        8,
        null,
        -1
      ],
      [
        3,
        2,
        -1
      ],
      [
        2,
        null,
        -1
      ],
      [
        6,
        4,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        0,
        7,
        -1
      ],
      [
        null,
        8,
        1
      ]
    ],
    "zeros": [
      2,
      8,
      15,
      17
    ],
    "matches": [
      [
        3,
        2,
        -1
      ],
      [
        6,
        4,
        -1
      ],
      [
        0,
        7,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 21,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 21,
    "cell_dimension_M1": 46,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -4,
      -2,
      -6,
      -3,
      -5,
      -1
    ],
    "word": [
      2,
      4,
      3,
      2,
      5,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4,
      6
    ],
    "length": 21,
    "equations": [
      [
        7,
        0,
        -1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        2,
        3,
        1
      ],
      [
        8,
        null,
        -1
      ],
      [
        4,
        6,
        1
      ],
      [
        null,
        8,
        1
      ]
    ],
    "zeros": [
      6,
      8,
      11,
      17
    ],
    "matches": [
      [
        7,
        0,
        -1
      ],
      [
        2,
        3,
        1
      ],
      [
        4,
        6,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 21,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 21,
    "cell_dimension_M1": 46,
    "compatibility_rank": 7,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -4,
      -2,
      -6,
      -1,
      3,
      5
    ],
    "word": [
      2,
      1,
      4,
      3,
      2,
      5,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4
    ],
    "length": 21,
    "equations": [
      [
        7,
        0,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        2,
        1
      ],
      [
        2,
        null,
        -1
      ],
      [
        null,
        4,
        -1
      ],
      [
        8,
        5,
        1
      ],
      [
        0,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      0,
      2,
      6,
      11,
      13,
      15,
      16
    ],
    "matches": [
      [
        7,
        0,
        -1
      ],
      [
        8,
        5,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 21,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 21,
    "cell_dimension_M1": 46,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -4,
      -2,
      5,
      -1,
      6,
      -3
    ],
    "word": [
      2,
      1,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 21,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        null,
        0,
        1
      ],
      [
        7,
        null,
        1
      ],
      [
        null,
        2,
        -1
      ],
      [
        2,
        null,
        -1
      ],
      [
        4,
        null,
        1
      ],
      [
        null,
        6,
        -1
      ],
      [
        0,
        7,
        -1
      ],
      [
        5,
        8,
        1
      ]
    ],
    "zeros": [
      2,
      4,
      6,
      7,
      9,
      11,
      15
    ],
    "matches": [
      [
        0,
        7,
        -1
      ],
      [
        5,
        8,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 21,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 21,
    "cell_dimension_M1": 46,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -2,
      -1,
      3,
      -4,
      5,
      -6
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 21,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        null,
        0,
        1
      ],
      [
        3,
        1,
        1
      ],
      [
        0,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        1,
        3,
        -1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        7,
        7,
        1
      ]
    ],
    "zeros": [
      0,
      2,
      6,
      9,
      11,
      15
    ],
    "matches": [
      [
        3,
        1,
        1
      ],
      [
        1,
        3,
        -1
      ],
      [
        7,
        7,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 21,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 21,
    "cell_dimension_M1": 46,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -2,
      -1,
      5,
      -6,
      3,
      -4
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      2,
      1,
      5,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 21,
    "equations": [
      [
        null,
        0,
        1
      ],
      [
        null,
        1,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        3,
        null,
        1
      ],
      [
        null,
        2,
        -1
      ],
      [
        null,
        3,
        -1
      ],
      [
        0,
        null,
        -1
      ],
      [
        1,
        null,
        -1
      ],
      [
        4,
        4,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        6,
        1
      ]
    ],
    "zeros": [
      0,
      1,
      2,
      3,
      6,
      9,
      10,
      11,
      12,
      15
    ],
    "matches": [
      [
        4,
        4,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 21,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 21,
    "cell_dimension_M1": 46,
    "compatibility_rank": 11,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -2,
      -1,
      5,
      6,
      3,
      4
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2
    ],
    "length": 21,
    "equations": [
      [
        null,
        0,
        1
      ],
      [
        null,
        1,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        3,
        null,
        1
      ],
      [
        null,
        2,
        -1
      ],
      [
        null,
        3,
        -1
      ],
      [
        0,
        null,
        -1
      ],
      [
        1,
        null,
        -1
      ],
      [
        4,
        4,
        1
      ],
      [
        6,
        5,
        1
      ],
      [
        5,
        6,
        1
      ],
      [
        7,
        7,
        1
      ]
    ],
    "zeros": [
      0,
      1,
      2,
      3,
      9,
      10,
      11,
      12
    ],
    "matches": [
      [
        4,
        4,
        1
      ],
      [
        6,
        5,
        1
      ],
      [
        5,
        6,
        1
      ],
      [
        7,
        7,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 21,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 21,
    "cell_dimension_M1": 46,
    "compatibility_rank": 12,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -4,
      -3,
      -2,
      -1,
      5,
      6
    ],
    "word": [
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4
    ],
    "length": 22,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        7,
        null,
        1
      ],
      [
        4,
        null,
        -1
      ],
      [
        5,
        null,
        -1
      ],
      [
        null,
        4,
        1
      ],
      [
        null,
        5,
        1
      ],
      [
        null,
        6,
        -1
      ],
      [
        null,
        7,
        -1
      ]
    ],
    "zeros": [
      4,
      5,
      6,
      7,
      13,
      14,
      15,
      16
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 22,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 22,
    "cell_dimension_M1": 45,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -4,
      -2,
      -6,
      -1,
      -5,
      -3
    ],
    "word": [
      2,
      1,
      4,
      3,
      2,
      5,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4,
      6
    ],
    "length": 22,
    "equations": [
      [
        7,
        0,
        -1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        2,
        null,
        -1
      ],
      [
        8,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        0,
        7,
        -1
      ],
      [
        null,
        8,
        1
      ]
    ],
    "zeros": [
      2,
      6,
      8,
      11,
      15,
      17
    ],
    "matches": [
      [
        7,
        0,
        -1
      ],
      [
        0,
        7,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 22,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 22,
    "cell_dimension_M1": 45,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -2,
      -1,
      -6,
      -5,
      3,
      4
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      5,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4
    ],
    "length": 22,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        null,
        1,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        3,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        -1
      ],
      [
        0,
        null,
        -1
      ],
      [
        1,
        null,
        -1
      ],
      [
        8,
        null,
        -1
      ],
      [
        null,
        4,
        -1
      ],
      [
        null,
        5,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      0,
      1,
      2,
      3,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 22,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 22,
    "cell_dimension_M1": 45,
    "compatibility_rank": 13,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -2,
      -1,
      5,
      -4,
      3,
      -6
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 22,
    "equations": [
      [
        null,
        0,
        1
      ],
      [
        3,
        1,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        2,
        -1
      ],
      [
        1,
        3,
        -1
      ],
      [
        0,
        null,
        -1
      ],
      [
        6,
        null,
        1
      ],
      [
        4,
        4,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        7,
        7,
        1
      ]
    ],
    "zeros": [
      0,
      2,
      6,
      9,
      11,
      15
    ],
    "matches": [
      [
        3,
        1,
        1
      ],
      [
        1,
        3,
        -1
      ],
      [
        4,
        4,
        1
      ],
      [
        7,
        7,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 22,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 22,
    "cell_dimension_M1": 45,
    "compatibility_rank": 10,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -2,
      -1,
      5,
      6,
      -4,
      -3
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6
    ],
    "length": 22,
    "equations": [
      [
        null,
        0,
        1
      ],
      [
        null,
        1,
        1
      ],
      [
        3,
        null,
        -1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        2,
        -1
      ],
      [
        null,
        3,
        -1
      ],
      [
        1,
        null,
        1
      ],
      [
        0,
        null,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        4,
        null,
        1
      ],
      [
        7,
        null,
        -1
      ],
      [
        5,
        null,
        1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      9,
      10,
      11,
      12,
      17
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 22,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 22,
    "cell_dimension_M1": 45,
    "compatibility_rank": 13,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -4,
      -3,
      -2,
      -1,
      -6,
      -5
    ],
    "word": [
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4,
      6
    ],
    "length": 23,
    "equations": [
      [
        7,
        null,
        -1
      ],
      [
        6,
        null,
        1
      ],
      [
        5,
        null,
        1
      ],
      [
        4,
        null,
        -1
      ],
      [
        null,
        4,
        -1
      ],
      [
        null,
        5,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        -1
      ],
      [
        8,
        8,
        -1
      ]
    ],
    "zeros": [
      4,
      5,
      6,
      7,
      13,
      14,
      15,
      16
    ],
    "matches": [
      [
        8,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 23,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 23,
    "cell_dimension_M1": 44,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -4,
      -2,
      -3,
      -1,
      5,
      6
    ],
    "word": [
      2,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4
    ],
    "length": 23,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        7,
        null,
        1
      ],
      [
        2,
        2,
        -1
      ],
      [
        4,
        null,
        -1
      ],
      [
        null,
        4,
        -1
      ],
      [
        5,
        null,
        -1
      ],
      [
        null,
        5,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        null,
        7,
        -1
      ]
    ],
    "zeros": [
      4,
      5,
      6,
      7,
      13,
      14,
      15,
      16
    ],
    "matches": [
      [
        2,
        2,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 23,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 23,
    "cell_dimension_M1": 44,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -2,
      -1,
      -6,
      -5,
      -4,
      -3
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      5,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4,
      6
    ],
    "length": 23,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        null,
        1,
        1
      ],
      [
        3,
        null,
        -1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        null,
        3,
        -1
      ],
      [
        1,
        null,
        1
      ],
      [
        0,
        null,
        -1
      ],
      [
        8,
        null,
        -1
      ],
      [
        null,
        8,
        -1
      ]
    ],
    "zeros": [
      0,
      1,
      2,
      3,
      8,
      9,
      10,
      11,
      12,
      17
    ],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 23,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 23,
    "cell_dimension_M1": 44,
    "compatibility_rank": 10,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -2,
      -1,
      -6,
      -4,
      3,
      5
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      2,
      5,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4
    ],
    "length": 23,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        3,
        1,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        1,
        3,
        -1
      ],
      [
        0,
        null,
        -1
      ],
      [
        null,
        4,
        -1
      ],
      [
        8,
        5,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        7,
        1
      ]
    ],
    "zeros": [
      0,
      2,
      6,
      9,
      11,
      13,
      15,
      16
    ],
    "matches": [
      [
        3,
        1,
        1
      ],
      [
        1,
        3,
        -1
      ],
      [
        8,
        5,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 23,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 23,
    "cell_dimension_M1": 44,
    "compatibility_rank": 11,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -2,
      -1,
      5,
      -4,
      6,
      -3
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 23,
    "equations": [
      [
        null,
        0,
        1
      ],
      [
        3,
        1,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        2,
        -1
      ],
      [
        1,
        3,
        -1
      ],
      [
        0,
        null,
        -1
      ],
      [
        6,
        null,
        1
      ],
      [
        4,
        null,
        1
      ],
      [
        7,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        5,
        8,
        1
      ]
    ],
    "zeros": [
      0,
      2,
      4,
      6,
      7,
      9,
      11,
      15
    ],
    "matches": [
      [
        3,
        1,
        1
      ],
      [
        1,
        3,
        -1
      ],
      [
        5,
        8,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 23,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 23,
    "cell_dimension_M1": 44,
    "compatibility_rank": 11,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -4,
      -2,
      -3,
      -1,
      -6,
      -5
    ],
    "word": [
      2,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4,
      6
    ],
    "length": 24,
    "equations": [
      [
        7,
        null,
        -1
      ],
      [
        6,
        null,
        1
      ],
      [
        2,
        2,
        -1
      ],
      [
        5,
        4,
        1
      ],
      [
        4,
        5,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        null,
        7,
        -1
      ],
      [
        8,
        8,
        -1
      ]
    ],
    "zeros": [
      6,
      7,
      15,
      16
    ],
    "matches": [
      [
        2,
        2,
        -1
      ],
      [
        5,
        4,
        1
      ],
      [
        4,
        5,
        -1
      ],
      [
        8,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 24,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 24,
    "cell_dimension_M1": 43,
    "compatibility_rank": 8,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -2,
      -1,
      -6,
      -4,
      -5,
      -3
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      2,
      5,
      4,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4,
      6
    ],
    "length": 24,
    "equations": [
      [
        null,
        0,
        -1
      ],
      [
        3,
        1,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        1,
        3,
        -1
      ],
      [
        0,
        null,
        -1
      ],
      [
        8,
        null,
        -1
      ],
      [
        6,
        6,
        -1
      ],
      [
        null,
        8,
        1
      ]
    ],
    "zeros": [
      0,
      2,
      8,
      9,
      11,
      17
    ],
    "matches": [
      [
        3,
        1,
        1
      ],
      [
        1,
        3,
        -1
      ],
      [
        6,
        6,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 24,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 24,
    "cell_dimension_M1": 43,
    "compatibility_rank": 9,
    "compatible_dimension_M1": null
  },
  {
    "native_id": null,
    "w": [
      -2,
      -1,
      -4,
      -3,
      5,
      6
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4
    ],
    "length": 26,
    "equations": [
      [
        3,
        0,
        -1
      ],
      [
        2,
        1,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        0,
        3,
        -1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        4,
        1
      ],
      [
        7,
        null,
        1
      ],
      [
        null,
        5,
        1
      ],
      [
        4,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        5,
        null,
        -1
      ],
      [
        null,
        7,
        -1
      ]
    ],
    "zeros": [
      4,
      5,
      6,
      7,
      13,
      14,
      15,
      16
    ],
    "matches": [
      [
        3,
        0,
        -1
      ],
      [
        2,
        1,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        0,
        3,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 26,
    "compatible": false,
    "inside_siegel": false,
    "codimension": 26,
    "cell_dimension_M1": 41,
    "compatibility_rank": 12,
    "compatible_dimension_M1": null
  },
  {
    "native_id": 47,
    "w": [
      -2,
      -1,
      -4,
      -3,
      -6,
      -5
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4,
      6
    ],
    "length": 27,
    "equations": [
      [
        3,
        0,
        -1
      ],
      [
        2,
        1,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        0,
        3,
        -1
      ],
      [
        7,
        4,
        -1
      ],
      [
        6,
        5,
        1
      ],
      [
        5,
        6,
        1
      ],
      [
        4,
        7,
        -1
      ],
      [
        8,
        8,
        -1
      ]
    ],
    "zeros": [],
    "matches": [
      [
        3,
        0,
        -1
      ],
      [
        2,
        1,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        0,
        3,
        -1
      ],
      [
        7,
        4,
        -1
      ],
      [
        6,
        5,
        1
      ],
      [
        5,
        6,
        1
      ],
      [
        4,
        7,
        -1
      ],
      [
        8,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 27,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 27,
    "cell_dimension_M1": 40,
    "compatibility_rank": 9,
    "compatible_dimension_M1": 31,
    "rational_witness": {
      "p": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23
      ],
      "q": [
        -7,
        5,
        3,
        -2,
        -19,
        17,
        13,
        -11,
        -23
      ],
      "four_determinants": [
        -1,
        -12,
        -1,
        -12
      ]
    }
  }
]


==> anc/model9/conormal_search.py <==
"""Symbolic first-order conormal construction in native D6."""
import d6_search as d
import sympy as sp
import numpy as np
import json
p=sp.symbols('p0:9');q=sp.symbols('q0:9')
Iroots=[d.beta[i] for i in d.I]+[d.neg(d.beta[i]) for i in d.I]
# brackets evaluated once on integral root matrices
def bracket(a,b):
 M=d.rm[a]@d.rm[b]-d.rm[b]@d.rm[a]
 if not np.any(M):return None,0
 return d.rmkey.get(tuple(M.ravel()),(None,None))
def phase_bracket(coeff,a,b):
 r,c=bracket(a,b)
 if c is None: raise ValueError(('cartan',a,b))
 return 0 if r not in d.phase_index else c*coeff[d.phase_index[r]]

def substitutions(rec):
 sub={}
 for k in rec['zeros']:sub[(p+q)[k]]=sp.Integer(0)
 for ip,iq,c in rec['matches']:sub[q[iq]]=c*p[ip]
 return sub

def candidate(rec,gamma):
 w=tuple(rec['w']); m=d.lift(w);r=d.neg(d.act(w,gamma))
 rr,sign=d.rmkey[tuple((m@d.rm[gamma].T@m.T).ravel())]
 assert rr==r
 sub=substitutions(rec)
 def norm(x):return sp.expand(sp.sympify(x).subs(sub, simultaneous=True))
 ip=d.phase_index.get(r)
 pr=0 if ip is None else sign*p[ip]
 cv=[norm(pr*z) for z in r]
 # coefficient dictionary, root generators
 coeff={}; assignments={}
 forbidden=set(d.neg(x) for x in d.U)|set(d.act(w,x) for x in d.U)
 def assign(root,x):
  x=norm(x)
  if root in forbidden:
   assert x==0,(rec['native_id'],'forbidden',root,x)
  if root in coeff: assert sp.expand(x-coeff[root])==0,(rec['native_id'],'inconsistent',root,x,coeff[root])
  coeff[root]=x
 for a in Iroots:
  assign(d.neg(a),sign*phase_bracket(p,a,r))
 for b in Iroots:
  out=d.act(w,d.neg(b))
  rr,c=d.rmkey[tuple((m@d.rm[b].T@m.T).ravel())]
  assert rr==out
  assign(d.neg(out),-c*phase_bracket(q,b,gamma))
 # right Cartan test
 invcart=d.act(d.inv(w),tuple(cv))
 iq=d.phase_index.get(gamma)
 qr=0 if iq is None else q[iq]
 assert all(norm(invcart[i]+qr*gamma[i])==0 for i in range(6))
 coeff={a:x for a,x in coeff.items() if x!=0}
 quad=sp.expand(sum(x*x for x in cv)+sum(x*coeff.get(d.neg(a),0) for a,x in coeff.items()))
 return cv,coeff,sp.factor(quad)

def pairing(A,B):
 av,ar,_=A;bv,br,_=B
 return sp.factor(sum(x*y for x,y in zip(av,bv))+sum(x*br.get(d.neg(a),0) for a,x in ar.items()))

def encode(A):
 h,r,k=A
 return {'cartan':[str(x) for x in h], 'roots':[{'root':a,'coefficient':str(x)} for a,x in r.items()], 'trace_square_half':str(k)}

def run():
 out=[]
 for rec in d.compatible:
  w=tuple(rec['w']);cm=[]
  for gamma in d.U:
   r=d.neg(d.act(w,gamma))
   if r not in d.U:continue
   if r not in d.phase_index and gamma not in d.phase_index:continue
   C=candidate(rec,gamma)
   if any(C[0]) or C[1]:cm.append((gamma,C))
  grams=[]
  for i,(_,A) in enumerate(cm):
   for j,(_,B) in enumerate(cm[i:],i):
    g=pairing(A,B)
    if g!=0:grams.append([i,j,str(g)])
  print(rec['native_id'],rec['length'],'scalar',rec['scalar_matched'],'candidates',len(cm),'Gram',grams, flush=True)
  out.append({'native_id':rec['native_id'],'candidates':[{'gamma':ga,**encode(C)} for ga,C in cm],'gram_nonzero':grams})
 json.dump(out,open(d.OUT/'native_conormals.json','w'),indent=2,default=int)
if __name__=='__main__':run()


==> anc/model9/d6_search.py <==
"""Exact native D6 calculation only. No E7 Weyl/cell enumeration."""
from itertools import permutations, product
from collections import Counter, deque
import json, numpy as np
from pathlib import Path
OUT=Path(__file__).resolve().parent
N=6
E=np.eye(N,dtype=int)
roots=[tuple(a*E[i]+b*E[j]) for i in range(N) for j in range(i+1,N) for a in (1,-1) for b in (1,-1)]
pos=[r for r in roots if next(x for x in r if x)!=-1]
beta=[tuple(E[i]-E[i+1]) for i in range(5)]+[tuple(E[4]+E[5])]
I=(0,2,4)
U=[r for r in pos if r not in [beta[i] for i in I]]
phase_roots=[tuple(E[i]-E[j]) for i in (0,1) for j in (2,3)]+[tuple(E[i]-E[j]) for i in (2,3) for j in (4,5)]+[beta[5]]
phase_index={r:i for i,r in enumerate(phase_roots)}

def act(w,r):
 o=[0]*N
 for j,x in enumerate(w):o[abs(x)-1]+=r[j]*(1 if x>0 else -1)
 return tuple(o)
def mul(w,v):return tuple((1 if x>0 else -1)*w[abs(x)-1] for x in v)
def inv(w):
 v=[0]*N
 for j,x in enumerate(w):v[abs(x)-1]=(j+1)*(1 if x>0 else -1)
 return tuple(v)
def neg(r):return tuple(-x for x in r)
def positive(r):return next(x for x in r if x)>0
s=[]
for b in beta:
 s.append(tuple(int(np.nonzero(E[i]-np.dot(E[i],b)*np.array(b))[0][0]+1)*(1 if (E[i]-np.dot(E[i],b)*np.array(b)).sum()>0 else -1) for i in range(N)))
one=tuple(range(1,N+1)); words={one:()};q=deque([one])
while q:
 w=q.popleft()
 for i,si in enumerate(s):
  v=mul(w,si)
  if v not in words:words[v]=words[w]+(i,);q.append(v)
assert len(words)==23040
reps=[]
for w,wd in words.items():
 wi=inv(w)
 if all(positive(act(w,beta[i])) and positive(act(wi,beta[i])) for i in I):reps.append(w)
# Native relative-cell count is reported by main.
# Matrices in ordered 1,...,6,-6,...,-1
idx={i:i-1 for i in range(1,7)};idx.update({-i:12-i for i in range(1,7)})
def matroot(r):
 inds=[i+1 for i,x in enumerate(r) if x];a,b=inds
 if r[a-1]==-1:return matroot(neg(r)).T
 M=np.zeros((12,12),dtype=int)
 if r[b-1]==-1:
  M[idx[a],idx[b]]=1;M[idx[-b],idx[-a]]=-1
 else:
  M[idx[a],idx[-b]]=1;M[idx[b],idx[-a]]=-1
 return M
rm={r:matroot(r) for r in roots}
sm=[]
for b in beta:
 X=rm[b];Y=X.T
 sm.append((np.eye(12,dtype=int)+X)@(np.eye(12,dtype=int)-Y)@(np.eye(12,dtype=int)+X))
def lift(w):
 m=np.eye(12,dtype=int)
 for i in words[w]:m=m@sm[i]
 return m
rmkey={tuple(m.ravel()):(r,1) for r,m in rm.items()}
rmkey.update({tuple((-m).ravel()):(r,-1) for r,m in rm.items()})
# union-find equality p_i = +/- q_j; forced zero
compatible=[]
all_cells=[]
for w in sorted(reps,key=lambda w:(len(words[w]),w)):
 m=lift(w);eq=[];zero=set();matched=[]
 for gamma in U:
  r=neg(act(w,gamma))
  if r not in U:continue
  rr,c=rmkey[tuple((m@rm[gamma].T@m.T).ravel())]
  assert rr==r
  ip=phase_index.get(r);iq=phase_index.get(gamma)
  if ip is None and iq is None:continue
  if ip is not None and iq is None:zero.add(ip);eq.append([ip,None,c])
  elif ip is None and iq is not None:zero.add(9+iq);eq.append([None,iq,c])
  else:matched.append([ip,iq,c]);eq.append([ip,iq,c])
 # variables are distinct matching, so existence from each determinant polynomial
 nz=8 not in zero and 17 not in zero
 for offset in (0,4,9,13):
  nz=nz and ((offset not in zero and offset+3 not in zero) or (offset+1 not in zero and offset+2 not in zero))
 if True:
  rec={'native_id':len(compatible),'w':w,'word':[i+1 for i in words[w]],'length':len(words[w]),'equations':eq,'zeros':sorted(zero),'matches':matched,'scalar_matched':any(ip==8 or iq==8 for ip,iq,c in matched),'u_intersection_dim':sum(neg(act(w,g)) in U for g in U)}
  rec['compatible']=bool(nz)
  rec['native_id']=len(compatible) if nz else None
  rec['inside_siegel']=all(x>0 for x in w)
  P=set(pos)|{neg(beta[i]) for i in I}
  Pminus={neg(x) for x in P}
  codim=len(P & {act(w,x) for x in Pminus})-6
  assert codim==len(words[w])
  rec['codimension']=codim
  rec['cell_dimension_M1']=67-codim
  rec['compatibility_rank']=len(eq)
  rec['compatible_dimension_M1']=67-codim-len(eq) if nz else None
  if nz: compatible.append(rec)
  all_cells.append(rec)
if __name__=='__main__':
 assert len(reps)==492 and len(compatible)==48
 # Distinct primes give explicit rational witnesses, because matching is one-to-one.
 primes=[2,3,5,7,11,13,17,19,23,29,31,37,41,43,47,53,59,61]
 for c in compatible:
  vals=[None]*18
  for k in c['zeros']:vals[k]=0
  for k in range(9):
   if vals[k] is None:vals[k]=primes[k]
  for ip,iq,sign in c['matches']:vals[9+iq]=sign*vals[ip]
  for k in range(9,18):
   if vals[k] is None:vals[k]=primes[k]
  dets=[vals[o]*vals[o+3]-vals[o+1]*vals[o+2] for o in (0,4,9,13)]
  assert vals[8]*vals[17] and all(dets)
  c['rational_witness']={'p':vals[:9],'q':vals[9:],'four_determinants':dets}
 for name,data in [('native_d6_cells.json',compatible),('all_492_cells.json',all_cells)]:
  (OUT/name).write_text(json.dumps(data,indent=2)+'\n')
 print('PASS: |W(D6)|=23040; relative cells=492; compatible=48; Siegel compatible=13; boundary compatible=35.')


==> anc/model9/human_readable_certificates.md <==
## Appendix A. The complete 35-cell conormal certificate

All IDs in these appendices are **native D6 labels**, not old E7 cell IDs. A word `4364` means `s_4 s_3 s_6 s_4`, and the lift is the Tits product in that order. Root matrices are defined in `verify_independent.py`, with pairing trace(A*B)/2. The selected equation is `F_Y=0` for `Y=E_gamma`. That verifier checks every left/right Levi and unipotent tangent identity symbolically, and every row has squared norm `2p_j^2`.

| Native ID | Word | Codimension | Selected root `gamma` | Complete conormal `C` | Nonzero coordinate |
|---:|---|---:|---|---|---|
| 1 | `6` | 1 | $ e_{5}+e_{6} $ | $ -p_{8}(H_{5}+H_{6}) $ | $p_{8}$ |
| 4 | `26` | 2 | $ e_{5}+e_{6} $ | $ -p_{8}(H_{5}+H_{6}) $ | $p_{8}$ |
| 6 | `464` | 3 | $ e_{4}-e_{5} $ | $ -p_{8}(H_{5}+H_{6})-q_{4}E_{e_{3}+e_{6}}+q_{7}E_{e_{4}+e_{5}} $ | $p_{8}$ |
| 9 | `4564` | 4 | $ e_{4}-e_{6} $ | $ p_{7}(H_{4}-H_{6})+p_{5}E_{-e_{3}+e_{4}}-q_{5}E_{e_{3}+e_{4}} $ | $p_{7}$ |
| 10 | `4364` | 4 | $ e_{3}-e_{5} $ | $ p_{4}(H_{3}-H_{5})-p_{5}E_{-e_{5}+e_{6}}+q_{5}E_{e_{3}+e_{4}} $ | $p_{4}$ |
| 12 | `2464` | 4 | $ e_{4}-e_{5} $ | $ -p_{8}(H_{5}+H_{6})-q_{4}E_{e_{2}+e_{6}}+q_{7}E_{e_{4}+e_{5}} $ | $p_{8}$ |
| 14 | `43564` | 5 | $ e_{3}-e_{5} $ | $ p_{4}(H_{3}-H_{5})-p_{5}E_{-e_{5}+e_{6}}-q_{5}E_{e_{3}+e_{6}} $ | $p_{4}$ |
| 15 | `24564` | 5 | $ e_{4}-e_{6} $ | $ p_{7}(H_{4}-H_{6})+p_{5}E_{-e_{3}+e_{4}}-q_{5}E_{e_{2}+e_{4}} $ | $p_{7}$ |
| 17 | `21326` | 5 | $ e_{5}+e_{6} $ | $ -p_{8}(H_{5}+H_{6}) $ | $p_{8}$ |
| 18 | `436432` | 6 | $ e_{2}-e_{4} $ | $ p_{8}(H_{5}+H_{6})-q_{1}E_{e_{1}+e_{6}} $ | $p_{8}$ |
| 19 | `234364` | 6 | $ e_{3}-e_{5} $ | $ -p_{6}(H_{4}-H_{5})-p_{4}E_{-e_{3}+e_{4}}+p_{7}E_{-e_{5}+e_{6}}+q_{5}E_{e_{2}+e_{4}} $ | $p_{6}$ |
| 20 | `243264` | 6 | $ e_{2}-e_{3} $ | $ p_{4}(H_{3}-H_{5})-p_{5}E_{-e_{5}+e_{6}}+q_{0}E_{e_{1}-e_{5}}-q_{3}E_{e_{3}+e_{6}} $ | $p_{4}$ |
| 23 | `2436432` | 7 | $ e_{2}-e_{4} $ | $ p_{8}(H_{5}+H_{6})-q_{1}E_{e_{1}+e_{6}} $ | $p_{8}$ |
| 24 | `2343264` | 7 | $ e_{2}-e_{3} $ | $ p_{4}(H_{3}-H_{5})-p_{5}E_{-e_{5}+e_{6}}+q_{0}E_{e_{1}-e_{5}}-q_{3}E_{e_{3}+e_{6}} $ | $p_{4}$ |
| 25 | `2432564` | 7 | $ e_{2}-e_{3} $ | $ p_{4}(H_{3}-H_{5})-p_{5}E_{-e_{5}+e_{6}}+q_{0}E_{e_{1}-e_{5}}-q_{3}E_{e_{3}+e_{4}} $ | $p_{4}$ |
| 26 | `2143264` | 7 | $ e_{1}-e_{3} $ | $ p_{0}(H_{1}-H_{3})-p_{1}E_{-e_{3}+e_{4}}+q_{1}E_{e_{1}+e_{6}} $ | $p_{0}$ |
| 28 | `23436432` | 8 | $ e_{2}-e_{4} $ | $ p_{8}(H_{5}+H_{6})-q_{1}E_{e_{1}+e_{6}} $ | $p_{8}$ |
| 29 | `45643254` | 8 | $ e_{2}-e_{4} $ | $ p_{7}(H_{4}-H_{6})+p_{5}E_{-e_{3}+e_{4}}-q_{1}E_{e_{1}+e_{4}} $ | $p_{7}$ |
| 30 | `23435464` | 8 | $ e_{4}-e_{6} $ | $ p_{3}(H_{2}-H_{4})+p_{1}E_{-e_{1}+e_{2}}+q_{5}E_{e_{2}+e_{5}} $ | $p_{3}$ |
| 31 | `21436432` | 8 | $ e_{1}-e_{3} $ | $ p_{0}(H_{1}-H_{3})-p_{1}E_{-e_{3}+e_{4}}+q_{1}E_{e_{1}-e_{5}} $ | $p_{0}$ |
| 32 | `21343264` | 8 | $ e_{1}-e_{3} $ | $ p_{0}(H_{1}-H_{3})-p_{1}E_{-e_{3}+e_{4}}+q_{1}E_{e_{1}+e_{6}} $ | $p_{0}$ |
| 33 | `21432564` | 8 | $ e_{1}-e_{3} $ | $ p_{0}(H_{1}-H_{3})-p_{1}E_{-e_{3}+e_{4}}+q_{1}E_{e_{1}+e_{4}} $ | $p_{0}$ |
| 34 | `245643254` | 9 | $ e_{2}-e_{4} $ | $ p_{7}(H_{4}-H_{6})+p_{5}E_{-e_{3}+e_{4}}-q_{1}E_{e_{1}+e_{4}} $ | $p_{7}$ |
| 35 | `234325464` | 9 | $ e_{2}-e_{3} $ | $ p_{4}(H_{3}-H_{5})-p_{5}E_{-e_{5}+e_{6}}+q_{0}E_{e_{1}-e_{5}}+q_{3}E_{e_{2}+e_{3}} $ | $p_{4}$ |
| 36 | `213436432` | 9 | $ e_{1}-e_{3} $ | $ p_{0}(H_{1}-H_{3})-p_{1}E_{-e_{3}+e_{4}}+q_{1}E_{e_{1}-e_{5}} $ | $p_{0}$ |
| 37 | `4354643546` | 10 | $ e_{5}+e_{6} $ | $ -p_{8}(H_{5}+H_{6}) $ | $p_{8}$ |
| 38 | `2145643254` | 10 | $ e_{1}-e_{3} $ | $ p_{0}(H_{1}-H_{3})-p_{1}E_{-e_{3}+e_{4}}-q_{1}E_{e_{1}+e_{6}} $ | $p_{0}$ |
| 39 | `2134325464` | 10 | $ e_{1}-e_{3} $ | $ p_{0}(H_{1}-H_{3})-p_{1}E_{-e_{3}+e_{4}}+q_{1}E_{e_{1}+e_{2}} $ | $p_{0}$ |
| 41 | `2343546432546` | 13 | $ e_{2}-e_{4} $ | $ p_{3}(H_{2}-H_{4})+p_{1}E_{-e_{1}+e_{2}}-q_{1}E_{e_{1}+e_{2}} $ | $p_{3}$ |
| 42 | `24325643254364` | 14 | $ e_{2}-e_{3} $ | $ -p_{7}(H_{4}-H_{6})-p_{5}E_{-e_{3}+e_{4}}-q_{0}E_{e_{1}+e_{4}}-q_{3}E_{e_{2}-e_{6}} $ | $p_{7}$ |
| 43 | `21343546432546` | 14 | $ e_{1}-e_{3} $ | $ p_{0}(H_{1}-H_{3})-p_{1}E_{-e_{3}+e_{4}}-q_{1}E_{e_{1}+e_{4}} $ | $p_{0}$ |
| 44 | `234325643254364` | 15 | $ e_{2}-e_{4} $ | $ p_{3}(H_{2}-H_{4})+p_{1}E_{-e_{1}+e_{2}}-q_{1}E_{e_{1}+e_{2}} $ | $p_{3}$ |
| 45 | `21432164321543264` | 17 | $ e_{1}-e_{3} $ | $ -p_{8}(H_{5}+H_{6})-q_{1}E_{e_{2}+e_{5}} $ | $p_{8}$ |
| 46 | `213432164321543264` | 18 | $ e_{1}-e_{3} $ | $ -p_{8}(H_{5}+H_{6})+q_{1}E_{e_{4}+e_{5}} $ | $p_{8}$ |
| 47 | `213243215432643215432643546` | 27 | $ e_{5}+e_{6} $ | $ -p_{8}(H_{5}+H_{6}) $ | $p_{8}$ |

The optional coefficients in the root corrections may be zero. Neither the tangent identities nor the squared-norm identity require their nonvanishing. In particular the table covers the exceptional subloci that a generic-point check would miss.

## Appendix B. All 48 nonempty compatibility loci

In every row impose p0*p3-p1*p2 != 0, p4*p7-p5*p6 != 0 and the analogous q determinants, together with `p_8 q_8≠0`. `k` is the full unipotent-stabilizer dimension. `d_C` is the dimension of the compatible manifold in the 67-dimensional actual group `M_1`; literal GSO has the same dimension. For the common cover one extra central dimension is present. Boundary/Siegel mechanism labels are mathematical interpretations supplied by the active manuscript, not analytic claims proved by this renderer.

| ID | Word | Codimension | k | d_C | Full nontrivial compatibility equations | Mechanism |
|---:|---|---:|---:|---:|---|---|
| 0 | `1 (identity)` | 0 | 0 | 67 | $ \text{none} $ | Siegel / balanced GR |
| 1 | `6` | 1 | 1 | 65 | $ q_{8}=-p_{8} $ | Native NW conormal |
| 2 | `4` | 1 | 1 | 65 | $ q_{6}=-p_{6} $ | Siegel / balanced GR |
| 3 | `2` | 1 | 1 | 65 | $ q_{2}=-p_{2} $ | Siegel / balanced GR |
| 4 | `26` | 2 | 2 | 63 | $ q_{2}=-p_{2},\ q_{8}=-p_{8} $ | Native NW conormal |
| 5 | `24` | 2 | 2 | 63 | $ q_{2}=-p_{2},\ q_{6}=-p_{6} $ | Siegel / balanced GR |
| 6 | `464` | 3 | 3 | 62 | $ q_{6}=-p_{8},\ q_{8}=-p_{6} $ | Native NW conormal |
| 7 | `234` | 3 | 3 | 61 | $ p_{2}=0,\ q_{4}=-p_{3},\ q_{6}=0 $ | Siegel / balanced GR |
| 8 | `432` | 3 | 3 | 61 | $ q_{2}=0,\ q_{3}=-p_{4},\ p_{6}=0 $ | Siegel / balanced GR |
| 9 | `4564` | 4 | 4 | 60 | $ p_{6}=0,\ q_{6}=0,\ q_{7}=p_{7} $ | Native NW conormal |
| 10 | `4364` | 4 | 4 | 60 | $ q_{4}=p_{4},\ p_{6}=0,\ q_{6}=0 $ | Native NW conormal |
| 11 | `4354` | 4 | 4 | 59 | $ q_{4}=p_{4},\ q_{5}=p_{6},\ q_{6}=p_{5},\ q_{7}=p_{7} $ | Siegel / balanced GR |
| 12 | `2464` | 4 | 4 | 60 | $ q_{2}=-p_{2},\ q_{6}=-p_{8},\ q_{8}=-p_{6} $ | Native NW conormal |
| 13 | `2132` | 4 | 4 | 59 | $ q_{0}=p_{0},\ q_{1}=p_{2},\ q_{2}=p_{1},\ q_{3}=p_{3} $ | Siegel / balanced GR |
| 14 | `43564` | 5 | 5 | 58 | $ p_{6}=0,\ q_{4}=p_{4},\ q_{6}=0,\ q_{7}=p_{7} $ | Native NW conormal |
| 15 | `24564` | 5 | 5 | 58 | $ q_{2}=-p_{2},\ p_{6}=0,\ q_{6}=0,\ q_{7}=p_{7} $ | Native NW conormal |
| 16 | `23432` | 5 | 5 | 58 | $ q_{2}=p_{4},\ q_{3}=p_{6},\ q_{4}=-p_{2},\ q_{6}=-p_{3} $ | Siegel / balanced GR |
| 17 | `21326` | 5 | 5 | 57 | $ q_{0}=p_{0},\ q_{1}=p_{2},\ q_{2}=p_{1},\ q_{3}=p_{3},\ q_{8}=-p_{8} $ | Native NW conormal |
| 18 | `436432` | 6 | 6 | 57 | $ q_{2}=0,\ q_{3}=p_{8},\ q_{6}=p_{4},\ p_{6}=0 $ | Native NW conormal |
| 19 | `234364` | 6 | 6 | 57 | $ p_{2}=0,\ q_{4}=-p_{6},\ q_{6}=0,\ q_{8}=-p_{3} $ | Native NW conormal |
| 20 | `243264` | 6 | 6 | 57 | $ q_{2}=p_{4},\ p_{6}=0,\ q_{4}=-p_{2},\ q_{6}=0 $ | Native NW conormal |
| 21 | `243254` | 6 | 6 | 56 | $ q_{2}=p_{4},\ p_{6}=0,\ q_{4}=-p_{2},\ q_{6}=0,\ q_{7}=p_{7} $ | Siegel / balanced GR |
| 22 | `213432` | 6 | 6 | 56 | $ q_{0}=p_{0},\ p_{2}=0,\ q_{2}=0,\ q_{3}=p_{6},\ q_{6}=-p_{3} $ | Siegel / balanced GR |
| 23 | `2436432` | 7 | 7 | 55 | $ q_{2}=0,\ q_{3}=p_{8},\ q_{4}=-p_{2},\ q_{6}=0,\ p_{6}=0 $ | Native NW conormal |
| 24 | `2343264` | 7 | 7 | 55 | $ q_{2}=p_{4},\ p_{6}=0,\ p_{2}=0,\ q_{6}=0,\ q_{8}=-p_{3} $ | Native NW conormal |
| 25 | `2432564` | 7 | 7 | 55 | $ q_{2}=p_{4},\ p_{6}=0,\ q_{4}=-p_{2},\ q_{6}=0,\ q_{7}=p_{7} $ | Native NW conormal |
| 26 | `2143264` | 7 | 7 | 55 | $ q_{0}=p_{0},\ p_{2}=0,\ q_{2}=0,\ p_{6}=0,\ q_{6}=0 $ | Native NW conormal |
| 27 | `2143254` | 7 | 7 | 54 | $ q_{0}=p_{0},\ p_{2}=0,\ q_{2}=0,\ p_{6}=0,\ q_{6}=0,\ q_{7}=p_{7} $ | Siegel / balanced GR |
| 28 | `23436432` | 8 | 8 | 54 | $ q_{2}=0,\ q_{3}=p_{8},\ p_{2}=0,\ q_{6}=-p_{6},\ q_{8}=-p_{3} $ | Native NW conormal |
| 29 | `45643254` | 8 | 8 | 54 | $ q_{2}=0,\ q_{3}=p_{7},\ p_{6}=0,\ q_{6}=0,\ q_{7}=p_{8} $ | Native NW conormal |
| 30 | `23435464` | 8 | 8 | 54 | $ p_{2}=0,\ p_{6}=0,\ q_{6}=0,\ q_{7}=p_{3},\ q_{8}=-p_{7} $ | Native NW conormal |
| 31 | `21436432` | 8 | 8 | 53 | $ q_{0}=p_{0},\ p_{2}=0,\ q_{2}=0,\ q_{3}=p_{8},\ q_{6}=0,\ p_{6}=0 $ | Native NW conormal |
| 32 | `21343264` | 8 | 8 | 53 | $ q_{0}=p_{0},\ p_{2}=0,\ q_{2}=0,\ p_{6}=0,\ q_{6}=0,\ q_{8}=-p_{3} $ | Native NW conormal |
| 33 | `21432564` | 8 | 8 | 53 | $ q_{0}=p_{0},\ p_{2}=0,\ q_{2}=0,\ p_{6}=0,\ q_{6}=0,\ q_{7}=p_{7} $ | Native NW conormal |
| 34 | `245643254` | 9 | 9 | 52 | $ q_{2}=0,\ q_{3}=p_{7},\ p_{6}=0,\ q_{4}=-p_{2},\ q_{6}=0,\ q_{7}=p_{8} $ | Native NW conormal |
| 35 | `234325464` | 9 | 9 | 52 | $ q_{2}=p_{4},\ p_{6}=0,\ p_{2}=0,\ q_{6}=0,\ q_{7}=p_{3},\ q_{8}=-p_{7} $ | Native NW conormal |
| 36 | `213436432` | 9 | 9 | 52 | $ q_{0}=p_{0},\ p_{2}=0,\ q_{2}=0,\ q_{3}=p_{8},\ q_{6}=-p_{6},\ q_{8}=-p_{3} $ | Native NW conormal |
| 37 | `4354643546` | 10 | 10 | 52 | $ q_{4}=-p_{7},\ q_{5}=p_{6},\ q_{6}=p_{5},\ q_{7}=-p_{4},\ q_{8}=-p_{8} $ | Native NW conormal |
| 38 | `2145643254` | 10 | 10 | 50 | $ q_{0}=p_{0},\ p_{2}=0,\ q_{2}=0,\ q_{3}=p_{7},\ p_{6}=0,\ q_{6}=0,\ q_{7}=p_{8} $ | Native NW conormal |
| 39 | `2134325464` | 10 | 10 | 50 | $ q_{0}=p_{0},\ p_{2}=0,\ q_{2}=0,\ p_{6}=0,\ q_{6}=0,\ q_{7}=p_{3},\ q_{8}=-p_{7} $ | Native NW conormal |
| 40 | `213243215432` | 12 | 12 | 47 | $ q_{0}=p_{4},\ q_{1}=p_{6},\ q_{2}=p_{5},\ q_{3}=p_{7},\ q_{4}=p_{0},\ q_{5}=p_{2},\ q_{6}=p_{1},\ q_{7}=p_{3} $ | Siegel / balanced GR |
| 41 | `2343546432546` | 13 | 13 | 48 | $ p_{2}=0,\ q_{2}=0,\ q_{3}=p_{3},\ q_{6}=-p_{7},\ q_{7}=p_{6},\ q_{8}=-p_{8} $ | Native NW conormal |
| 42 | `24325643254364` | 14 | 14 | 47 | $ q_{2}=-p_{7},\ p_{6}=0,\ q_{4}=-p_{8},\ q_{6}=0,\ q_{7}=p_{2},\ q_{8}=p_{4} $ | Native NW conormal |
| 43 | `21343546432546` | 14 | 14 | 46 | $ p_{2}=0,\ q_{0}=p_{0},\ q_{2}=0,\ q_{3}=p_{3},\ q_{6}=-p_{7},\ q_{7}=p_{6},\ q_{8}=-p_{8} $ | Native NW conormal |
| 44 | `234325643254364` | 15 | 15 | 45 | $ q_{2}=0,\ q_{3}=p_{3},\ p_{2}=0,\ q_{4}=-p_{8},\ p_{6}=0,\ q_{6}=0,\ q_{8}=p_{4} $ | Native NW conormal |
| 45 | `21432164321543264` | 17 | 17 | 43 | $ q_{0}=-p_{8},\ p_{6}=0,\ q_{2}=0,\ q_{4}=p_{4},\ p_{2}=0,\ q_{6}=0,\ q_{8}=p_{0} $ | Native NW conormal |
| 46 | `213432164321543264` | 18 | 18 | 41 | $ q_{0}=-p_{8},\ q_{2}=0,\ q_{3}=p_{3},\ p_{2}=0,\ p_{6}=0,\ q_{4}=p_{4},\ q_{6}=0,\ q_{8}=p_{0} $ | Native NW conormal |
| 47 | `213243215432643215432643546` | 27 | 27 | 31 | $ q_{0}=-p_{3},\ q_{1}=p_{2},\ q_{2}=p_{1},\ q_{3}=-p_{0},\ q_{4}=-p_{7},\ q_{5}=p_{6},\ q_{6}=p_{5},\ q_{7}=-p_{4},\ q_{8}=-p_{8} $ | Native NW conormal |

The complete 492-row JSON and CSV include the other 444 cells. Their exact equations force either `p_8` or `q_8` to zero, or both determinant monomials in a required 2-by-2 matrix to vanish. The root-indexed equation rule implemented in `d6_search.py` and independently replayed by `verify_independent.py` is the full finite character test.


==> anc/model9/independent_verification.json <==
{
  "native_weyl_order": 23040,
  "double_cells": 492,
  "compatible": 48,
  "siegel_compatible": 13,
  "boundary_certificates": [
    {
      "native_id": 1,
      "word": [
        6
      ],
      "equation_root": [
        0,
        0,
        0,
        0,
        1,
        1
      ],
      "norm": "2*p8**2",
      "forced_nonzero_index": 8,
      "levi_generators_checked": 13,
      "outer_root_pairings_checked": 54
    },
    {
      "native_id": 4,
      "word": [
        2,
        6
      ],
      "equation_root": [
        0,
        0,
        0,
        0,
        1,
        1
      ],
      "norm": "2*p8**2",
      "forced_nonzero_index": 8,
      "levi_generators_checked": 13,
      "outer_root_pairings_checked": 54
    },
    {
      "native_id": 6,
      "word": [
        4,
        6,
        4
      ],
      "equation_root": [
        0,
        0,
        0,
        1,
        -1,
        0
      ],
      "norm": "2*p8**2",
      "forced_nonzero_index": 8,
      "levi_generators_checked": 13,
      "outer_root_pairings_checked": 54
    },
    {
      "native_id": 9,
      "word": [
        4,
        5,
        6,
        4
      ],
      "equation_root": [
        0,
        0,
        0,
        1,
        0,
        -1
      ],
      "norm": "2*p7**2",
      "forced_nonzero_index": 7,
      "levi_generators_checked": 13,
      "outer_root_pairings_checked": 54
    },
    {
      "native_id": 10,
      "word": [
        4,
        3,
        6,
        4
      ],
      "equation_root": [
        0,
        0,
        1,
        0,
        -1,
        0
      ],
      "norm": "2*p4**2",
      "forced_nonzero_index": 4,
      "levi_generators_checked": 13,
      "outer_root_pairings_checked": 54
    },
    {
      "native_id": 12,
      "word": [
        2,
        4,
        6,
        4
      ],
      "equation_root": [
        0,
        0,
        0,
        1,
        -1,
        0
      ],
      "norm": "2*p8**2",
      "forced_nonzero_index": 8,
      "levi_generators_checked": 13,
      "outer_root_pairings_checked": 54
    },
    {
      "native_id": 14,
      "word": [
        4,
        3,
        5,
        6,
        4
      ],
      "equation_root": [
        0,
        0,
        1,
        0,
        -1,
        0
      ],
      "norm": "2*p4**2",
      "forced_nonzero_index": 4,
      "levi_generators_checked": 13,
      "outer_root_pairings_checked": 54
    },
    {
      "native_id": 15,
      "word": [
        2,
        4,
        5,
        6,
        4
      ],
      "equation_root": [
        0,
        0,
        0,
        1,
        0,
        -1
      ],
      "norm": "2*p7**2",
      "forced_nonzero_index": 7,
      "levi_generators_checked": 13,
      "outer_root_pairings_checked": 54
    },
    {
      "native_id": 17,
      "word": [
        2,
        1,
        3,
        2,
        6
      ],
      "equation_root": [
        0,
        0,
        0,
        0,
        1,
        1
      ],
      "norm": "2*p8**2",
      "forced_nonzero_index": 8,
      "levi_generators_checked": 13,
      "outer_root_pairings_checked": 54
    },
    {
      "native_id": 18,
      "word": [
        4,
        3,
        6,
        4,
        3,
        2
      ],
      "equation_root": [
        0,
        1,
        0,
        -1,
        0,
        0
      ],
      "norm": "2*p8**2",
      "forced_nonzero_index": 8,
      "levi_generators_checked": 13,
      "outer_root_pairings_checked": 54
    },
    {
      "native_id": 19,
      "word": [
        2,
        3,
        4,
        3,
        6,
        4
      ],
      "equation_root": [
        0,
        0,
        1,
        0,
        -1,
        0
      ],
      "norm": "2*p6**2",
      "forced_nonzero_index": 6,
      "levi_generators_checked": 13,
      "outer_root_pairings_checked": 54
    },
    {
      "native_id": 20,
      "word": [
        2,
        4,
        3,
        2,
        6,
        4
      ],
      "equation_root": [
        0,
        1,
        -1,
        0,
        0,
        0
      ],
      "norm": "2*p4**2",
      "forced_nonzero_index": 4,
      "levi_generators_checked": 13,
      "outer_root_pairings_checked": 54
    },
    {
      "native_id": 23,
      "word": [
        2,
        4,
        3,
        6,
        4,
        3,
        2
      ],
      "equation_root": [
        0,
        1,
        0,
        -1,
        0,
        0
      ],
      "norm": "2*p8**2",
      "forced_nonzero_index": 8,
      "levi_generators_checked": 13,
      "outer_root_pairings_checked": 54
    },
    {
      "native_id": 24,
      "word": [
        2,
        3,
        4,
        3,
        2,
        6,
        4
      ],
      "equation_root": [
        0,
        1,
        -1,
        0,
        0,
        0
      ],
      "norm": "2*p4**2",
      "forced_nonzero_index": 4,
      "levi_generators_checked": 13,
      "outer_root_pairings_checked": 54
    },
    {
      "native_id": 25,
      "word": [
        2,
        4,
        3,
        2,
        5,
        6,
        4
      ],
      "equation_root": [
        0,
        1,
        -1,
        0,
        0,
        0
      ],
      "norm": "2*p4**2",
      "forced_nonzero_index": 4,
      "levi_generators_checked": 13,
      "outer_root_pairings_checked": 54
    },
    {
      "native_id": 26,
      "word": [
        2,
        1,
        4,
        3,
        2,
        6,
        4
      ],
      "equation_root": [
        1,
        0,
        -1,
        0,
        0,
        0
      ],
      "norm": "2*p0**2",
      "forced_nonzero_index": 0,
      "levi_generators_checked": 13,
      "outer_root_pairings_checked": 54
    },
    {
      "native_id": 28,
      "word": [
        2,
        3,
        4,
        3,
        6,
        4,
        3,
        2
      ],
      "equation_root": [
        0,
        1,
        0,
        -1,
        0,
        0
      ],
      "norm": "2*p8**2",
      "forced_nonzero_index": 8,
      "levi_generators_checked": 13,
      "outer_root_pairings_checked": 54
    },
    {
      "native_id": 29,
      "word": [
        4,
        5,
        6,
        4,
        3,
        2,
        5,
        4
      ],
      "equation_root": [
        0,
        1,
        0,
        -1,
        0,
        0
      ],
      "norm": "2*p7**2",
      "forced_nonzero_index": 7,
      "levi_generators_checked": 13,
      "outer_root_pairings_checked": 54
    },
    {
      "native_id": 30,
      "word": [
        2,
        3,
        4,
        3,
        5,
        4,
        6,
        4
      ],
      "equation_root": [
        0,
        0,
        0,
        1,
        0,
        -1
      ],
      "norm": "2*p3**2",
      "forced_nonzero_index": 3,
      "levi_generators_checked": 13,
      "outer_root_pairings_checked": 54
    },
    {
      "native_id": 31,
      "word": [
        2,
        1,
        4,
        3,
        6,
        4,
        3,
        2
      ],
      "equation_root": [
        1,
        0,
        -1,
        0,
        0,
        0
      ],
      "norm": "2*p0**2",
      "forced_nonzero_index": 0,
      "levi_generators_checked": 13,
      "outer_root_pairings_checked": 54
    },
    {
      "native_id": 32,
      "word": [
        2,
        1,
        3,
        4,
        3,
        2,
        6,
        4
      ],
      "equation_root": [
        1,
        0,
        -1,
        0,
        0,
        0
      ],
      "norm": "2*p0**2",
      "forced_nonzero_index": 0,
      "levi_generators_checked": 13,
      "outer_root_pairings_checked": 54
    },
    {
      "native_id": 33,
      "word": [
        2,
        1,
        4,
        3,
        2,
        5,
        6,
        4
      ],
      "equation_root": [
        1,
        0,
        -1,
        0,
        0,
        0
      ],
      "norm": "2*p0**2",
      "forced_nonzero_index": 0,
      "levi_generators_checked": 13,
      "outer_root_pairings_checked": 54
    },
    {
      "native_id": 34,
      "word": [
        2,
        4,
        5,
        6,
        4,
        3,
        2,
        5,
        4
      ],
      "equation_root": [
        0,
        1,
        0,
        -1,
        0,
        0
      ],
      "norm": "2*p7**2",
      "forced_nonzero_index": 7,
      "levi_generators_checked": 13,
      "outer_root_pairings_checked": 54
    },
    {
      "native_id": 35,
      "word": [
        2,
        3,
        4,
        3,
        2,
        5,
        4,
        6,
        4
      ],
      "equation_root": [
        0,
        1,
        -1,
        0,
        0,
        0
      ],
      "norm": "2*p4**2",
      "forced_nonzero_index": 4,
      "levi_generators_checked": 13,
      "outer_root_pairings_checked": 54
    },
    {
      "native_id": 36,
      "word": [
        2,
        1,
        3,
        4,
        3,
        6,
        4,
        3,
        2
      ],
      "equation_root": [
        1,
        0,
        -1,
        0,
        0,
        0
      ],
      "norm": "2*p0**2",
      "forced_nonzero_index": 0,
      "levi_generators_checked": 13,
      "outer_root_pairings_checked": 54
    },
    {
      "native_id": 37,
      "word": [
        4,
        3,
        5,
        4,
        6,
        4,
        3,
        5,
        4,
        6
      ],
      "equation_root": [
        0,
        0,
        0,
        0,
        1,
        1
      ],
      "norm": "2*p8**2",
      "forced_nonzero_index": 8,
      "levi_generators_checked": 13,
      "outer_root_pairings_checked": 54
    },
    {
      "native_id": 38,
      "word": [
        2,
        1,
        4,
        5,
        6,
        4,
        3,
        2,
        5,
        4
      ],
      "equation_root": [
        1,
        0,
        -1,
        0,
        0,
        0
      ],
      "norm": "2*p0**2",
      "forced_nonzero_index": 0,
      "levi_generators_checked": 13,
      "outer_root_pairings_checked": 54
    },
    {
      "native_id": 39,
      "word": [
        2,
        1,
        3,
        4,
        3,
        2,
        5,
        4,
        6,
        4
      ],
      "equation_root": [
        1,
        0,
        -1,
        0,
        0,
        0
      ],
      "norm": "2*p0**2",
      "forced_nonzero_index": 0,
      "levi_generators_checked": 13,
      "outer_root_pairings_checked": 54
    },
    {
      "native_id": 41,
      "word": [
        2,
        3,
        4,
        3,
        5,
        4,
        6,
        4,
        3,
        2,
        5,
        4,
        6
      ],
      "equation_root": [
        0,
        1,
        0,
        -1,
        0,
        0
      ],
      "norm": "2*p3**2",
      "forced_nonzero_index": 3,
      "levi_generators_checked": 13,
      "outer_root_pairings_checked": 54
    },
    {
      "native_id": 42,
      "word": [
        2,
        4,
        3,
        2,
        5,
        6,
        4,
        3,
        2,
        5,
        4,
        3,
        6,
        4
      ],
      "equation_root": [
        0,
        1,
        -1,
        0,
        0,
        0
      ],
      "norm": "2*p7**2",
      "forced_nonzero_index": 7,
      "levi_generators_checked": 13,
      "outer_root_pairings_checked": 54
    },
    {
      "native_id": 43,
      "word": [
        2,
        1,
        3,
        4,
        3,
        5,
        4,
        6,
        4,
        3,
        2,
        5,
        4,
        6
      ],
      "equation_root": [
        1,
        0,
        -1,
        0,
        0,
        0
      ],
      "norm": "2*p0**2",
      "forced_nonzero_index": 0,
      "levi_generators_checked": 13,
      "outer_root_pairings_checked": 54
    },
    {
      "native_id": 44,
      "word": [
        2,
        3,
        4,
        3,
        2,
        5,
        6,
        4,
        3,
        2,
        5,
        4,
        3,
        6,
        4
      ],
      "equation_root": [
        0,
        1,
        0,
        -1,
        0,
        0
      ],
      "norm": "2*p3**2",
      "forced_nonzero_index": 3,
      "levi_generators_checked": 13,
      "outer_root_pairings_checked": 54
    },
    {
      "native_id": 45,
      "word": [
        2,
        1,
        4,
        3,
        2,
        1,
        6,
        4,
        3,
        2,
        1,
        5,
        4,
        3,
        2,
        6,
        4
      ],
      "equation_root": [
        1,
        0,
        -1,
        0,
        0,
        0
      ],
      "norm": "2*p8**2",
      "forced_nonzero_index": 8,
      "levi_generators_checked": 13,
      "outer_root_pairings_checked": 54
    },
    {
      "native_id": 46,
      "word": [
        2,
        1,
        3,
        4,
        3,
        2,
        1,
        6,
        4,
        3,
        2,
        1,
        5,
        4,
        3,
        2,
        6,
        4
      ],
      "equation_root": [
        1,
        0,
        -1,
        0,
        0,
        0
      ],
      "norm": "2*p8**2",
      "forced_nonzero_index": 8,
      "levi_generators_checked": 13,
      "outer_root_pairings_checked": 54
    },
    {
      "native_id": 47,
      "word": [
        2,
        1,
        3,
        2,
        4,
        3,
        2,
        1,
        5,
        4,
        3,
        2,
        6,
        4,
        3,
        2,
        1,
        5,
        4,
        3,
        2,
        6,
        4,
        3,
        5,
        4,
        6
      ],
      "equation_root": [
        0,
        0,
        0,
        0,
        1,
        1
      ],
      "norm": "2*p8**2",
      "forced_nonzero_index": 8,
      "levi_generators_checked": 13,
      "outer_root_pairings_checked": 54
    }
  ],
  "central_degree": 2,
  "central_cocharacter": [
    2,
    2,
    3,
    4,
    3,
    2,
    1
  ],
  "all_checks_passed": true
}


==> anc/model9/make_tables.py <==
#!/usr/bin/env python3
"""Render human-readable certificates and the complete stratum ledger."""
from pathlib import Path
import json,csv
P=Path(__file__).resolve().parent
cells=json.loads((P/'native_d6_cells.json').read_text())
allcells=json.loads((P/'all_492_cells.json').read_text())
selected=json.loads((P/'selected_conormals.json').read_text())
cd={c['native_id']:c for c in cells}
def root(a):
 out=''
 for i,x in enumerate(a,1):
  if x:out+=('+' if x>0 and out else '-' if x<0 else '')+'e_{'+str(i)+'}'
 return out

def var(s):
 if s.startswith('-'):return '-'+var(s[1:])
 if s[0] in 'pq' and s[1:].isdigit():return s[0]+'_{'+s[1:]+'}'
 return s

def Cformula(C):
 pieces=[]
 # Group Cartan coefficients by their p/q coordinate.
 groups={}
 for i,a in enumerate(C['cartan'],1):
  if a=='0':continue
  sg=-1 if a.startswith('-') else 1;v=a.lstrip('-')
  groups.setdefault(v,[]).append((sg,i))
 for v,terms in groups.items():
  common=terms[0][0];h=''
  for sg,i in terms:
   sg*=common;h+=('+' if sg>0 and h else '-' if sg<0 else '')+'H_{'+str(i)+'}'
  pieces.append((common,var(v)+('('+h+')' if len(terms)>1 else h)))
 for a in C['roots']:
  coef=a['coefficient'];sg=-1 if coef.startswith('-') else 1
  pieces.append((sg,var(coef.lstrip('-'))+'E_{'+root(a['root'])+'}'))
 out=''
 for sg,s in pieces:out+=('+' if sg>0 and out else '-' if sg<0 else '')+s
 return out or '0'
def eqs(c):
 out=[]
 for ip,iq,sg in c['equations']:
  if ip is None:out.append('q_{'+str(iq)+'}=0')
  elif iq is None:out.append('p_{'+str(ip)+'}=0')
  else:out.append('q_{'+str(iq)+'}='+('-' if sg<0 else '')+'p_{'+str(ip)+'}')
 return ',\\ '.join(out) or '\\text{none}'
A=['## Appendix A. The complete 35-cell conormal certificate','',
'All IDs in these appendices are **native D6 labels**, not old E7 cell IDs. A word `4364` means `s_4 s_3 s_6 s_4`, and the lift is the Tits product in that order. Root matrices are defined in `verify_independent.py`, with pairing trace(A*B)/2. The selected equation is `F_Y=0` for `Y=E_gamma`. That verifier checks every left/right Levi and unipotent tangent identity symbolically, and every row has squared norm `2p_j^2`.', '',
'| Native ID | Word | Codimension | Selected root `gamma` | Complete conormal `C` | Nonzero coordinate |',
'|---:|---|---:|---|---|---|']
for rec in selected:
 c=cd[rec['native_id']];ch=rec['choices'][0];C=ch['candidate']
 A.append(f"| {c['native_id']} | `{''.join(map(str,c['word']))}` | {c['codimension']} | $ {root(C['gamma'])} $ | $ {Cformula(C)} $ | $p_{{{ch['index']}}}$ |")
A+=['','The optional coefficients in the root corrections may be zero. Neither the tangent identities nor the squared-norm identity require their nonvanishing. In particular the table covers the exceptional subloci that a generic-point check would miss.','',
'## Appendix B. All 48 nonempty compatibility loci','',
'In every row impose p0*p3-p1*p2 != 0, p4*p7-p5*p6 != 0 and the analogous q determinants, together with `p_8 q_8≠0`. `k` is the full unipotent-stabilizer dimension. `d_C` is the dimension of the compatible manifold in the 67-dimensional actual group `M_1`; literal GSO has the same dimension. For the common cover one extra central dimension is present. Boundary/Siegel mechanism labels are mathematical interpretations supplied by the active manuscript, not analytic claims proved by this renderer.','',
'| ID | Word | Codimension | k | d_C | Full nontrivial compatibility equations | Mechanism |',
'|---:|---|---:|---:|---:|---|---|']
for c in cells:
 A.append(f"| {c['native_id']} | `{''.join(map(str,c['word'])) or '1 (identity)'}` | {c['codimension']} | {c['u_intersection_dim']} | {c['compatible_dimension_M1']} | $ {eqs(c)} $ | {'Siegel / balanced GR' if c['inside_siegel'] else 'Native NW conormal'} |")
A+=['','The complete 492-row JSON and CSV include the other 444 cells. Their exact equations force either `p_8` or `q_8` to zero, or both determinant monomials in a required 2-by-2 matrix to vanish. The root-indexed equation rule implemented in `d6_search.py` and independently replayed by `verify_independent.py` is the full finite character test.','']
(P/'human_readable_certificates.md').write_text('\n'.join(A))
fields=['cell_index','compatible_native_id','signed_permutation','word','codimension','cell_dimension_M1','u_stabilizer_dimension','character_equations','compatible_dimension_M1','wavefront_condition','descendant_or_mechanism','status','first_issue']
with (P/'stratum_ledger.csv').open('w',newline='') as f:
 w=csv.DictWriter(f,fieldnames=fields);w.writeheader()
 for i,c in enumerate(allcells):
  mech=('Siegel Levi / balanced GR-NW' if c['inside_siegel'] else 'Complete compatible manifold / certified conormal') if c['compatible'] else 'Nontrivial unipotent stabilizer character'
  w.writerow(dict(cell_index=i,compatible_native_id=c['native_id'],signed_permutation=str(c['w']),word=''.join(map(str,c['word'])) or 'identity',codimension=c['codimension'],cell_dimension_M1=c['cell_dimension_M1'],u_stabilizer_dimension=c['u_intersection_dim'],character_equations=eqs(c),compatible_dimension_M1=c['compatible_dimension_M1'],wavefront_condition='Native nilpotent wavefront on current ambient open' if c['compatible'] else 'None (intrinsic)',descendant_or_mechanism=mech,status='VERIFIED (with predecessor where spectral)' if c['compatible'] else 'INTRINSICALLY VERIFIED',first_issue='None'))
print('Wrote the 35 conormal formulas, 48 compatibility rows and complete 492-row stratum ledger.')


==> anc/model9/native_conormals.json <==
[
  {
    "native_id": 0,
    "candidates": [],
    "gram_nonzero": []
  },
  {
    "native_id": 1,
    "candidates": [
      {
        "gamma": [
          0,
          0,
          0,
          0,
          1,
          1
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "-p8",
          "-p8"
        ],
        "roots": [],
        "trace_square_half": "2*p8**2"
      }
    ],
    "gram_nonzero": [
      [
        0,
        0,
        "2*p8**2"
      ]
    ]
  },
  {
    "native_id": 2,
    "candidates": [
      {
        "gamma": [
          0,
          0,
          0,
          1,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "-p6",
          "p6",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p4"
          },
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "p7"
          },
          {
            "root": [
              0,
              0,
              1,
              0,
              -1,
              0
            ],
            "coefficient": "q4"
          },
          {
            "root": [
              0,
              0,
              0,
              1,
              0,
              -1
            ],
            "coefficient": "q7"
          }
        ],
        "trace_square_half": "2*p6**2"
      }
    ],
    "gram_nonzero": [
      [
        0,
        0,
        "2*p6**2"
      ]
    ]
  },
  {
    "native_id": 3,
    "candidates": [
      {
        "gamma": [
          0,
          1,
          -1,
          0,
          0,
          0
        ],
        "cartan": [
          "0",
          "-p2",
          "p2",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              -1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "-p0"
          },
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "p3"
          },
          {
            "root": [
              1,
              0,
              -1,
              0,
              0,
              0
            ],
            "coefficient": "q0"
          },
          {
            "root": [
              0,
              1,
              0,
              -1,
              0,
              0
            ],
            "coefficient": "q3"
          }
        ],
        "trace_square_half": "2*p2**2"
      }
    ],
    "gram_nonzero": [
      [
        0,
        0,
        "2*p2**2"
      ]
    ]
  },
  {
    "native_id": 4,
    "candidates": [
      {
        "gamma": [
          0,
          1,
          -1,
          0,
          0,
          0
        ],
        "cartan": [
          "0",
          "-p2",
          "p2",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              -1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "-p0"
          },
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "p3"
          },
          {
            "root": [
              1,
              0,
              -1,
              0,
              0,
              0
            ],
            "coefficient": "q0"
          },
          {
            "root": [
              0,
              1,
              0,
              -1,
              0,
              0
            ],
            "coefficient": "q3"
          }
        ],
        "trace_square_half": "2*p2**2"
      },
      {
        "gamma": [
          0,
          0,
          0,
          0,
          1,
          1
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "-p8",
          "-p8"
        ],
        "roots": [],
        "trace_square_half": "2*p8**2"
      }
    ],
    "gram_nonzero": [
      [
        0,
        0,
        "2*p2**2"
      ],
      [
        1,
        1,
        "2*p8**2"
      ]
    ]
  },
  {
    "native_id": 5,
    "candidates": [
      {
        "gamma": [
          0,
          1,
          -1,
          0,
          0,
          0
        ],
        "cartan": [
          "0",
          "-p2",
          "p2",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              -1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "-p0"
          },
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "p3"
          },
          {
            "root": [
              1,
              0,
              -1,
              0,
              0,
              0
            ],
            "coefficient": "q0"
          },
          {
            "root": [
              0,
              1,
              0,
              0,
              -1,
              0
            ],
            "coefficient": "-q3"
          }
        ],
        "trace_square_half": "2*p2**2"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "-p6",
          "p6",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p4"
          },
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "p7"
          },
          {
            "root": [
              0,
              1,
              0,
              0,
              -1,
              0
            ],
            "coefficient": "q4"
          },
          {
            "root": [
              0,
              0,
              0,
              1,
              0,
              -1
            ],
            "coefficient": "q7"
          }
        ],
        "trace_square_half": "2*p6**2"
      }
    ],
    "gram_nonzero": [
      [
        0,
        0,
        "2*p2**2"
      ],
      [
        1,
        1,
        "2*p6**2"
      ]
    ]
  },
  {
    "native_id": 6,
    "candidates": [
      {
        "gamma": [
          0,
          0,
          0,
          1,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "-p8",
          "-p8"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              1,
              0,
              0,
              1
            ],
            "coefficient": "-q4"
          },
          {
            "root": [
              0,
              0,
              0,
              1,
              1,
              0
            ],
            "coefficient": "q7"
          }
        ],
        "trace_square_half": "2*p8**2"
      },
      {
        "gamma": [
          0,
          0,
          0,
          0,
          1,
          1
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "-p6",
          "p6",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p4"
          },
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "p7"
          }
        ],
        "trace_square_half": "2*p6**2"
      }
    ],
    "gram_nonzero": [
      [
        0,
        0,
        "2*p8**2"
      ],
      [
        0,
        1,
        "-p6*p8"
      ],
      [
        1,
        1,
        "2*p6**2"
      ]
    ]
  },
  {
    "native_id": 7,
    "candidates": [
      {
        "gamma": [
          0,
          1,
          0,
          0,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              -1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "-p0"
          },
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "p3"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          0,
          1,
          0,
          -1,
          0
        ],
        "cartan": [
          "0",
          "-p3",
          "0",
          "p3",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              -1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "-p1"
          },
          {
            "root": [
              0,
              1,
              0,
              0,
              0,
              -1
            ],
            "coefficient": "q5"
          }
        ],
        "trace_square_half": "2*p3**2"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              0,
              1,
              -1,
              0
            ],
            "coefficient": "p3"
          },
          {
            "root": [
              0,
              1,
              0,
              0,
              0,
              -1
            ],
            "coefficient": "q7"
          }
        ],
        "trace_square_half": "0"
      }
    ],
    "gram_nonzero": [
      [
        1,
        1,
        "2*p3**2"
      ]
    ]
  },
  {
    "native_id": 8,
    "candidates": [
      {
        "gamma": [
          0,
          1,
          -1,
          0,
          0,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              1,
              0,
              0,
              0,
              -1,
              0
            ],
            "coefficient": "q0"
          },
          {
            "root": [
              0,
              1,
              -1,
              0,
              0,
              0
            ],
            "coefficient": "-p4"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          1,
          0,
          -1,
          0,
          0
        ],
        "cartan": [
          "0",
          "0",
          "-p4",
          "0",
          "p4",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "p5"
          },
          {
            "root": [
              1,
              0,
              0,
              0,
              -1,
              0
            ],
            "coefficient": "q1"
          }
        ],
        "trace_square_half": "2*p4**2"
      },
      {
        "gamma": [
          0,
          1,
          0,
          0,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p4"
          },
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "p7"
          }
        ],
        "trace_square_half": "0"
      }
    ],
    "gram_nonzero": [
      [
        1,
        1,
        "2*p4**2"
      ]
    ]
  },
  {
    "native_id": 9,
    "candidates": [
      {
        "gamma": [
          0,
          0,
          0,
          1,
          1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "p4"
          },
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "-p7"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              1,
              1,
              0,
              0
            ],
            "coefficient": "-q4"
          },
          {
            "root": [
              0,
              0,
              0,
              0,
              1,
              1
            ],
            "coefficient": "p7"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          0,
          -1
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "p7",
          "0",
          "-p7"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "p5"
          },
          {
            "root": [
              0,
              0,
              1,
              1,
              0,
              0
            ],
            "coefficient": "-q5"
          }
        ],
        "trace_square_half": "2*p7**2"
      }
    ],
    "gram_nonzero": [
      [
        2,
        2,
        "2*p7**2"
      ]
    ]
  },
  {
    "native_id": 10,
    "candidates": [
      {
        "gamma": [
          0,
          0,
          1,
          0,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "p4",
          "0",
          "-p4",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "-p5"
          },
          {
            "root": [
              0,
              0,
              1,
              1,
              0,
              0
            ],
            "coefficient": "q5"
          }
        ],
        "trace_square_half": "2*p4**2"
      },
      {
        "gamma": [
          0,
          0,
          1,
          0,
          0,
          1
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "p4"
          },
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "-p7"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              0,
              0,
              1,
              1
            ],
            "coefficient": "-p4"
          },
          {
            "root": [
              0,
              0,
              1,
              1,
              0,
              0
            ],
            "coefficient": "q7"
          }
        ],
        "trace_square_half": "0"
      }
    ],
    "gram_nonzero": [
      [
        0,
        0,
        "2*p4**2"
      ]
    ]
  },
  {
    "native_id": 11,
    "candidates": [
      {
        "gamma": [
          0,
          0,
          1,
          0,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "p4",
          "0",
          "-p4",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "-p5"
          },
          {
            "root": [
              0,
              0,
              1,
              -1,
              0,
              0
            ],
            "coefficient": "p6"
          }
        ],
        "trace_square_half": "2*p4**2"
      },
      {
        "gamma": [
          0,
          0,
          1,
          0,
          0,
          -1
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "p6",
          "-p6",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "p4"
          },
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "-p7"
          }
        ],
        "trace_square_half": "2*p6**2"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "p5",
          "0",
          "0",
          "-p5"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              1,
              -1,
              0,
              0
            ],
            "coefficient": "p7"
          },
          {
            "root": [
              0,
              0,
              0,
              0,
              1,
              -1
            ],
            "coefficient": "-p4"
          }
        ],
        "trace_square_half": "2*p5**2"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          0,
          -1
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "p7",
          "0",
          "-p7"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "p5"
          },
          {
            "root": [
              0,
              0,
              0,
              0,
              1,
              -1
            ],
            "coefficient": "-p6"
          }
        ],
        "trace_square_half": "2*p7**2"
      }
    ],
    "gram_nonzero": [
      [
        0,
        0,
        "2*p4**2"
      ],
      [
        0,
        1,
        "2*p4*p6"
      ],
      [
        0,
        2,
        "2*p4*p5"
      ],
      [
        0,
        3,
        "2*p5*p6"
      ],
      [
        1,
        1,
        "2*p6**2"
      ],
      [
        1,
        2,
        "2*p4*p7"
      ],
      [
        1,
        3,
        "2*p6*p7"
      ],
      [
        2,
        2,
        "2*p5**2"
      ],
      [
        2,
        3,
        "2*p5*p7"
      ],
      [
        3,
        3,
        "2*p7**2"
      ]
    ]
  },
  {
    "native_id": 12,
    "candidates": [
      {
        "gamma": [
          0,
          1,
          -1,
          0,
          0,
          0
        ],
        "cartan": [
          "0",
          "-p2",
          "p2",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              -1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "-p0"
          },
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "p3"
          },
          {
            "root": [
              1,
              0,
              -1,
              0,
              0,
              0
            ],
            "coefficient": "q0"
          },
          {
            "root": [
              0,
              1,
              0,
              0,
              0,
              1
            ],
            "coefficient": "q3"
          }
        ],
        "trace_square_half": "2*p2**2"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "-p8",
          "-p8"
        ],
        "roots": [
          {
            "root": [
              0,
              1,
              0,
              0,
              0,
              1
            ],
            "coefficient": "-q4"
          },
          {
            "root": [
              0,
              0,
              0,
              1,
              1,
              0
            ],
            "coefficient": "q7"
          }
        ],
        "trace_square_half": "2*p8**2"
      },
      {
        "gamma": [
          0,
          0,
          0,
          0,
          1,
          1
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "-p6",
          "p6",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p4"
          },
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "p7"
          }
        ],
        "trace_square_half": "2*p6**2"
      }
    ],
    "gram_nonzero": [
      [
        0,
        0,
        "2*p2**2"
      ],
      [
        1,
        1,
        "2*p8**2"
      ],
      [
        1,
        2,
        "-p6*p8"
      ],
      [
        2,
        2,
        "2*p6**2"
      ]
    ]
  },
  {
    "native_id": 13,
    "candidates": [
      {
        "gamma": [
          1,
          0,
          -1,
          0,
          0,
          0
        ],
        "cartan": [
          "p0",
          "0",
          "-p0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p1"
          },
          {
            "root": [
              1,
              -1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "p2"
          }
        ],
        "trace_square_half": "2*p0**2"
      },
      {
        "gamma": [
          1,
          0,
          0,
          -1,
          0,
          0
        ],
        "cartan": [
          "0",
          "p2",
          "-p2",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              -1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "p0"
          },
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p3"
          }
        ],
        "trace_square_half": "2*p2**2"
      },
      {
        "gamma": [
          0,
          1,
          -1,
          0,
          0,
          0
        ],
        "cartan": [
          "p1",
          "0",
          "0",
          "-p1",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              1,
              -1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "p3"
          },
          {
            "root": [
              0,
              0,
              1,
              -1,
              0,
              0
            ],
            "coefficient": "-p0"
          }
        ],
        "trace_square_half": "2*p1**2"
      },
      {
        "gamma": [
          0,
          1,
          0,
          -1,
          0,
          0
        ],
        "cartan": [
          "0",
          "p3",
          "0",
          "-p3",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              -1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "p1"
          },
          {
            "root": [
              0,
              0,
              1,
              -1,
              0,
              0
            ],
            "coefficient": "-p2"
          }
        ],
        "trace_square_half": "2*p3**2"
      }
    ],
    "gram_nonzero": [
      [
        0,
        0,
        "2*p0**2"
      ],
      [
        0,
        1,
        "2*p0*p2"
      ],
      [
        0,
        2,
        "2*p0*p1"
      ],
      [
        0,
        3,
        "2*p1*p2"
      ],
      [
        1,
        1,
        "2*p2**2"
      ],
      [
        1,
        2,
        "2*p0*p3"
      ],
      [
        1,
        3,
        "2*p2*p3"
      ],
      [
        2,
        2,
        "2*p1**2"
      ],
      [
        2,
        3,
        "2*p1*p3"
      ],
      [
        3,
        3,
        "2*p3**2"
      ]
    ]
  },
  {
    "native_id": 14,
    "candidates": [
      {
        "gamma": [
          0,
          0,
          1,
          1,
          0,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "p4"
          },
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "-p7"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          0,
          1,
          0,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "p4",
          "0",
          "-p4",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "-p5"
          },
          {
            "root": [
              0,
              0,
              1,
              0,
              0,
              1
            ],
            "coefficient": "-q5"
          }
        ],
        "trace_square_half": "2*p4**2"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              0,
              1,
              1,
              0
            ],
            "coefficient": "p4"
          },
          {
            "root": [
              0,
              0,
              1,
              0,
              0,
              1
            ],
            "coefficient": "-p7"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          0,
          -1
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "p7",
          "0",
          "-p7"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "p5"
          },
          {
            "root": [
              0,
              0,
              0,
              1,
              1,
              0
            ],
            "coefficient": "q5"
          }
        ],
        "trace_square_half": "2*p7**2"
      }
    ],
    "gram_nonzero": [
      [
        1,
        1,
        "2*p4**2"
      ],
      [
        3,
        3,
        "2*p7**2"
      ]
    ]
  },
  {
    "native_id": 15,
    "candidates": [
      {
        "gamma": [
          0,
          1,
          -1,
          0,
          0,
          0
        ],
        "cartan": [
          "0",
          "-p2",
          "p2",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              -1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "-p0"
          },
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "p3"
          },
          {
            "root": [
              1,
              0,
              -1,
              0,
              0,
              0
            ],
            "coefficient": "q0"
          },
          {
            "root": [
              0,
              1,
              0,
              1,
              0,
              0
            ],
            "coefficient": "q3"
          }
        ],
        "trace_square_half": "2*p2**2"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "p4"
          },
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "-p7"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              1,
              0,
              1,
              0,
              0
            ],
            "coefficient": "-q4"
          },
          {
            "root": [
              0,
              0,
              0,
              0,
              1,
              1
            ],
            "coefficient": "p7"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          0,
          -1
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "p7",
          "0",
          "-p7"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "p5"
          },
          {
            "root": [
              0,
              1,
              0,
              1,
              0,
              0
            ],
            "coefficient": "-q5"
          }
        ],
        "trace_square_half": "2*p7**2"
      }
    ],
    "gram_nonzero": [
      [
        0,
        0,
        "2*p2**2"
      ],
      [
        3,
        3,
        "2*p7**2"
      ]
    ]
  },
  {
    "native_id": 16,
    "candidates": [
      {
        "gamma": [
          0,
          1,
          -1,
          0,
          0,
          0
        ],
        "cartan": [
          "0",
          "0",
          "p4",
          "0",
          "-p4",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "-p5"
          },
          {
            "root": [
              0,
              0,
              1,
              -1,
              0,
              0
            ],
            "coefficient": "p6"
          },
          {
            "root": [
              1,
              0,
              0,
              0,
              -1,
              0
            ],
            "coefficient": "q0"
          }
        ],
        "trace_square_half": "2*p4**2"
      },
      {
        "gamma": [
          0,
          1,
          0,
          -1,
          0,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "p6",
          "-p6",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "p4"
          },
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "-p7"
          },
          {
            "root": [
              1,
              0,
              0,
              0,
              -1,
              0
            ],
            "coefficient": "q1"
          }
        ],
        "trace_square_half": "2*p6**2"
      },
      {
        "gamma": [
          0,
          0,
          1,
          0,
          -1,
          0
        ],
        "cartan": [
          "0",
          "-p2",
          "p2",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              -1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "-p0"
          },
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "p3"
          },
          {
            "root": [
              0,
              1,
              0,
              0,
              0,
              -1
            ],
            "coefficient": "q5"
          }
        ],
        "trace_square_half": "2*p2**2"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          -1,
          0
        ],
        "cartan": [
          "0",
          "-p3",
          "0",
          "p3",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              -1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "-p1"
          },
          {
            "root": [
              0,
              0,
              1,
              -1,
              0,
              0
            ],
            "coefficient": "p2"
          },
          {
            "root": [
              0,
              1,
              0,
              0,
              0,
              -1
            ],
            "coefficient": "q7"
          }
        ],
        "trace_square_half": "2*p3**2"
      }
    ],
    "gram_nonzero": [
      [
        0,
        0,
        "2*p4**2"
      ],
      [
        0,
        1,
        "2*p4*p6"
      ],
      [
        0,
        2,
        "p2*p4 + p3*p6"
      ],
      [
        1,
        1,
        "2*p6**2"
      ],
      [
        1,
        3,
        "p2*p4 + p3*p6"
      ],
      [
        2,
        2,
        "2*p2**2"
      ],
      [
        2,
        3,
        "2*p2*p3"
      ],
      [
        3,
        3,
        "2*p3**2"
      ]
    ]
  },
  {
    "native_id": 17,
    "candidates": [
      {
        "gamma": [
          1,
          0,
          -1,
          0,
          0,
          0
        ],
        "cartan": [
          "p0",
          "0",
          "-p0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p1"
          },
          {
            "root": [
              1,
              -1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "p2"
          }
        ],
        "trace_square_half": "2*p0**2"
      },
      {
        "gamma": [
          1,
          0,
          0,
          -1,
          0,
          0
        ],
        "cartan": [
          "0",
          "p2",
          "-p2",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              -1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "p0"
          },
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p3"
          }
        ],
        "trace_square_half": "2*p2**2"
      },
      {
        "gamma": [
          0,
          1,
          -1,
          0,
          0,
          0
        ],
        "cartan": [
          "p1",
          "0",
          "0",
          "-p1",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              1,
              -1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "p3"
          },
          {
            "root": [
              0,
              0,
              1,
              -1,
              0,
              0
            ],
            "coefficient": "-p0"
          }
        ],
        "trace_square_half": "2*p1**2"
      },
      {
        "gamma": [
          0,
          1,
          0,
          -1,
          0,
          0
        ],
        "cartan": [
          "0",
          "p3",
          "0",
          "-p3",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              -1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "p1"
          },
          {
            "root": [
              0,
              0,
              1,
              -1,
              0,
              0
            ],
            "coefficient": "-p2"
          }
        ],
        "trace_square_half": "2*p3**2"
      },
      {
        "gamma": [
          0,
          0,
          0,
          0,
          1,
          1
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "-p8",
          "-p8"
        ],
        "roots": [],
        "trace_square_half": "2*p8**2"
      }
    ],
    "gram_nonzero": [
      [
        0,
        0,
        "2*p0**2"
      ],
      [
        0,
        1,
        "2*p0*p2"
      ],
      [
        0,
        2,
        "2*p0*p1"
      ],
      [
        0,
        3,
        "2*p1*p2"
      ],
      [
        1,
        1,
        "2*p2**2"
      ],
      [
        1,
        2,
        "2*p0*p3"
      ],
      [
        1,
        3,
        "2*p2*p3"
      ],
      [
        2,
        2,
        "2*p1**2"
      ],
      [
        2,
        3,
        "2*p1*p3"
      ],
      [
        3,
        3,
        "2*p3**2"
      ],
      [
        4,
        4,
        "2*p8**2"
      ]
    ]
  },
  {
    "native_id": 18,
    "candidates": [
      {
        "gamma": [
          0,
          1,
          -1,
          0,
          0,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              1,
              0,
              0,
              0,
              0,
              1
            ],
            "coefficient": "-q0"
          },
          {
            "root": [
              0,
              1,
              0,
              0,
              -1,
              0
            ],
            "coefficient": "p8"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          1,
          0,
          -1,
          0,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "p8",
          "p8"
        ],
        "roots": [
          {
            "root": [
              1,
              0,
              0,
              0,
              0,
              1
            ],
            "coefficient": "-q1"
          }
        ],
        "trace_square_half": "2*p8**2"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "p4",
          "0",
          "-p4",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "-p5"
          },
          {
            "root": [
              0,
              1,
              0,
              0,
              -1,
              0
            ],
            "coefficient": "-q4"
          },
          {
            "root": [
              0,
              0,
              1,
              1,
              0,
              0
            ],
            "coefficient": "q7"
          }
        ],
        "trace_square_half": "2*p4**2"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          0,
          1
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "p4"
          },
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "-p7"
          }
        ],
        "trace_square_half": "0"
      }
    ],
    "gram_nonzero": [
      [
        1,
        1,
        "2*p8**2"
      ],
      [
        1,
        2,
        "-p4*p8"
      ],
      [
        2,
        2,
        "2*p4**2"
      ]
    ]
  },
  {
    "native_id": 19,
    "candidates": [
      {
        "gamma": [
          0,
          1,
          0,
          0,
          0,
          1
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              -1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "-p0"
          },
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "p3"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          0,
          1,
          0,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "-p6",
          "p6",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p4"
          },
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "p7"
          },
          {
            "root": [
              0,
              1,
              0,
              1,
              0,
              0
            ],
            "coefficient": "q5"
          }
        ],
        "trace_square_half": "2*p6**2"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              0,
              0,
              1,
              1
            ],
            "coefficient": "p6"
          },
          {
            "root": [
              0,
              1,
              0,
              1,
              0,
              0
            ],
            "coefficient": "q7"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          0,
          0,
          0,
          1,
          1
        ],
        "cartan": [
          "0",
          "-p3",
          "0",
          "p3",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              -1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "-p1"
          }
        ],
        "trace_square_half": "2*p3**2"
      }
    ],
    "gram_nonzero": [
      [
        1,
        1,
        "2*p6**2"
      ],
      [
        1,
        3,
        "-p3*p6"
      ],
      [
        3,
        3,
        "2*p3**2"
      ]
    ]
  },
  {
    "native_id": 20,
    "candidates": [
      {
        "gamma": [
          0,
          1,
          -1,
          0,
          0,
          0
        ],
        "cartan": [
          "0",
          "0",
          "p4",
          "0",
          "-p4",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "-p5"
          },
          {
            "root": [
              1,
              0,
              0,
              0,
              -1,
              0
            ],
            "coefficient": "q0"
          },
          {
            "root": [
              0,
              0,
              1,
              0,
              0,
              1
            ],
            "coefficient": "-q3"
          }
        ],
        "trace_square_half": "2*p4**2"
      },
      {
        "gamma": [
          0,
          1,
          0,
          0,
          0,
          1
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p4"
          },
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "p7"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          0,
          1,
          0,
          -1,
          0
        ],
        "cartan": [
          "0",
          "-p2",
          "p2",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              -1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "-p0"
          },
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "p3"
          },
          {
            "root": [
              0,
              1,
              0,
              1,
              0,
              0
            ],
            "coefficient": "q5"
          }
        ],
        "trace_square_half": "2*p2**2"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              1,
              0,
              0,
              1
            ],
            "coefficient": "-p2"
          },
          {
            "root": [
              0,
              1,
              0,
              1,
              0,
              0
            ],
            "coefficient": "q7"
          }
        ],
        "trace_square_half": "0"
      }
    ],
    "gram_nonzero": [
      [
        0,
        0,
        "2*p4**2"
      ],
      [
        0,
        2,
        "p2*p4"
      ],
      [
        2,
        2,
        "2*p2**2"
      ]
    ]
  },
  {
    "native_id": 21,
    "candidates": [
      {
        "gamma": [
          0,
          1,
          -1,
          0,
          0,
          0
        ],
        "cartan": [
          "0",
          "0",
          "p4",
          "0",
          "-p4",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "-p5"
          },
          {
            "root": [
              1,
              0,
              0,
              0,
              -1,
              0
            ],
            "coefficient": "q0"
          },
          {
            "root": [
              0,
              0,
              1,
              0,
              0,
              -1
            ],
            "coefficient": "-q3"
          }
        ],
        "trace_square_half": "2*p4**2"
      },
      {
        "gamma": [
          0,
          1,
          0,
          0,
          0,
          -1
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p4"
          },
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "p7"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          0,
          1,
          0,
          -1,
          0
        ],
        "cartan": [
          "0",
          "-p2",
          "p2",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              -1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "-p0"
          },
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "p3"
          },
          {
            "root": [
              0,
              1,
              0,
              -1,
              0,
              0
            ],
            "coefficient": "q5"
          }
        ],
        "trace_square_half": "2*p2**2"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              1,
              0,
              0,
              -1
            ],
            "coefficient": "-p2"
          },
          {
            "root": [
              0,
              1,
              0,
              -1,
              0,
              0
            ],
            "coefficient": "p7"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          0,
          -1
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "p7",
          "0",
          "-p7"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "p5"
          },
          {
            "root": [
              0,
              0,
              1,
              0,
              0,
              -1
            ],
            "coefficient": "q5"
          }
        ],
        "trace_square_half": "2*p7**2"
      }
    ],
    "gram_nonzero": [
      [
        0,
        0,
        "2*p4**2"
      ],
      [
        0,
        2,
        "p2*p4"
      ],
      [
        2,
        2,
        "2*p2**2"
      ],
      [
        4,
        4,
        "2*p7**2"
      ]
    ]
  },
  {
    "native_id": 22,
    "candidates": [
      {
        "gamma": [
          1,
          0,
          -1,
          0,
          0,
          0
        ],
        "cartan": [
          "p0",
          "0",
          "-p0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p1"
          },
          {
            "root": [
              1,
              0,
              0,
              -1,
              0,
              0
            ],
            "coefficient": "-q1"
          }
        ],
        "trace_square_half": "2*p0**2"
      },
      {
        "gamma": [
          1,
          0,
          0,
          0,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              -1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "p0"
          },
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p3"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          1,
          -1,
          0,
          0,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              1,
              0,
              -1,
              0
            ],
            "coefficient": "p0"
          },
          {
            "root": [
              1,
              0,
              0,
              -1,
              0,
              0
            ],
            "coefficient": "-p6"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          1,
          0,
          -1,
          0,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "p6",
          "-p6",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "p4"
          },
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "-p7"
          },
          {
            "root": [
              0,
              0,
              1,
              0,
              -1,
              0
            ],
            "coefficient": "q1"
          }
        ],
        "trace_square_half": "2*p6**2"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          -1,
          0
        ],
        "cartan": [
          "0",
          "-p3",
          "0",
          "p3",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              -1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "-p1"
          },
          {
            "root": [
              1,
              0,
              0,
              -1,
              0,
              0
            ],
            "coefficient": "q4"
          },
          {
            "root": [
              0,
              1,
              0,
              0,
              0,
              -1
            ],
            "coefficient": "q7"
          }
        ],
        "trace_square_half": "2*p3**2"
      }
    ],
    "gram_nonzero": [
      [
        0,
        0,
        "2*p0**2"
      ],
      [
        3,
        3,
        "2*p6**2"
      ],
      [
        3,
        4,
        "p3*p6"
      ],
      [
        4,
        4,
        "2*p3**2"
      ]
    ]
  },
  {
    "native_id": 23,
    "candidates": [
      {
        "gamma": [
          0,
          1,
          -1,
          0,
          0,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              1,
              0,
              0,
              0,
              0,
              1
            ],
            "coefficient": "-q0"
          },
          {
            "root": [
              0,
              0,
              1,
              0,
              -1,
              0
            ],
            "coefficient": "-p8"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          1,
          0,
          -1,
          0,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "p8",
          "p8"
        ],
        "roots": [
          {
            "root": [
              1,
              0,
              0,
              0,
              0,
              1
            ],
            "coefficient": "-q1"
          }
        ],
        "trace_square_half": "2*p8**2"
      },
      {
        "gamma": [
          0,
          0,
          1,
          0,
          -1,
          0
        ],
        "cartan": [
          "0",
          "-p2",
          "p2",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              -1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "-p0"
          },
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "p3"
          },
          {
            "root": [
              0,
              1,
              0,
              1,
              0,
              0
            ],
            "coefficient": "q5"
          }
        ],
        "trace_square_half": "2*p2**2"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              1,
              0,
              -1,
              0
            ],
            "coefficient": "-p2"
          },
          {
            "root": [
              0,
              1,
              0,
              1,
              0,
              0
            ],
            "coefficient": "q7"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          0,
          1
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "p4"
          },
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "-p7"
          }
        ],
        "trace_square_half": "0"
      }
    ],
    "gram_nonzero": [
      [
        1,
        1,
        "2*p8**2"
      ],
      [
        2,
        2,
        "2*p2**2"
      ]
    ]
  },
  {
    "native_id": 24,
    "candidates": [
      {
        "gamma": [
          0,
          1,
          -1,
          0,
          0,
          0
        ],
        "cartan": [
          "0",
          "0",
          "p4",
          "0",
          "-p4",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "-p5"
          },
          {
            "root": [
              1,
              0,
              0,
              0,
              -1,
              0
            ],
            "coefficient": "q0"
          },
          {
            "root": [
              0,
              0,
              1,
              0,
              0,
              1
            ],
            "coefficient": "-q3"
          }
        ],
        "trace_square_half": "2*p4**2"
      },
      {
        "gamma": [
          0,
          1,
          0,
          0,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "p4"
          },
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "-p7"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          0,
          1,
          0,
          0,
          1
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              -1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "-p0"
          },
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "p3"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              1,
              0,
              0,
              1
            ],
            "coefficient": "q4"
          },
          {
            "root": [
              0,
              1,
              0,
              1,
              0,
              0
            ],
            "coefficient": "q7"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          0,
          0,
          0,
          1,
          1
        ],
        "cartan": [
          "0",
          "-p3",
          "0",
          "p3",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              -1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "-p1"
          }
        ],
        "trace_square_half": "2*p3**2"
      }
    ],
    "gram_nonzero": [
      [
        0,
        0,
        "2*p4**2"
      ],
      [
        4,
        4,
        "2*p3**2"
      ]
    ]
  },
  {
    "native_id": 25,
    "candidates": [
      {
        "gamma": [
          0,
          1,
          -1,
          0,
          0,
          0
        ],
        "cartan": [
          "0",
          "0",
          "p4",
          "0",
          "-p4",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "-p5"
          },
          {
            "root": [
              1,
              0,
              0,
              0,
              -1,
              0
            ],
            "coefficient": "q0"
          },
          {
            "root": [
              0,
              0,
              1,
              1,
              0,
              0
            ],
            "coefficient": "-q3"
          }
        ],
        "trace_square_half": "2*p4**2"
      },
      {
        "gamma": [
          0,
          1,
          0,
          1,
          0,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p4"
          },
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "p7"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          0,
          1,
          0,
          -1,
          0
        ],
        "cartan": [
          "0",
          "-p2",
          "p2",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              -1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "-p0"
          },
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "p3"
          },
          {
            "root": [
              0,
              1,
              0,
              0,
              0,
              1
            ],
            "coefficient": "-q5"
          }
        ],
        "trace_square_half": "2*p2**2"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              1,
              1,
              0,
              0
            ],
            "coefficient": "-p2"
          },
          {
            "root": [
              0,
              1,
              0,
              0,
              0,
              1
            ],
            "coefficient": "-p7"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          0,
          -1
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "p7",
          "0",
          "-p7"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "p5"
          },
          {
            "root": [
              0,
              0,
              1,
              1,
              0,
              0
            ],
            "coefficient": "q5"
          }
        ],
        "trace_square_half": "2*p7**2"
      }
    ],
    "gram_nonzero": [
      [
        0,
        0,
        "2*p4**2"
      ],
      [
        0,
        2,
        "p2*p4"
      ],
      [
        2,
        2,
        "2*p2**2"
      ],
      [
        4,
        4,
        "2*p7**2"
      ]
    ]
  },
  {
    "native_id": 26,
    "candidates": [
      {
        "gamma": [
          1,
          0,
          -1,
          0,
          0,
          0
        ],
        "cartan": [
          "p0",
          "0",
          "-p0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p1"
          },
          {
            "root": [
              1,
              0,
              0,
              0,
              0,
              1
            ],
            "coefficient": "q1"
          }
        ],
        "trace_square_half": "2*p0**2"
      },
      {
        "gamma": [
          1,
          0,
          0,
          0,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              -1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "p0"
          },
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p3"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          1,
          -1,
          0,
          0,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              1,
              0,
              -1,
              0
            ],
            "coefficient": "p0"
          },
          {
            "root": [
              1,
              0,
              0,
              0,
              0,
              1
            ],
            "coefficient": "q3"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          1,
          0,
          0,
          0,
          1
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p4"
          },
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "p7"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              1,
              0,
              0,
              0,
              0,
              1
            ],
            "coefficient": "-q4"
          },
          {
            "root": [
              0,
              1,
              0,
              1,
              0,
              0
            ],
            "coefficient": "q7"
          }
        ],
        "trace_square_half": "0"
      }
    ],
    "gram_nonzero": [
      [
        0,
        0,
        "2*p0**2"
      ]
    ]
  },
  {
    "native_id": 27,
    "candidates": [
      {
        "gamma": [
          1,
          0,
          -1,
          0,
          0,
          0
        ],
        "cartan": [
          "p0",
          "0",
          "-p0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p1"
          },
          {
            "root": [
              1,
              0,
              0,
              0,
              0,
              -1
            ],
            "coefficient": "q1"
          }
        ],
        "trace_square_half": "2*p0**2"
      },
      {
        "gamma": [
          1,
          0,
          0,
          0,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              -1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "p0"
          },
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p3"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          1,
          -1,
          0,
          0,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              1,
              0,
              -1,
              0
            ],
            "coefficient": "p0"
          },
          {
            "root": [
              1,
              0,
              0,
              0,
              0,
              -1
            ],
            "coefficient": "q3"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          1,
          0,
          0,
          0,
          -1
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p4"
          },
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "p7"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              1,
              0,
              0,
              0,
              0,
              -1
            ],
            "coefficient": "-q4"
          },
          {
            "root": [
              0,
              1,
              0,
              -1,
              0,
              0
            ],
            "coefficient": "p7"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          0,
          -1
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "p7",
          "0",
          "-p7"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "p5"
          },
          {
            "root": [
              1,
              0,
              0,
              0,
              0,
              -1
            ],
            "coefficient": "-q5"
          }
        ],
        "trace_square_half": "2*p7**2"
      }
    ],
    "gram_nonzero": [
      [
        0,
        0,
        "2*p0**2"
      ],
      [
        5,
        5,
        "2*p7**2"
      ]
    ]
  },
  {
    "native_id": 28,
    "candidates": [
      {
        "gamma": [
          0,
          1,
          -1,
          0,
          0,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              1,
              0,
              0,
              0,
              0,
              1
            ],
            "coefficient": "-q0"
          },
          {
            "root": [
              0,
              0,
              1,
              0,
              -1,
              0
            ],
            "coefficient": "-p8"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          1,
          0,
          -1,
          0,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "p8",
          "p8"
        ],
        "roots": [
          {
            "root": [
              1,
              0,
              0,
              0,
              0,
              1
            ],
            "coefficient": "-q1"
          }
        ],
        "trace_square_half": "2*p8**2"
      },
      {
        "gamma": [
          0,
          0,
          1,
          0,
          0,
          1
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              -1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "-p0"
          },
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "p3"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "-p6",
          "p6",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p4"
          },
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "p7"
          },
          {
            "root": [
              0,
              0,
              1,
              0,
              -1,
              0
            ],
            "coefficient": "q4"
          },
          {
            "root": [
              0,
              1,
              0,
              1,
              0,
              0
            ],
            "coefficient": "q7"
          }
        ],
        "trace_square_half": "2*p6**2"
      },
      {
        "gamma": [
          0,
          0,
          0,
          0,
          1,
          1
        ],
        "cartan": [
          "0",
          "-p3",
          "0",
          "p3",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              -1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "-p1"
          }
        ],
        "trace_square_half": "2*p3**2"
      }
    ],
    "gram_nonzero": [
      [
        1,
        1,
        "2*p8**2"
      ],
      [
        1,
        3,
        "p6*p8"
      ],
      [
        3,
        3,
        "2*p6**2"
      ],
      [
        3,
        4,
        "-p3*p6"
      ],
      [
        4,
        4,
        "2*p3**2"
      ]
    ]
  },
  {
    "native_id": 29,
    "candidates": [
      {
        "gamma": [
          0,
          1,
          -1,
          0,
          0,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              1,
              0,
              0,
              1,
              0,
              0
            ],
            "coefficient": "-q0"
          },
          {
            "root": [
              0,
              1,
              0,
              0,
              0,
              1
            ],
            "coefficient": "-p7"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          1,
          0,
          -1,
          0,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "p7",
          "0",
          "-p7"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "p5"
          },
          {
            "root": [
              1,
              0,
              0,
              1,
              0,
              0
            ],
            "coefficient": "-q1"
          }
        ],
        "trace_square_half": "2*p7**2"
      },
      {
        "gamma": [
          0,
          1,
          0,
          0,
          0,
          1
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "p4"
          },
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "-p7"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              1,
              0,
              0,
              0,
              1
            ],
            "coefficient": "q4"
          },
          {
            "root": [
              0,
              0,
              1,
              0,
              -1,
              0
            ],
            "coefficient": "-p8"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          0,
          -1
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "p8",
          "p8"
        ],
        "roots": [
          {
            "root": [
              0,
              1,
              0,
              0,
              0,
              1
            ],
            "coefficient": "q5"
          }
        ],
        "trace_square_half": "2*p8**2"
      }
    ],
    "gram_nonzero": [
      [
        1,
        1,
        "2*p7**2"
      ],
      [
        1,
        4,
        "-p7*p8"
      ],
      [
        4,
        4,
        "2*p8**2"
      ]
    ]
  },
  {
    "native_id": 30,
    "candidates": [
      {
        "gamma": [
          0,
          1,
          0,
          1,
          0,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              -1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "-p0"
          },
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "p3"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          0,
          1,
          0,
          0,
          1
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p4"
          },
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "p7"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              1,
              0,
              0,
              1,
              0
            ],
            "coefficient": "q4"
          },
          {
            "root": [
              0,
              0,
              0,
              1,
              0,
              1
            ],
            "coefficient": "p3"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          0,
          -1
        ],
        "cartan": [
          "0",
          "p3",
          "0",
          "-p3",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              -1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "p1"
          },
          {
            "root": [
              0,
              1,
              0,
              0,
              1,
              0
            ],
            "coefficient": "q5"
          }
        ],
        "trace_square_half": "2*p3**2"
      },
      {
        "gamma": [
          0,
          0,
          0,
          0,
          1,
          1
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "-p7",
          "0",
          "p7"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p5"
          }
        ],
        "trace_square_half": "2*p7**2"
      }
    ],
    "gram_nonzero": [
      [
        3,
        3,
        "2*p3**2"
      ],
      [
        3,
        4,
        "p3*p7"
      ],
      [
        4,
        4,
        "2*p7**2"
      ]
    ]
  },
  {
    "native_id": 31,
    "candidates": [
      {
        "gamma": [
          1,
          0,
          -1,
          0,
          0,
          0
        ],
        "cartan": [
          "p0",
          "0",
          "-p0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p1"
          },
          {
            "root": [
              1,
              0,
              0,
              0,
              -1,
              0
            ],
            "coefficient": "q1"
          }
        ],
        "trace_square_half": "2*p0**2"
      },
      {
        "gamma": [
          1,
          0,
          0,
          0,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              -1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "p0"
          },
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p3"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          1,
          -1,
          0,
          0,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              1,
              0,
              0,
              1
            ],
            "coefficient": "-p0"
          },
          {
            "root": [
              1,
              0,
              0,
              0,
              -1,
              0
            ],
            "coefficient": "p8"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          1,
          0,
          -1,
          0,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "p8",
          "p8"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              1,
              0,
              0,
              1
            ],
            "coefficient": "-q1"
          }
        ],
        "trace_square_half": "2*p8**2"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              1,
              0,
              0,
              0,
              -1,
              0
            ],
            "coefficient": "-q4"
          },
          {
            "root": [
              0,
              1,
              0,
              1,
              0,
              0
            ],
            "coefficient": "q7"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          0,
          1
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "p4"
          },
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "-p7"
          }
        ],
        "trace_square_half": "0"
      }
    ],
    "gram_nonzero": [
      [
        0,
        0,
        "2*p0**2"
      ],
      [
        3,
        3,
        "2*p8**2"
      ]
    ]
  },
  {
    "native_id": 32,
    "candidates": [
      {
        "gamma": [
          1,
          0,
          -1,
          0,
          0,
          0
        ],
        "cartan": [
          "p0",
          "0",
          "-p0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p1"
          },
          {
            "root": [
              1,
              0,
              0,
              0,
              0,
              1
            ],
            "coefficient": "q1"
          }
        ],
        "trace_square_half": "2*p0**2"
      },
      {
        "gamma": [
          1,
          0,
          0,
          0,
          0,
          1
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              -1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "p0"
          },
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p3"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          1,
          -1,
          0,
          0,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              1,
              0,
              -1,
              0
            ],
            "coefficient": "p0"
          },
          {
            "root": [
              1,
              0,
              0,
              0,
              0,
              1
            ],
            "coefficient": "q3"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          1,
          0,
          0,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "p4"
          },
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "-p7"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              1,
              0,
              0,
              0,
              0,
              1
            ],
            "coefficient": "-q4"
          },
          {
            "root": [
              0,
              1,
              0,
              1,
              0,
              0
            ],
            "coefficient": "q7"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          0,
          0,
          0,
          1,
          1
        ],
        "cartan": [
          "0",
          "-p3",
          "0",
          "p3",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              -1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "-p1"
          }
        ],
        "trace_square_half": "2*p3**2"
      }
    ],
    "gram_nonzero": [
      [
        0,
        0,
        "2*p0**2"
      ],
      [
        5,
        5,
        "2*p3**2"
      ]
    ]
  },
  {
    "native_id": 33,
    "candidates": [
      {
        "gamma": [
          1,
          0,
          -1,
          0,
          0,
          0
        ],
        "cartan": [
          "p0",
          "0",
          "-p0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p1"
          },
          {
            "root": [
              1,
              0,
              0,
              1,
              0,
              0
            ],
            "coefficient": "q1"
          }
        ],
        "trace_square_half": "2*p0**2"
      },
      {
        "gamma": [
          1,
          0,
          0,
          0,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              -1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "p0"
          },
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p3"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          1,
          -1,
          0,
          0,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              1,
              0,
              -1,
              0
            ],
            "coefficient": "p0"
          },
          {
            "root": [
              1,
              0,
              0,
              1,
              0,
              0
            ],
            "coefficient": "q3"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          1,
          0,
          1,
          0,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p4"
          },
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "p7"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              1,
              0,
              0,
              1,
              0,
              0
            ],
            "coefficient": "-q4"
          },
          {
            "root": [
              0,
              1,
              0,
              0,
              0,
              1
            ],
            "coefficient": "-p7"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          0,
          -1
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "p7",
          "0",
          "-p7"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "p5"
          },
          {
            "root": [
              1,
              0,
              0,
              1,
              0,
              0
            ],
            "coefficient": "-q5"
          }
        ],
        "trace_square_half": "2*p7**2"
      }
    ],
    "gram_nonzero": [
      [
        0,
        0,
        "2*p0**2"
      ],
      [
        5,
        5,
        "2*p7**2"
      ]
    ]
  },
  {
    "native_id": 34,
    "candidates": [
      {
        "gamma": [
          0,
          1,
          -1,
          0,
          0,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              1,
              0,
              0,
              1,
              0,
              0
            ],
            "coefficient": "-q0"
          },
          {
            "root": [
              0,
              0,
              1,
              0,
              0,
              1
            ],
            "coefficient": "p7"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          1,
          0,
          -1,
          0,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "p7",
          "0",
          "-p7"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "p5"
          },
          {
            "root": [
              1,
              0,
              0,
              1,
              0,
              0
            ],
            "coefficient": "-q1"
          }
        ],
        "trace_square_half": "2*p7**2"
      },
      {
        "gamma": [
          0,
          1,
          0,
          0,
          0,
          1
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "p4"
          },
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "-p7"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          0,
          1,
          0,
          -1,
          0
        ],
        "cartan": [
          "0",
          "-p2",
          "p2",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              -1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "-p0"
          },
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "p3"
          },
          {
            "root": [
              0,
              1,
              0,
              0,
              -1,
              0
            ],
            "coefficient": "-q5"
          }
        ],
        "trace_square_half": "2*p2**2"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              1,
              0,
              0,
              1
            ],
            "coefficient": "p2"
          },
          {
            "root": [
              0,
              1,
              0,
              0,
              -1,
              0
            ],
            "coefficient": "-p8"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          0,
          -1
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "p8",
          "p8"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              1,
              0,
              0,
              1
            ],
            "coefficient": "-q5"
          }
        ],
        "trace_square_half": "2*p8**2"
      }
    ],
    "gram_nonzero": [
      [
        1,
        1,
        "2*p7**2"
      ],
      [
        1,
        5,
        "-p7*p8"
      ],
      [
        3,
        3,
        "2*p2**2"
      ],
      [
        5,
        5,
        "2*p8**2"
      ]
    ]
  },
  {
    "native_id": 35,
    "candidates": [
      {
        "gamma": [
          0,
          1,
          -1,
          0,
          0,
          0
        ],
        "cartan": [
          "0",
          "0",
          "p4",
          "0",
          "-p4",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "-p5"
          },
          {
            "root": [
              1,
              0,
              0,
              0,
              -1,
              0
            ],
            "coefficient": "q0"
          },
          {
            "root": [
              0,
              1,
              1,
              0,
              0,
              0
            ],
            "coefficient": "q3"
          }
        ],
        "trace_square_half": "2*p4**2"
      },
      {
        "gamma": [
          0,
          1,
          0,
          0,
          0,
          1
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "p4"
          },
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "-p7"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          0,
          1,
          1,
          0,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              -1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "-p0"
          },
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "p3"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              1,
              1,
              0,
              0,
              0
            ],
            "coefficient": "-q4"
          },
          {
            "root": [
              0,
              0,
              0,
              1,
              0,
              1
            ],
            "coefficient": "p3"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          0,
          -1
        ],
        "cartan": [
          "0",
          "p3",
          "0",
          "-p3",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              -1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "p1"
          },
          {
            "root": [
              0,
              1,
              1,
              0,
              0,
              0
            ],
            "coefficient": "-q5"
          }
        ],
        "trace_square_half": "2*p3**2"
      },
      {
        "gamma": [
          0,
          0,
          0,
          0,
          1,
          1
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "-p7",
          "0",
          "p7"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p5"
          }
        ],
        "trace_square_half": "2*p7**2"
      }
    ],
    "gram_nonzero": [
      [
        0,
        0,
        "2*p4**2"
      ],
      [
        4,
        4,
        "2*p3**2"
      ],
      [
        4,
        5,
        "p3*p7"
      ],
      [
        5,
        5,
        "2*p7**2"
      ]
    ]
  },
  {
    "native_id": 36,
    "candidates": [
      {
        "gamma": [
          1,
          0,
          -1,
          0,
          0,
          0
        ],
        "cartan": [
          "p0",
          "0",
          "-p0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p1"
          },
          {
            "root": [
              1,
              0,
              0,
              0,
              -1,
              0
            ],
            "coefficient": "q1"
          }
        ],
        "trace_square_half": "2*p0**2"
      },
      {
        "gamma": [
          1,
          0,
          0,
          0,
          0,
          1
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              -1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "p0"
          },
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p3"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          1,
          -1,
          0,
          0,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              1,
              0,
              0,
              1
            ],
            "coefficient": "-p0"
          },
          {
            "root": [
              1,
              0,
              0,
              0,
              -1,
              0
            ],
            "coefficient": "p8"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          1,
          0,
          -1,
          0,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "p8",
          "p8"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              1,
              0,
              0,
              1
            ],
            "coefficient": "-q1"
          }
        ],
        "trace_square_half": "2*p8**2"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "-p6",
          "p6",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p4"
          },
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "p7"
          },
          {
            "root": [
              1,
              0,
              0,
              0,
              -1,
              0
            ],
            "coefficient": "-q4"
          },
          {
            "root": [
              0,
              1,
              0,
              1,
              0,
              0
            ],
            "coefficient": "q7"
          }
        ],
        "trace_square_half": "2*p6**2"
      },
      {
        "gamma": [
          0,
          0,
          0,
          0,
          1,
          1
        ],
        "cartan": [
          "0",
          "-p3",
          "0",
          "p3",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              -1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "-p1"
          }
        ],
        "trace_square_half": "2*p3**2"
      }
    ],
    "gram_nonzero": [
      [
        0,
        0,
        "2*p0**2"
      ],
      [
        3,
        3,
        "2*p8**2"
      ],
      [
        3,
        4,
        "p6*p8"
      ],
      [
        4,
        4,
        "2*p6**2"
      ],
      [
        4,
        5,
        "-p3*p6"
      ],
      [
        5,
        5,
        "2*p3**2"
      ]
    ]
  },
  {
    "native_id": 37,
    "candidates": [
      {
        "gamma": [
          0,
          0,
          1,
          0,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "-p7",
          "0",
          "p7"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p5"
          },
          {
            "root": [
              0,
              0,
              0,
              0,
              1,
              -1
            ],
            "coefficient": "p6"
          }
        ],
        "trace_square_half": "2*p7**2"
      },
      {
        "gamma": [
          0,
          0,
          1,
          0,
          0,
          -1
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "p6",
          "-p6",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "p4"
          },
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "-p7"
          }
        ],
        "trace_square_half": "2*p6**2"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "p5",
          "0",
          "0",
          "-p5"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              1,
              -1,
              0,
              0
            ],
            "coefficient": "p7"
          },
          {
            "root": [
              0,
              0,
              0,
              0,
              1,
              -1
            ],
            "coefficient": "-p4"
          }
        ],
        "trace_square_half": "2*p5**2"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          0,
          -1
        ],
        "cartan": [
          "0",
          "0",
          "-p4",
          "0",
          "p4",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "p5"
          },
          {
            "root": [
              0,
              0,
              1,
              -1,
              0,
              0
            ],
            "coefficient": "-p6"
          }
        ],
        "trace_square_half": "2*p4**2"
      },
      {
        "gamma": [
          0,
          0,
          0,
          0,
          1,
          1
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "-p8",
          "-p8"
        ],
        "roots": [],
        "trace_square_half": "2*p8**2"
      }
    ],
    "gram_nonzero": [
      [
        0,
        0,
        "2*p7**2"
      ],
      [
        0,
        1,
        "-2*p6*p7"
      ],
      [
        0,
        2,
        "-2*p5*p7"
      ],
      [
        0,
        3,
        "2*p5*p6"
      ],
      [
        0,
        4,
        "-p7*p8"
      ],
      [
        1,
        1,
        "2*p6**2"
      ],
      [
        1,
        2,
        "2*p4*p7"
      ],
      [
        1,
        3,
        "-2*p4*p6"
      ],
      [
        1,
        4,
        "p6*p8"
      ],
      [
        2,
        2,
        "2*p5**2"
      ],
      [
        2,
        3,
        "-2*p4*p5"
      ],
      [
        2,
        4,
        "p5*p8"
      ],
      [
        3,
        3,
        "2*p4**2"
      ],
      [
        3,
        4,
        "-p4*p8"
      ],
      [
        4,
        4,
        "2*p8**2"
      ]
    ]
  },
  {
    "native_id": 38,
    "candidates": [
      {
        "gamma": [
          1,
          0,
          -1,
          0,
          0,
          0
        ],
        "cartan": [
          "p0",
          "0",
          "-p0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p1"
          },
          {
            "root": [
              1,
              0,
              0,
              0,
              0,
              1
            ],
            "coefficient": "-q1"
          }
        ],
        "trace_square_half": "2*p0**2"
      },
      {
        "gamma": [
          1,
          0,
          0,
          0,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              -1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "p0"
          },
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p3"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          1,
          -1,
          0,
          0,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              1,
              1,
              0,
              0
            ],
            "coefficient": "-p0"
          },
          {
            "root": [
              1,
              0,
              0,
              0,
              0,
              1
            ],
            "coefficient": "-p7"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          1,
          0,
          -1,
          0,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "p7",
          "0",
          "-p7"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "p5"
          },
          {
            "root": [
              0,
              0,
              1,
              1,
              0,
              0
            ],
            "coefficient": "-q1"
          }
        ],
        "trace_square_half": "2*p7**2"
      },
      {
        "gamma": [
          0,
          1,
          0,
          0,
          0,
          1
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "p4"
          },
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "-p7"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              1,
              0,
              0,
              0,
              0,
              1
            ],
            "coefficient": "q4"
          },
          {
            "root": [
              0,
              1,
              0,
              0,
              -1,
              0
            ],
            "coefficient": "-p8"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          0,
          -1
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "p8",
          "p8"
        ],
        "roots": [
          {
            "root": [
              1,
              0,
              0,
              0,
              0,
              1
            ],
            "coefficient": "q5"
          }
        ],
        "trace_square_half": "2*p8**2"
      }
    ],
    "gram_nonzero": [
      [
        0,
        0,
        "2*p0**2"
      ],
      [
        3,
        3,
        "2*p7**2"
      ],
      [
        3,
        6,
        "-p7*p8"
      ],
      [
        6,
        6,
        "2*p8**2"
      ]
    ]
  },
  {
    "native_id": 39,
    "candidates": [
      {
        "gamma": [
          1,
          0,
          -1,
          0,
          0,
          0
        ],
        "cartan": [
          "p0",
          "0",
          "-p0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p1"
          },
          {
            "root": [
              1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "q1"
          }
        ],
        "trace_square_half": "2*p0**2"
      },
      {
        "gamma": [
          1,
          0,
          0,
          1,
          0,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              -1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "p0"
          },
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p3"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          1,
          -1,
          0,
          0,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              1,
              0,
              -1,
              0
            ],
            "coefficient": "p0"
          },
          {
            "root": [
              1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "q3"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          1,
          0,
          0,
          0,
          1
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "p4"
          },
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "-p7"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "-q4"
          },
          {
            "root": [
              0,
              0,
              0,
              1,
              0,
              1
            ],
            "coefficient": "p3"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          0,
          -1
        ],
        "cartan": [
          "0",
          "p3",
          "0",
          "-p3",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              -1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "p1"
          },
          {
            "root": [
              1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "-q5"
          }
        ],
        "trace_square_half": "2*p3**2"
      },
      {
        "gamma": [
          0,
          0,
          0,
          0,
          1,
          1
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "-p7",
          "0",
          "p7"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p5"
          }
        ],
        "trace_square_half": "2*p7**2"
      }
    ],
    "gram_nonzero": [
      [
        0,
        0,
        "2*p0**2"
      ],
      [
        5,
        5,
        "2*p3**2"
      ],
      [
        5,
        6,
        "p3*p7"
      ],
      [
        6,
        6,
        "2*p7**2"
      ]
    ]
  },
  {
    "native_id": 40,
    "candidates": [
      {
        "gamma": [
          1,
          0,
          -1,
          0,
          0,
          0
        ],
        "cartan": [
          "0",
          "0",
          "p4",
          "0",
          "-p4",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "-p5"
          },
          {
            "root": [
              0,
              0,
              1,
              -1,
              0,
              0
            ],
            "coefficient": "p6"
          }
        ],
        "trace_square_half": "2*p4**2"
      },
      {
        "gamma": [
          1,
          0,
          0,
          -1,
          0,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "p6",
          "-p6",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "p4"
          },
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "-p7"
          }
        ],
        "trace_square_half": "2*p6**2"
      },
      {
        "gamma": [
          0,
          1,
          -1,
          0,
          0,
          0
        ],
        "cartan": [
          "0",
          "0",
          "p5",
          "0",
          "0",
          "-p5"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              1,
              -1,
              0,
              0
            ],
            "coefficient": "p7"
          },
          {
            "root": [
              0,
              0,
              0,
              0,
              1,
              -1
            ],
            "coefficient": "-p4"
          }
        ],
        "trace_square_half": "2*p5**2"
      },
      {
        "gamma": [
          0,
          1,
          0,
          -1,
          0,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "p7",
          "0",
          "-p7"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "p5"
          },
          {
            "root": [
              0,
              0,
              0,
              0,
              1,
              -1
            ],
            "coefficient": "-p6"
          }
        ],
        "trace_square_half": "2*p7**2"
      },
      {
        "gamma": [
          0,
          0,
          1,
          0,
          -1,
          0
        ],
        "cartan": [
          "p0",
          "0",
          "-p0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p1"
          },
          {
            "root": [
              1,
              -1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "p2"
          }
        ],
        "trace_square_half": "2*p0**2"
      },
      {
        "gamma": [
          0,
          0,
          1,
          0,
          0,
          -1
        ],
        "cartan": [
          "0",
          "p2",
          "-p2",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              -1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "p0"
          },
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p3"
          }
        ],
        "trace_square_half": "2*p2**2"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          -1,
          0
        ],
        "cartan": [
          "p1",
          "0",
          "0",
          "-p1",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              1,
              -1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "p3"
          },
          {
            "root": [
              0,
              0,
              1,
              -1,
              0,
              0
            ],
            "coefficient": "-p0"
          }
        ],
        "trace_square_half": "2*p1**2"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          0,
          -1
        ],
        "cartan": [
          "0",
          "p3",
          "0",
          "-p3",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              -1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "p1"
          },
          {
            "root": [
              0,
              0,
              1,
              -1,
              0,
              0
            ],
            "coefficient": "-p2"
          }
        ],
        "trace_square_half": "2*p3**2"
      }
    ],
    "gram_nonzero": [
      [
        0,
        0,
        "2*p4**2"
      ],
      [
        0,
        1,
        "2*p4*p6"
      ],
      [
        0,
        2,
        "2*p4*p5"
      ],
      [
        0,
        3,
        "2*p5*p6"
      ],
      [
        0,
        4,
        "-p0*p4 - p1*p6"
      ],
      [
        0,
        5,
        "-p2*p4 - p3*p6"
      ],
      [
        1,
        1,
        "2*p6**2"
      ],
      [
        1,
        2,
        "2*p4*p7"
      ],
      [
        1,
        3,
        "2*p6*p7"
      ],
      [
        1,
        6,
        "-p0*p4 - p1*p6"
      ],
      [
        1,
        7,
        "-p2*p4 - p3*p6"
      ],
      [
        2,
        2,
        "2*p5**2"
      ],
      [
        2,
        3,
        "2*p5*p7"
      ],
      [
        2,
        4,
        "-p0*p5 - p1*p7"
      ],
      [
        2,
        5,
        "-p2*p5 - p3*p7"
      ],
      [
        3,
        3,
        "2*p7**2"
      ],
      [
        3,
        6,
        "-p0*p5 - p1*p7"
      ],
      [
        3,
        7,
        "-p2*p5 - p3*p7"
      ],
      [
        4,
        4,
        "2*p0**2"
      ],
      [
        4,
        5,
        "2*p0*p2"
      ],
      [
        4,
        6,
        "2*p0*p1"
      ],
      [
        4,
        7,
        "2*p1*p2"
      ],
      [
        5,
        5,
        "2*p2**2"
      ],
      [
        5,
        6,
        "2*p0*p3"
      ],
      [
        5,
        7,
        "2*p2*p3"
      ],
      [
        6,
        6,
        "2*p1**2"
      ],
      [
        6,
        7,
        "2*p1*p3"
      ],
      [
        7,
        7,
        "2*p3**2"
      ]
    ]
  },
  {
    "native_id": 41,
    "candidates": [
      {
        "gamma": [
          0,
          1,
          1,
          0,
          0,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              -1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "p0"
          },
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p3"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          1,
          -1,
          0,
          0,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "-q0"
          },
          {
            "root": [
              0,
              0,
              1,
              1,
              0,
              0
            ],
            "coefficient": "p3"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          1,
          0,
          -1,
          0,
          0
        ],
        "cartan": [
          "0",
          "p3",
          "0",
          "-p3",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              -1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "p1"
          },
          {
            "root": [
              1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "-q1"
          }
        ],
        "trace_square_half": "2*p3**2"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "-p7",
          "0",
          "p7"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p5"
          },
          {
            "root": [
              0,
              0,
              0,
              0,
              1,
              -1
            ],
            "coefficient": "p6"
          },
          {
            "root": [
              0,
              0,
              1,
              1,
              0,
              0
            ],
            "coefficient": "-q4"
          }
        ],
        "trace_square_half": "2*p7**2"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          0,
          -1
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "p6",
          "-p6",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "p4"
          },
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "-p7"
          },
          {
            "root": [
              0,
              0,
              1,
              1,
              0,
              0
            ],
            "coefficient": "-q5"
          }
        ],
        "trace_square_half": "2*p6**2"
      },
      {
        "gamma": [
          0,
          0,
          0,
          0,
          1,
          1
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "-p8",
          "-p8"
        ],
        "roots": [],
        "trace_square_half": "2*p8**2"
      }
    ],
    "gram_nonzero": [
      [
        2,
        2,
        "2*p3**2"
      ],
      [
        2,
        3,
        "p3*p7"
      ],
      [
        2,
        4,
        "-p3*p6"
      ],
      [
        3,
        3,
        "2*p7**2"
      ],
      [
        3,
        4,
        "-2*p6*p7"
      ],
      [
        3,
        5,
        "-p7*p8"
      ],
      [
        4,
        4,
        "2*p6**2"
      ],
      [
        4,
        5,
        "p6*p8"
      ],
      [
        5,
        5,
        "2*p8**2"
      ]
    ]
  },
  {
    "native_id": 42,
    "candidates": [
      {
        "gamma": [
          0,
          1,
          -1,
          0,
          0,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "-p7",
          "0",
          "p7"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p5"
          },
          {
            "root": [
              1,
              0,
              0,
              1,
              0,
              0
            ],
            "coefficient": "-q0"
          },
          {
            "root": [
              0,
              1,
              0,
              0,
              0,
              -1
            ],
            "coefficient": "-q3"
          }
        ],
        "trace_square_half": "2*p7**2"
      },
      {
        "gamma": [
          0,
          1,
          0,
          0,
          1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "p4"
          },
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "-p7"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          0,
          1,
          0,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "-p8",
          "-p8"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              1,
              0,
              1,
              0
            ],
            "coefficient": "-q5"
          }
        ],
        "trace_square_half": "2*p8**2"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              1,
              0,
              0,
              0,
              -1
            ],
            "coefficient": "-p8"
          },
          {
            "root": [
              0,
              0,
              1,
              0,
              1,
              0
            ],
            "coefficient": "-p2"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          0,
          -1
        ],
        "cartan": [
          "0",
          "p2",
          "-p2",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              -1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "p0"
          },
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p3"
          },
          {
            "root": [
              0,
              1,
              0,
              0,
              0,
              -1
            ],
            "coefficient": "q5"
          }
        ],
        "trace_square_half": "2*p2**2"
      },
      {
        "gamma": [
          0,
          0,
          0,
          0,
          1,
          1
        ],
        "cartan": [
          "0",
          "0",
          "p4",
          "0",
          "-p4",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "-p5"
          }
        ],
        "trace_square_half": "2*p4**2"
      }
    ],
    "gram_nonzero": [
      [
        0,
        0,
        "2*p7**2"
      ],
      [
        0,
        2,
        "-p7*p8"
      ],
      [
        2,
        2,
        "2*p8**2"
      ],
      [
        2,
        5,
        "p4*p8"
      ],
      [
        4,
        4,
        "2*p2**2"
      ],
      [
        4,
        5,
        "-p2*p4"
      ],
      [
        5,
        5,
        "2*p4**2"
      ]
    ]
  },
  {
    "native_id": 43,
    "candidates": [
      {
        "gamma": [
          1,
          1,
          0,
          0,
          0,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              -1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "p0"
          },
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p3"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          1,
          0,
          -1,
          0,
          0,
          0
        ],
        "cartan": [
          "p0",
          "0",
          "-p0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p1"
          },
          {
            "root": [
              1,
              0,
              0,
              1,
              0,
              0
            ],
            "coefficient": "-q1"
          }
        ],
        "trace_square_half": "2*p0**2"
      },
      {
        "gamma": [
          0,
          1,
          -1,
          0,
          0,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              1,
              1,
              0,
              0,
              0
            ],
            "coefficient": "p0"
          },
          {
            "root": [
              1,
              0,
              0,
              1,
              0,
              0
            ],
            "coefficient": "-p3"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          1,
          0,
          -1,
          0,
          0
        ],
        "cartan": [
          "0",
          "p3",
          "0",
          "-p3",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              -1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "p1"
          },
          {
            "root": [
              0,
              1,
              1,
              0,
              0,
              0
            ],
            "coefficient": "q1"
          }
        ],
        "trace_square_half": "2*p3**2"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "-p7",
          "0",
          "p7"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p5"
          },
          {
            "root": [
              0,
              0,
              0,
              0,
              1,
              -1
            ],
            "coefficient": "p6"
          },
          {
            "root": [
              1,
              0,
              0,
              1,
              0,
              0
            ],
            "coefficient": "q4"
          }
        ],
        "trace_square_half": "2*p7**2"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          0,
          -1
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "p6",
          "-p6",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "p4"
          },
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "-p7"
          },
          {
            "root": [
              1,
              0,
              0,
              1,
              0,
              0
            ],
            "coefficient": "q5"
          }
        ],
        "trace_square_half": "2*p6**2"
      },
      {
        "gamma": [
          0,
          0,
          0,
          0,
          1,
          1
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "-p8",
          "-p8"
        ],
        "roots": [],
        "trace_square_half": "2*p8**2"
      }
    ],
    "gram_nonzero": [
      [
        1,
        1,
        "2*p0**2"
      ],
      [
        3,
        3,
        "2*p3**2"
      ],
      [
        3,
        4,
        "p3*p7"
      ],
      [
        3,
        5,
        "-p3*p6"
      ],
      [
        4,
        4,
        "2*p7**2"
      ],
      [
        4,
        5,
        "-2*p6*p7"
      ],
      [
        4,
        6,
        "-p7*p8"
      ],
      [
        5,
        5,
        "2*p6**2"
      ],
      [
        5,
        6,
        "p6*p8"
      ],
      [
        6,
        6,
        "2*p8**2"
      ]
    ]
  },
  {
    "native_id": 44,
    "candidates": [
      {
        "gamma": [
          0,
          1,
          -1,
          0,
          0,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "-q0"
          },
          {
            "root": [
              0,
              0,
              0,
              1,
              0,
              -1
            ],
            "coefficient": "p3"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          1,
          0,
          -1,
          0,
          0
        ],
        "cartan": [
          "0",
          "p3",
          "0",
          "-p3",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              -1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "p1"
          },
          {
            "root": [
              1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "-q1"
          }
        ],
        "trace_square_half": "2*p3**2"
      },
      {
        "gamma": [
          0,
          1,
          0,
          0,
          0,
          -1
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              -1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "p0"
          },
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p3"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          0,
          1,
          0,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "-p8",
          "-p8"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              1,
              0,
              1,
              0
            ],
            "coefficient": "-q5"
          }
        ],
        "trace_square_half": "2*p8**2"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p4"
          },
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "p7"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              0,
              1,
              0,
              -1
            ],
            "coefficient": "p8"
          },
          {
            "root": [
              0,
              0,
              1,
              0,
              1,
              0
            ],
            "coefficient": "-q7"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          0,
          0,
          0,
          1,
          1
        ],
        "cartan": [
          "0",
          "0",
          "p4",
          "0",
          "-p4",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "-p5"
          }
        ],
        "trace_square_half": "2*p4**2"
      }
    ],
    "gram_nonzero": [
      [
        1,
        1,
        "2*p3**2"
      ],
      [
        3,
        3,
        "2*p8**2"
      ],
      [
        3,
        6,
        "p4*p8"
      ],
      [
        6,
        6,
        "2*p4**2"
      ]
    ]
  },
  {
    "native_id": 45,
    "candidates": [
      {
        "gamma": [
          1,
          0,
          -1,
          0,
          0,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "-p8",
          "-p8"
        ],
        "roots": [
          {
            "root": [
              0,
              1,
              0,
              0,
              1,
              0
            ],
            "coefficient": "-q1"
          }
        ],
        "trace_square_half": "2*p8**2"
      },
      {
        "gamma": [
          0,
          1,
          1,
          0,
          0,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p4"
          },
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "p7"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          1,
          -1,
          0,
          0,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              0,
              1,
              0,
              -1
            ],
            "coefficient": "p8"
          },
          {
            "root": [
              0,
              1,
              0,
              0,
              1,
              0
            ],
            "coefficient": "-q3"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          0,
          1,
          0,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "p4",
          "0",
          "-p4",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "-p5"
          },
          {
            "root": [
              1,
              0,
              1,
              0,
              0,
              0
            ],
            "coefficient": "-q5"
          }
        ],
        "trace_square_half": "2*p4**2"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              -1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "-p0"
          },
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "p3"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              1,
              0,
              0,
              1,
              0
            ],
            "coefficient": "p4"
          },
          {
            "root": [
              1,
              0,
              1,
              0,
              0,
              0
            ],
            "coefficient": "-q7"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          0,
          0,
          0,
          1,
          1
        ],
        "cartan": [
          "p0",
          "0",
          "-p0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p1"
          }
        ],
        "trace_square_half": "2*p0**2"
      }
    ],
    "gram_nonzero": [
      [
        0,
        0,
        "2*p8**2"
      ],
      [
        0,
        3,
        "p4*p8"
      ],
      [
        3,
        3,
        "2*p4**2"
      ],
      [
        3,
        6,
        "-p0*p4"
      ],
      [
        6,
        6,
        "2*p0**2"
      ]
    ]
  },
  {
    "native_id": 46,
    "candidates": [
      {
        "gamma": [
          1,
          0,
          -1,
          0,
          0,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "-p8",
          "-p8"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              0,
              1,
              1,
              0
            ],
            "coefficient": "q1"
          }
        ],
        "trace_square_half": "2*p8**2"
      },
      {
        "gamma": [
          0,
          1,
          -1,
          0,
          0,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              1,
              0,
              0,
              0,
              -1
            ],
            "coefficient": "p8"
          },
          {
            "root": [
              0,
              0,
              0,
              1,
              1,
              0
            ],
            "coefficient": "p3"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          1,
          0,
          -1,
          0,
          0
        ],
        "cartan": [
          "0",
          "p3",
          "0",
          "-p3",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              -1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "p1"
          },
          {
            "root": [
              0,
              1,
              0,
              0,
              0,
              -1
            ],
            "coefficient": "-q1"
          }
        ],
        "trace_square_half": "2*p3**2"
      },
      {
        "gamma": [
          0,
          1,
          0,
          0,
          1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              -1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "-p0"
          },
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "p3"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          0,
          1,
          1,
          0,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p4"
          },
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "p7"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          0,
          1,
          0,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "p4",
          "0",
          "-p4",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "-p5"
          },
          {
            "root": [
              1,
              0,
              1,
              0,
              0,
              0
            ],
            "coefficient": "-q5"
          }
        ],
        "trace_square_half": "2*p4**2"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              0,
              1,
              1,
              0
            ],
            "coefficient": "-p4"
          },
          {
            "root": [
              1,
              0,
              1,
              0,
              0,
              0
            ],
            "coefficient": "-q7"
          }
        ],
        "trace_square_half": "0"
      },
      {
        "gamma": [
          0,
          0,
          0,
          0,
          1,
          1
        ],
        "cartan": [
          "p0",
          "0",
          "-p0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p1"
          }
        ],
        "trace_square_half": "2*p0**2"
      }
    ],
    "gram_nonzero": [
      [
        0,
        0,
        "2*p8**2"
      ],
      [
        0,
        5,
        "p4*p8"
      ],
      [
        2,
        2,
        "2*p3**2"
      ],
      [
        5,
        5,
        "2*p4**2"
      ],
      [
        5,
        7,
        "-p0*p4"
      ],
      [
        7,
        7,
        "2*p0**2"
      ]
    ]
  },
  {
    "native_id": 47,
    "candidates": [
      {
        "gamma": [
          1,
          0,
          -1,
          0,
          0,
          0
        ],
        "cartan": [
          "0",
          "-p3",
          "0",
          "p3",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              -1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "-p1"
          },
          {
            "root": [
              0,
              0,
              1,
              -1,
              0,
              0
            ],
            "coefficient": "p2"
          }
        ],
        "trace_square_half": "2*p3**2"
      },
      {
        "gamma": [
          1,
          0,
          0,
          -1,
          0,
          0
        ],
        "cartan": [
          "0",
          "p2",
          "-p2",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              -1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "p0"
          },
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p3"
          }
        ],
        "trace_square_half": "2*p2**2"
      },
      {
        "gamma": [
          0,
          1,
          -1,
          0,
          0,
          0
        ],
        "cartan": [
          "p1",
          "0",
          "0",
          "-p1",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              1,
              -1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "p3"
          },
          {
            "root": [
              0,
              0,
              1,
              -1,
              0,
              0
            ],
            "coefficient": "-p0"
          }
        ],
        "trace_square_half": "2*p1**2"
      },
      {
        "gamma": [
          0,
          1,
          0,
          -1,
          0,
          0
        ],
        "cartan": [
          "-p0",
          "0",
          "p0",
          "0",
          "0",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "p1"
          },
          {
            "root": [
              1,
              -1,
              0,
              0,
              0,
              0
            ],
            "coefficient": "-p2"
          }
        ],
        "trace_square_half": "2*p0**2"
      },
      {
        "gamma": [
          0,
          0,
          1,
          0,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "-p7",
          "0",
          "p7"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "-p5"
          },
          {
            "root": [
              0,
              0,
              0,
              0,
              1,
              -1
            ],
            "coefficient": "p6"
          }
        ],
        "trace_square_half": "2*p7**2"
      },
      {
        "gamma": [
          0,
          0,
          1,
          0,
          0,
          -1
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "p6",
          "-p6",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              -1,
              1,
              0,
              0
            ],
            "coefficient": "p4"
          },
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "-p7"
          }
        ],
        "trace_square_half": "2*p6**2"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          -1,
          0
        ],
        "cartan": [
          "0",
          "0",
          "p5",
          "0",
          "0",
          "-p5"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              1,
              -1,
              0,
              0
            ],
            "coefficient": "p7"
          },
          {
            "root": [
              0,
              0,
              0,
              0,
              1,
              -1
            ],
            "coefficient": "-p4"
          }
        ],
        "trace_square_half": "2*p5**2"
      },
      {
        "gamma": [
          0,
          0,
          0,
          1,
          0,
          -1
        ],
        "cartan": [
          "0",
          "0",
          "-p4",
          "0",
          "p4",
          "0"
        ],
        "roots": [
          {
            "root": [
              0,
              0,
              0,
              0,
              -1,
              1
            ],
            "coefficient": "p5"
          },
          {
            "root": [
              0,
              0,
              1,
              -1,
              0,
              0
            ],
            "coefficient": "-p6"
          }
        ],
        "trace_square_half": "2*p4**2"
      },
      {
        "gamma": [
          0,
          0,
          0,
          0,
          1,
          1
        ],
        "cartan": [
          "0",
          "0",
          "0",
          "0",
          "-p8",
          "-p8"
        ],
        "roots": [],
        "trace_square_half": "2*p8**2"
      }
    ],
    "gram_nonzero": [
      [
        0,
        0,
        "2*p3**2"
      ],
      [
        0,
        1,
        "-2*p2*p3"
      ],
      [
        0,
        2,
        "-2*p1*p3"
      ],
      [
        0,
        3,
        "2*p1*p2"
      ],
      [
        0,
        4,
        "-p2*p5 - p3*p7"
      ],
      [
        0,
        5,
        "p2*p4 + p3*p6"
      ],
      [
        1,
        1,
        "2*p2**2"
      ],
      [
        1,
        2,
        "2*p0*p3"
      ],
      [
        1,
        3,
        "-2*p0*p2"
      ],
      [
        1,
        6,
        "-p2*p5 - p3*p7"
      ],
      [
        1,
        7,
        "p2*p4 + p3*p6"
      ],
      [
        2,
        2,
        "2*p1**2"
      ],
      [
        2,
        3,
        "-2*p0*p1"
      ],
      [
        2,
        4,
        "p0*p5 + p1*p7"
      ],
      [
        2,
        5,
        "-p0*p4 - p1*p6"
      ],
      [
        3,
        3,
        "2*p0**2"
      ],
      [
        3,
        6,
        "p0*p5 + p1*p7"
      ],
      [
        3,
        7,
        "-p0*p4 - p1*p6"
      ],
      [
        4,
        4,
        "2*p7**2"
      ],
      [
        4,
        5,
        "-2*p6*p7"
      ],
      [
        4,
        6,
        "-2*p5*p7"
      ],
      [
        4,
        7,
        "2*p5*p6"
      ],
      [
        4,
        8,
        "-p7*p8"
      ],
      [
        5,
        5,
        "2*p6**2"
      ],
      [
        5,
        6,
        "2*p4*p7"
      ],
      [
        5,
        7,
        "-2*p4*p6"
      ],
      [
        5,
        8,
        "p6*p8"
      ],
      [
        6,
        6,
        "2*p5**2"
      ],
      [
        6,
        7,
        "-2*p4*p5"
      ],
      [
        6,
        8,
        "p5*p8"
      ],
      [
        7,
        7,
        "2*p4**2"
      ],
      [
        7,
        8,
        "-p4*p8"
      ],
      [
        8,
        8,
        "2*p8**2"
      ]
    ]
  }
]

==> anc/model9/native_d6_cells.json <==
[
  {
    "native_id": 0,
    "w": [
      1,
      2,
      3,
      4,
      5,
      6
    ],
    "word": [],
    "length": 0,
    "equations": [],
    "zeros": [],
    "matches": [],
    "scalar_matched": false,
    "u_intersection_dim": 0,
    "compatible": true,
    "inside_siegel": true,
    "codimension": 0,
    "cell_dimension_M1": 67,
    "compatibility_rank": 0,
    "compatible_dimension_M1": 67,
    "rational_witness": {
      "p": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23
      ],
      "q": [
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        61
      ],
      "four_determinants": [
        -1,
        -12,
        42,
        46
      ]
    }
  },
  {
    "native_id": 1,
    "w": [
      1,
      2,
      3,
      4,
      -6,
      -5
    ],
    "word": [
      6
    ],
    "length": 1,
    "equations": [
      [
        8,
        8,
        -1
      ]
    ],
    "zeros": [],
    "matches": [
      [
        8,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 1,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 1,
    "cell_dimension_M1": 66,
    "compatibility_rank": 1,
    "compatible_dimension_M1": 65,
    "rational_witness": {
      "p": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23
      ],
      "q": [
        29,
        31,
        37,
        41,
        43,
        47,
        53,
        59,
        -23
      ],
      "four_determinants": [
        -1,
        -12,
        42,
        46
      ]
    }
  },
  {
    "native_id": 2,
    "w": [
      1,
      2,
      3,
      5,
      4,
      6
    ],
    "word": [
      4
    ],
    "length": 1,
    "equations": [
      [
        6,
        6,
        -1
      ]
    ],
    "zeros": [],
    "matches": [
      [
        6,
        6,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 1,
    "compatible": true,
    "inside_siegel": true,
    "codimension": 1,
    "cell_dimension_M1": 66,
    "compatibility_rank": 1,
    "compatible_dimension_M1": 65,
    "rational_witness": {
      "p": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23
      ],
      "q": [
        29,
        31,
        37,
        41,
        43,
        47,
        -17,
        59,
        61
      ],
      "four_determinants": [
        -1,
        -12,
        42,
        3336
      ]
    }
  },
  {
    "native_id": 3,
    "w": [
      1,
      3,
      2,
      4,
      5,
      6
    ],
    "word": [
      2
    ],
    "length": 1,
    "equations": [
      [
        2,
        2,
        -1
      ]
    ],
    "zeros": [],
    "matches": [
      [
        2,
        2,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 1,
    "compatible": true,
    "inside_siegel": true,
    "codimension": 1,
    "cell_dimension_M1": 66,
    "compatibility_rank": 1,
    "compatible_dimension_M1": 65,
    "rational_witness": {
      "p": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23
      ],
      "q": [
        29,
        31,
        -5,
        41,
        43,
        47,
        53,
        59,
        61
      ],
      "four_determinants": [
        -1,
        -12,
        1344,
        46
      ]
    }
  },
  {
    "native_id": 4,
    "w": [
      1,
      3,
      2,
      4,
      -6,
      -5
    ],
    "word": [
      2,
      6
    ],
    "length": 2,
    "equations": [
      [
        2,
        2,
        -1
      ],
      [
        8,
        8,
        -1
      ]
    ],
    "zeros": [],
    "matches": [
      [
        2,
        2,
        -1
      ],
      [
        8,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 2,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 2,
    "cell_dimension_M1": 65,
    "compatibility_rank": 2,
    "compatible_dimension_M1": 63,
    "rational_witness": {
      "p": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23
      ],
      "q": [
        29,
        31,
        -5,
        41,
        43,
        47,
        53,
        59,
        -23
      ],
      "four_determinants": [
        -1,
        -12,
        1344,
        46
      ]
    }
  },
  {
    "native_id": 5,
    "w": [
      1,
      3,
      2,
      5,
      4,
      6
    ],
    "word": [
      2,
      4
    ],
    "length": 2,
    "equations": [
      [
        2,
        2,
        -1
      ],
      [
        6,
        6,
        -1
      ]
    ],
    "zeros": [],
    "matches": [
      [
        2,
        2,
        -1
      ],
      [
        6,
        6,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 2,
    "compatible": true,
    "inside_siegel": true,
    "codimension": 2,
    "cell_dimension_M1": 65,
    "compatibility_rank": 2,
    "compatible_dimension_M1": 63,
    "rational_witness": {
      "p": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23
      ],
      "q": [
        29,
        31,
        -5,
        41,
        43,
        47,
        -17,
        59,
        61
      ],
      "four_determinants": [
        -1,
        -12,
        1344,
        3336
      ]
    }
  },
  {
    "native_id": 6,
    "w": [
      1,
      2,
      3,
      -6,
      5,
      -4
    ],
    "word": [
      4,
      6,
      4
    ],
    "length": 3,
    "equations": [
      [
        8,
        6,
        -1
      ],
      [
        6,
        8,
        -1
      ]
    ],
    "zeros": [],
    "matches": [
      [
        8,
        6,
        -1
      ],
      [
        6,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 3,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 3,
    "cell_dimension_M1": 64,
    "compatibility_rank": 2,
    "compatible_dimension_M1": 62,
    "rational_witness": {
      "p": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23
      ],
      "q": [
        29,
        31,
        37,
        41,
        43,
        47,
        -23,
        59,
        -17
      ],
      "four_determinants": [
        -1,
        -12,
        42,
        3618
      ]
    }
  },
  {
    "native_id": 7,
    "w": [
      1,
      3,
      4,
      5,
      2,
      6
    ],
    "word": [
      2,
      3,
      4
    ],
    "length": 3,
    "equations": [
      [
        2,
        null,
        -1
      ],
      [
        3,
        4,
        -1
      ],
      [
        null,
        6,
        -1
      ]
    ],
    "zeros": [
      2,
      15
    ],
    "matches": [
      [
        3,
        4,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 3,
    "compatible": true,
    "inside_siegel": true,
    "codimension": 3,
    "cell_dimension_M1": 64,
    "compatibility_rank": 3,
    "compatible_dimension_M1": 61,
    "rational_witness": {
      "p": [
        2,
        3,
        0,
        7,
        11,
        13,
        17,
        19,
        23
      ],
      "q": [
        29,
        31,
        37,
        41,
        -7,
        47,
        0,
        59,
        61
      ],
      "four_determinants": [
        14,
        -12,
        42,
        -413
      ]
    }
  },
  {
    "native_id": 8,
    "w": [
      1,
      5,
      2,
      3,
      4,
      6
    ],
    "word": [
      4,
      3,
      2
    ],
    "length": 3,
    "equations": [
      [
        null,
        2,
        -1
      ],
      [
        4,
        3,
        -1
      ],
      [
        6,
        null,
        -1
      ]
    ],
    "zeros": [
      6,
      11
    ],
    "matches": [
      [
        4,
        3,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 3,
    "compatible": true,
    "inside_siegel": true,
    "codimension": 3,
    "cell_dimension_M1": 64,
    "compatibility_rank": 3,
    "compatible_dimension_M1": 61,
    "rational_witness": {
      "p": [
        2,
        3,
        5,
        7,
        11,
        13,
        0,
        19,
        23
      ],
      "q": [
        29,
        31,
        0,
        -11,
        43,
        47,
        53,
        59,
        61
      ],
      "four_determinants": [
        -1,
        209,
        -319,
        46
      ]
    }
  },
  {
    "native_id": 9,
    "w": [
      1,
      2,
      3,
      -4,
      5,
      -6
    ],
    "word": [
      4,
      5,
      6,
      4
    ],
    "length": 4,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        7,
        7,
        1
      ]
    ],
    "zeros": [
      6,
      15
    ],
    "matches": [
      [
        7,
        7,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 4,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 4,
    "cell_dimension_M1": 63,
    "compatibility_rank": 3,
    "compatible_dimension_M1": 60,
    "rational_witness": {
      "p": [
        2,
        3,
        5,
        7,
        11,
        13,
        0,
        19,
        23
      ],
      "q": [
        29,
        31,
        37,
        41,
        43,
        47,
        0,
        19,
        61
      ],
      "four_determinants": [
        -1,
        209,
        42,
        817
      ]
    }
  },
  {
    "native_id": 10,
    "w": [
      1,
      2,
      5,
      -6,
      3,
      -4
    ],
    "word": [
      4,
      3,
      6,
      4
    ],
    "length": 4,
    "equations": [
      [
        4,
        4,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        6,
        1
      ]
    ],
    "zeros": [
      6,
      15
    ],
    "matches": [
      [
        4,
        4,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 4,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 4,
    "cell_dimension_M1": 63,
    "compatibility_rank": 3,
    "compatible_dimension_M1": 60,
    "rational_witness": {
      "p": [
        2,
        3,
        5,
        7,
        11,
        13,
        0,
        19,
        23
      ],
      "q": [
        29,
        31,
        37,
        41,
        11,
        47,
        0,
        59,
        61
      ],
      "four_determinants": [
        -1,
        209,
        42,
        649
      ]
    }
  },
  {
    "native_id": 11,
    "w": [
      1,
      2,
      5,
      6,
      3,
      4
    ],
    "word": [
      4,
      3,
      5,
      4
    ],
    "length": 4,
    "equations": [
      [
        4,
        4,
        1
      ],
      [
        6,
        5,
        1
      ],
      [
        5,
        6,
        1
      ],
      [
        7,
        7,
        1
      ]
    ],
    "zeros": [],
    "matches": [
      [
        4,
        4,
        1
      ],
      [
        6,
        5,
        1
      ],
      [
        5,
        6,
        1
      ],
      [
        7,
        7,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 4,
    "compatible": true,
    "inside_siegel": true,
    "codimension": 4,
    "cell_dimension_M1": 63,
    "compatibility_rank": 4,
    "compatible_dimension_M1": 59,
    "rational_witness": {
      "p": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23
      ],
      "q": [
        29,
        31,
        37,
        41,
        11,
        17,
        13,
        19,
        61
      ],
      "four_determinants": [
        -1,
        -12,
        42,
        -12
      ]
    }
  },
  {
    "native_id": 12,
    "w": [
      1,
      3,
      2,
      -6,
      5,
      -4
    ],
    "word": [
      2,
      4,
      6,
      4
    ],
    "length": 4,
    "equations": [
      [
        2,
        2,
        -1
      ],
      [
        8,
        6,
        -1
      ],
      [
        6,
        8,
        -1
      ]
    ],
    "zeros": [],
    "matches": [
      [
        2,
        2,
        -1
      ],
      [
        8,
        6,
        -1
      ],
      [
        6,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 4,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 4,
    "cell_dimension_M1": 63,
    "compatibility_rank": 3,
    "compatible_dimension_M1": 60,
    "rational_witness": {
      "p": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23
      ],
      "q": [
        29,
        31,
        -5,
        41,
        43,
        47,
        -23,
        59,
        -17
      ],
      "four_determinants": [
        -1,
        -12,
        1344,
        3618
      ]
    }
  },
  {
    "native_id": 13,
    "w": [
      3,
      4,
      1,
      2,
      5,
      6
    ],
    "word": [
      2,
      1,
      3,
      2
    ],
    "length": 4,
    "equations": [
      [
        0,
        0,
        1
      ],
      [
        2,
        1,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        3,
        3,
        1
      ]
    ],
    "zeros": [],
    "matches": [
      [
        0,
        0,
        1
      ],
      [
        2,
        1,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        3,
        3,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 4,
    "compatible": true,
    "inside_siegel": true,
    "codimension": 4,
    "cell_dimension_M1": 63,
    "compatibility_rank": 4,
    "compatible_dimension_M1": 59,
    "rational_witness": {
      "p": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23
      ],
      "q": [
        2,
        5,
        3,
        7,
        43,
        47,
        53,
        59,
        61
      ],
      "four_determinants": [
        -1,
        -12,
        -1,
        46
      ]
    }
  },
  {
    "native_id": 14,
    "w": [
      1,
      2,
      5,
      -4,
      3,
      -6
    ],
    "word": [
      4,
      3,
      5,
      6,
      4
    ],
    "length": 5,
    "equations": [
      [
        6,
        null,
        1
      ],
      [
        4,
        4,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        7,
        7,
        1
      ]
    ],
    "zeros": [
      6,
      15
    ],
    "matches": [
      [
        4,
        4,
        1
      ],
      [
        7,
        7,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 5,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 5,
    "cell_dimension_M1": 62,
    "compatibility_rank": 4,
    "compatible_dimension_M1": 58,
    "rational_witness": {
      "p": [
        2,
        3,
        5,
        7,
        11,
        13,
        0,
        19,
        23
      ],
      "q": [
        29,
        31,
        37,
        41,
        11,
        47,
        0,
        19,
        61
      ],
      "four_determinants": [
        -1,
        209,
        42,
        209
      ]
    }
  },
  {
    "native_id": 15,
    "w": [
      1,
      3,
      2,
      -4,
      5,
      -6
    ],
    "word": [
      2,
      4,
      5,
      6,
      4
    ],
    "length": 5,
    "equations": [
      [
        2,
        2,
        -1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        7,
        7,
        1
      ]
    ],
    "zeros": [
      6,
      15
    ],
    "matches": [
      [
        2,
        2,
        -1
      ],
      [
        7,
        7,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 5,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 5,
    "cell_dimension_M1": 62,
    "compatibility_rank": 4,
    "compatible_dimension_M1": 58,
    "rational_witness": {
      "p": [
        2,
        3,
        5,
        7,
        11,
        13,
        0,
        19,
        23
      ],
      "q": [
        29,
        31,
        -5,
        41,
        43,
        47,
        0,
        19,
        61
      ],
      "four_determinants": [
        -1,
        209,
        1344,
        817
      ]
    }
  },
  {
    "native_id": 16,
    "w": [
      1,
      5,
      3,
      4,
      2,
      6
    ],
    "word": [
      2,
      3,
      4,
      3,
      2
    ],
    "length": 5,
    "equations": [
      [
        4,
        2,
        1
      ],
      [
        6,
        3,
        1
      ],
      [
        2,
        4,
        -1
      ],
      [
        3,
        6,
        -1
      ]
    ],
    "zeros": [],
    "matches": [
      [
        4,
        2,
        1
      ],
      [
        6,
        3,
        1
      ],
      [
        2,
        4,
        -1
      ],
      [
        3,
        6,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 5,
    "compatible": true,
    "inside_siegel": true,
    "codimension": 5,
    "cell_dimension_M1": 62,
    "compatibility_rank": 4,
    "compatible_dimension_M1": 58,
    "rational_witness": {
      "p": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23
      ],
      "q": [
        29,
        31,
        11,
        17,
        -5,
        47,
        -7,
        59,
        61
      ],
      "four_determinants": [
        -1,
        -12,
        152,
        34
      ]
    }
  },
  {
    "native_id": 17,
    "w": [
      3,
      4,
      1,
      2,
      -6,
      -5
    ],
    "word": [
      2,
      1,
      3,
      2,
      6
    ],
    "length": 5,
    "equations": [
      [
        0,
        0,
        1
      ],
      [
        2,
        1,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        3,
        3,
        1
      ],
      [
        8,
        8,
        -1
      ]
    ],
    "zeros": [],
    "matches": [
      [
        0,
        0,
        1
      ],
      [
        2,
        1,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        3,
        3,
        1
      ],
      [
        8,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 5,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 5,
    "cell_dimension_M1": 62,
    "compatibility_rank": 5,
    "compatible_dimension_M1": 57,
    "rational_witness": {
      "p": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23
      ],
      "q": [
        2,
        5,
        3,
        7,
        43,
        47,
        53,
        59,
        -23
      ],
      "four_determinants": [
        -1,
        -12,
        -1,
        46
      ]
    }
  },
  {
    "native_id": 18,
    "w": [
      1,
      -6,
      2,
      5,
      3,
      -4
    ],
    "word": [
      4,
      3,
      6,
      4,
      3,
      2
    ],
    "length": 6,
    "equations": [
      [
        null,
        2,
        1
      ],
      [
        8,
        3,
        1
      ],
      [
        4,
        6,
        1
      ],
      [
        6,
        null,
        1
      ]
    ],
    "zeros": [
      6,
      11
    ],
    "matches": [
      [
        8,
        3,
        1
      ],
      [
        4,
        6,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 6,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 6,
    "cell_dimension_M1": 61,
    "compatibility_rank": 4,
    "compatible_dimension_M1": 57,
    "rational_witness": {
      "p": [
        2,
        3,
        5,
        7,
        11,
        13,
        0,
        19,
        23
      ],
      "q": [
        29,
        31,
        0,
        23,
        43,
        47,
        11,
        59,
        61
      ],
      "four_determinants": [
        -1,
        209,
        667,
        2020
      ]
    }
  },
  {
    "native_id": 19,
    "w": [
      1,
      3,
      5,
      -6,
      4,
      -2
    ],
    "word": [
      2,
      3,
      4,
      3,
      6,
      4
    ],
    "length": 6,
    "equations": [
      [
        2,
        null,
        -1
      ],
      [
        6,
        4,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        3,
        8,
        -1
      ]
    ],
    "zeros": [
      2,
      15
    ],
    "matches": [
      [
        6,
        4,
        -1
      ],
      [
        3,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 6,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 6,
    "cell_dimension_M1": 61,
    "compatibility_rank": 4,
    "compatible_dimension_M1": 57,
    "rational_witness": {
      "p": [
        2,
        3,
        0,
        7,
        11,
        13,
        17,
        19,
        23
      ],
      "q": [
        29,
        31,
        37,
        41,
        -17,
        47,
        0,
        59,
        -7
      ],
      "four_determinants": [
        14,
        -12,
        42,
        -1003
      ]
    }
  },
  {
    "native_id": 20,
    "w": [
      1,
      5,
      3,
      -6,
      2,
      -4
    ],
    "word": [
      2,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 6,
    "equations": [
      [
        4,
        2,
        1
      ],
      [
        6,
        null,
        -1
      ],
      [
        2,
        4,
        -1
      ],
      [
        null,
        6,
        1
      ]
    ],
    "zeros": [
      6,
      15
    ],
    "matches": [
      [
        4,
        2,
        1
      ],
      [
        2,
        4,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 6,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 6,
    "cell_dimension_M1": 61,
    "compatibility_rank": 4,
    "compatible_dimension_M1": 57,
    "rational_witness": {
      "p": [
        2,
        3,
        5,
        7,
        11,
        13,
        0,
        19,
        23
      ],
      "q": [
        29,
        31,
        11,
        41,
        -5,
        47,
        0,
        59,
        61
      ],
      "four_determinants": [
        -1,
        209,
        848,
        -295
      ]
    }
  },
  {
    "native_id": 21,
    "w": [
      1,
      5,
      3,
      6,
      2,
      4
    ],
    "word": [
      2,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 6,
    "equations": [
      [
        4,
        2,
        1
      ],
      [
        6,
        null,
        -1
      ],
      [
        2,
        4,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        7,
        7,
        1
      ]
    ],
    "zeros": [
      6,
      15
    ],
    "matches": [
      [
        4,
        2,
        1
      ],
      [
        2,
        4,
        -1
      ],
      [
        7,
        7,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 6,
    "compatible": true,
    "inside_siegel": true,
    "codimension": 6,
    "cell_dimension_M1": 61,
    "compatibility_rank": 5,
    "compatible_dimension_M1": 56,
    "rational_witness": {
      "p": [
        2,
        3,
        5,
        7,
        11,
        13,
        0,
        19,
        23
      ],
      "q": [
        29,
        31,
        11,
        41,
        -5,
        47,
        0,
        19,
        61
      ],
      "four_determinants": [
        -1,
        209,
        848,
        -95
      ]
    }
  },
  {
    "native_id": 22,
    "w": [
      3,
      5,
      1,
      4,
      2,
      6
    ],
    "word": [
      2,
      1,
      3,
      4,
      3,
      2
    ],
    "length": 6,
    "equations": [
      [
        0,
        0,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        2,
        -1
      ],
      [
        6,
        3,
        1
      ],
      [
        3,
        6,
        -1
      ]
    ],
    "zeros": [
      2,
      11
    ],
    "matches": [
      [
        0,
        0,
        1
      ],
      [
        6,
        3,
        1
      ],
      [
        3,
        6,
        -1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 6,
    "compatible": true,
    "inside_siegel": true,
    "codimension": 6,
    "cell_dimension_M1": 61,
    "compatibility_rank": 5,
    "compatible_dimension_M1": 56,
    "rational_witness": {
      "p": [
        2,
        3,
        0,
        7,
        11,
        13,
        17,
        19,
        23
      ],
      "q": [
        2,
        31,
        0,
        17,
        43,
        47,
        -7,
        59,
        61
      ],
      "four_determinants": [
        14,
        -12,
        34,
        2866
      ]
    }
  },
  {
    "native_id": 23,
    "w": [
      1,
      -6,
      3,
      5,
      2,
      -4
    ],
    "word": [
      2,
      4,
      3,
      6,
      4,
      3,
      2
    ],
    "length": 7,
    "equations": [
      [
        null,
        2,
        -1
      ],
      [
        8,
        3,
        1
      ],
      [
        2,
        4,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        6,
        null,
        1
      ]
    ],
    "zeros": [
      6,
      11,
      15
    ],
    "matches": [
      [
        8,
        3,
        1
      ],
      [
        2,
        4,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 7,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 7,
    "cell_dimension_M1": 60,
    "compatibility_rank": 5,
    "compatible_dimension_M1": 55,
    "rational_witness": {
      "p": [
        2,
        3,
        5,
        7,
        11,
        13,
        0,
        19,
        23
      ],
      "q": [
        29,
        31,
        0,
        23,
        -5,
        47,
        0,
        59,
        61
      ],
      "four_determinants": [
        -1,
        209,
        667,
        -295
      ]
    }
  },
  {
    "native_id": 24,
    "w": [
      1,
      5,
      3,
      -6,
      4,
      -2
    ],
    "word": [
      2,
      3,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 7,
    "equations": [
      [
        4,
        2,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        2,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        3,
        8,
        -1
      ]
    ],
    "zeros": [
      2,
      6,
      15
    ],
    "matches": [
      [
        4,
        2,
        1
      ],
      [
        3,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 7,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 7,
    "cell_dimension_M1": 60,
    "compatibility_rank": 5,
    "compatible_dimension_M1": 55,
    "rational_witness": {
      "p": [
        2,
        3,
        0,
        7,
        11,
        13,
        0,
        19,
        23
      ],
      "q": [
        29,
        31,
        11,
        41,
        43,
        47,
        0,
        59,
        -7
      ],
      "four_determinants": [
        14,
        209,
        848,
        2537
      ]
    }
  },
  {
    "native_id": 25,
    "w": [
      1,
      5,
      3,
      -4,
      2,
      -6
    ],
    "word": [
      2,
      4,
      3,
      2,
      5,
      6,
      4
    ],
    "length": 7,
    "equations": [
      [
        4,
        2,
        1
      ],
      [
        6,
        null,
        -1
      ],
      [
        2,
        4,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        7,
        7,
        1
      ]
    ],
    "zeros": [
      6,
      15
    ],
    "matches": [
      [
        4,
        2,
        1
      ],
      [
        2,
        4,
        -1
      ],
      [
        7,
        7,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 7,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 7,
    "cell_dimension_M1": 60,
    "compatibility_rank": 5,
    "compatible_dimension_M1": 55,
    "rational_witness": {
      "p": [
        2,
        3,
        5,
        7,
        11,
        13,
        0,
        19,
        23
      ],
      "q": [
        29,
        31,
        11,
        41,
        -5,
        47,
        0,
        19,
        61
      ],
      "four_determinants": [
        -1,
        209,
        848,
        -95
      ]
    }
  },
  {
    "native_id": 26,
    "w": [
      3,
      5,
      1,
      -6,
      2,
      -4
    ],
    "word": [
      2,
      1,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 7,
    "equations": [
      [
        0,
        0,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        2,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        6,
        1
      ]
    ],
    "zeros": [
      2,
      6,
      11,
      15
    ],
    "matches": [
      [
        0,
        0,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 7,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 7,
    "cell_dimension_M1": 60,
    "compatibility_rank": 5,
    "compatible_dimension_M1": 55,
    "rational_witness": {
      "p": [
        2,
        3,
        0,
        7,
        11,
        13,
        0,
        19,
        23
      ],
      "q": [
        2,
        31,
        0,
        41,
        43,
        47,
        0,
        59,
        61
      ],
      "four_determinants": [
        14,
        209,
        82,
        2537
      ]
    }
  },
  {
    "native_id": 27,
    "w": [
      3,
      5,
      1,
      6,
      2,
      4
    ],
    "word": [
      2,
      1,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 7,
    "equations": [
      [
        0,
        0,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        2,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        7,
        7,
        1
      ]
    ],
    "zeros": [
      2,
      6,
      11,
      15
    ],
    "matches": [
      [
        0,
        0,
        1
      ],
      [
        7,
        7,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 7,
    "compatible": true,
    "inside_siegel": true,
    "codimension": 7,
    "cell_dimension_M1": 60,
    "compatibility_rank": 6,
    "compatible_dimension_M1": 54,
    "rational_witness": {
      "p": [
        2,
        3,
        0,
        7,
        11,
        13,
        0,
        19,
        23
      ],
      "q": [
        2,
        31,
        0,
        41,
        43,
        47,
        0,
        19,
        61
      ],
      "four_determinants": [
        14,
        209,
        82,
        817
      ]
    }
  },
  {
    "native_id": 28,
    "w": [
      1,
      -6,
      3,
      5,
      4,
      -2
    ],
    "word": [
      2,
      3,
      4,
      3,
      6,
      4,
      3,
      2
    ],
    "length": 8,
    "equations": [
      [
        null,
        2,
        -1
      ],
      [
        8,
        3,
        1
      ],
      [
        2,
        null,
        -1
      ],
      [
        6,
        6,
        -1
      ],
      [
        3,
        8,
        -1
      ]
    ],
    "zeros": [
      2,
      11
    ],
    "matches": [
      [
        8,
        3,
        1
      ],
      [
        6,
        6,
        -1
      ],
      [
        3,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 8,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 8,
    "cell_dimension_M1": 59,
    "compatibility_rank": 5,
    "compatible_dimension_M1": 54,
    "rational_witness": {
      "p": [
        2,
        3,
        0,
        7,
        11,
        13,
        17,
        19,
        23
      ],
      "q": [
        29,
        31,
        0,
        23,
        43,
        47,
        -17,
        59,
        -7
      ],
      "four_determinants": [
        14,
        -12,
        667,
        3336
      ]
    }
  },
  {
    "native_id": 29,
    "w": [
      1,
      -4,
      2,
      -6,
      3,
      5
    ],
    "word": [
      4,
      5,
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 8,
    "equations": [
      [
        null,
        2,
        1
      ],
      [
        7,
        3,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        6,
        -1
      ],
      [
        8,
        7,
        1
      ]
    ],
    "zeros": [
      6,
      11,
      15
    ],
    "matches": [
      [
        7,
        3,
        1
      ],
      [
        8,
        7,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 8,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 8,
    "cell_dimension_M1": 59,
    "compatibility_rank": 5,
    "compatible_dimension_M1": 54,
    "rational_witness": {
      "p": [
        2,
        3,
        5,
        7,
        11,
        13,
        0,
        19,
        23
      ],
      "q": [
        29,
        31,
        0,
        19,
        43,
        47,
        0,
        23,
        61
      ],
      "four_determinants": [
        -1,
        209,
        551,
        989
      ]
    }
  },
  {
    "native_id": 30,
    "w": [
      1,
      3,
      5,
      -2,
      6,
      -4
    ],
    "word": [
      2,
      3,
      4,
      3,
      5,
      4,
      6,
      4
    ],
    "length": 8,
    "equations": [
      [
        2,
        null,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        3,
        7,
        1
      ],
      [
        7,
        8,
        -1
      ]
    ],
    "zeros": [
      2,
      6,
      15
    ],
    "matches": [
      [
        3,
        7,
        1
      ],
      [
        7,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 8,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 8,
    "cell_dimension_M1": 59,
    "compatibility_rank": 5,
    "compatible_dimension_M1": 54,
    "rational_witness": {
      "p": [
        2,
        3,
        0,
        7,
        11,
        13,
        0,
        19,
        23
      ],
      "q": [
        29,
        31,
        37,
        41,
        43,
        47,
        0,
        7,
        -19
      ],
      "four_determinants": [
        14,
        209,
        42,
        301
      ]
    }
  },
  {
    "native_id": 31,
    "w": [
      3,
      -6,
      1,
      5,
      2,
      -4
    ],
    "word": [
      2,
      1,
      4,
      3,
      6,
      4,
      3,
      2
    ],
    "length": 8,
    "equations": [
      [
        0,
        0,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        8,
        3,
        1
      ],
      [
        null,
        6,
        1
      ],
      [
        6,
        null,
        1
      ]
    ],
    "zeros": [
      2,
      6,
      11,
      15
    ],
    "matches": [
      [
        0,
        0,
        1
      ],
      [
        8,
        3,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 8,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 8,
    "cell_dimension_M1": 59,
    "compatibility_rank": 6,
    "compatible_dimension_M1": 53,
    "rational_witness": {
      "p": [
        2,
        3,
        0,
        7,
        11,
        13,
        0,
        19,
        23
      ],
      "q": [
        2,
        31,
        0,
        23,
        43,
        47,
        0,
        59,
        61
      ],
      "four_determinants": [
        14,
        209,
        46,
        2537
      ]
    }
  },
  {
    "native_id": 32,
    "w": [
      3,
      5,
      1,
      -6,
      4,
      -2
    ],
    "word": [
      2,
      1,
      3,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 8,
    "equations": [
      [
        0,
        0,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        2,
        -1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        6,
        -1
      ],
      [
        3,
        8,
        -1
      ]
    ],
    "zeros": [
      2,
      6,
      11,
      15
    ],
    "matches": [
      [
        0,
        0,
        1
      ],
      [
        3,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 8,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 8,
    "cell_dimension_M1": 59,
    "compatibility_rank": 6,
    "compatible_dimension_M1": 53,
    "rational_witness": {
      "p": [
        2,
        3,
        0,
        7,
        11,
        13,
        0,
        19,
        23
      ],
      "q": [
        2,
        31,
        0,
        41,
        43,
        47,
        0,
        59,
        -7
      ],
      "four_determinants": [
        14,
        209,
        82,
        2537
      ]
    }
  },
  {
    "native_id": 33,
    "w": [
      3,
      5,
      1,
      -4,
      2,
      -6
    ],
    "word": [
      2,
      1,
      4,
      3,
      2,
      5,
      6,
      4
    ],
    "length": 8,
    "equations": [
      [
        0,
        0,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        2,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        7,
        7,
        1
      ]
    ],
    "zeros": [
      2,
      6,
      11,
      15
    ],
    "matches": [
      [
        0,
        0,
        1
      ],
      [
        7,
        7,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 8,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 8,
    "cell_dimension_M1": 59,
    "compatibility_rank": 6,
    "compatible_dimension_M1": 53,
    "rational_witness": {
      "p": [
        2,
        3,
        0,
        7,
        11,
        13,
        0,
        19,
        23
      ],
      "q": [
        2,
        31,
        0,
        41,
        43,
        47,
        0,
        19,
        61
      ],
      "four_determinants": [
        14,
        209,
        82,
        817
      ]
    }
  },
  {
    "native_id": 34,
    "w": [
      1,
      -4,
      3,
      -6,
      2,
      5
    ],
    "word": [
      2,
      4,
      5,
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 9,
    "equations": [
      [
        null,
        2,
        -1
      ],
      [
        7,
        3,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        2,
        4,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        8,
        7,
        1
      ]
    ],
    "zeros": [
      6,
      11,
      15
    ],
    "matches": [
      [
        7,
        3,
        1
      ],
      [
        2,
        4,
        -1
      ],
      [
        8,
        7,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 9,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 9,
    "cell_dimension_M1": 58,
    "compatibility_rank": 6,
    "compatible_dimension_M1": 52,
    "rational_witness": {
      "p": [
        2,
        3,
        5,
        7,
        11,
        13,
        0,
        19,
        23
      ],
      "q": [
        29,
        31,
        0,
        19,
        -5,
        47,
        0,
        23,
        61
      ],
      "four_determinants": [
        -1,
        209,
        551,
        -115
      ]
    }
  },
  {
    "native_id": 35,
    "w": [
      1,
      5,
      3,
      -2,
      6,
      -4
    ],
    "word": [
      2,
      3,
      4,
      3,
      2,
      5,
      4,
      6,
      4
    ],
    "length": 9,
    "equations": [
      [
        4,
        2,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        2,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        3,
        7,
        1
      ],
      [
        7,
        8,
        -1
      ]
    ],
    "zeros": [
      2,
      6,
      15
    ],
    "matches": [
      [
        4,
        2,
        1
      ],
      [
        3,
        7,
        1
      ],
      [
        7,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 9,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 9,
    "cell_dimension_M1": 58,
    "compatibility_rank": 6,
    "compatible_dimension_M1": 52,
    "rational_witness": {
      "p": [
        2,
        3,
        0,
        7,
        11,
        13,
        0,
        19,
        23
      ],
      "q": [
        29,
        31,
        11,
        41,
        43,
        47,
        0,
        7,
        -19
      ],
      "four_determinants": [
        14,
        209,
        848,
        301
      ]
    }
  },
  {
    "native_id": 36,
    "w": [
      3,
      -6,
      1,
      5,
      4,
      -2
    ],
    "word": [
      2,
      1,
      3,
      4,
      3,
      6,
      4,
      3,
      2
    ],
    "length": 9,
    "equations": [
      [
        0,
        0,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        8,
        3,
        1
      ],
      [
        6,
        6,
        -1
      ],
      [
        3,
        8,
        -1
      ]
    ],
    "zeros": [
      2,
      11
    ],
    "matches": [
      [
        0,
        0,
        1
      ],
      [
        8,
        3,
        1
      ],
      [
        6,
        6,
        -1
      ],
      [
        3,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 9,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 9,
    "cell_dimension_M1": 58,
    "compatibility_rank": 6,
    "compatible_dimension_M1": 52,
    "rational_witness": {
      "p": [
        2,
        3,
        0,
        7,
        11,
        13,
        17,
        19,
        23
      ],
      "q": [
        2,
        31,
        0,
        23,
        43,
        47,
        -17,
        59,
        -7
      ],
      "four_determinants": [
        14,
        -12,
        46,
        3336
      ]
    }
  },
  {
    "native_id": 37,
    "w": [
      1,
      2,
      -4,
      -3,
      -6,
      -5
    ],
    "word": [
      4,
      3,
      5,
      4,
      6,
      4,
      3,
      5,
      4,
      6
    ],
    "length": 10,
    "equations": [
      [
        7,
        4,
        -1
      ],
      [
        6,
        5,
        1
      ],
      [
        5,
        6,
        1
      ],
      [
        4,
        7,
        -1
      ],
      [
        8,
        8,
        -1
      ]
    ],
    "zeros": [],
    "matches": [
      [
        7,
        4,
        -1
      ],
      [
        6,
        5,
        1
      ],
      [
        5,
        6,
        1
      ],
      [
        4,
        7,
        -1
      ],
      [
        8,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 10,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 10,
    "cell_dimension_M1": 57,
    "compatibility_rank": 5,
    "compatible_dimension_M1": 52,
    "rational_witness": {
      "p": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23
      ],
      "q": [
        29,
        31,
        37,
        41,
        -19,
        17,
        13,
        -11,
        -23
      ],
      "four_determinants": [
        -1,
        -12,
        42,
        -12
      ]
    }
  },
  {
    "native_id": 38,
    "w": [
      3,
      -4,
      1,
      -6,
      2,
      5
    ],
    "word": [
      2,
      1,
      4,
      5,
      6,
      4,
      3,
      2,
      5,
      4
    ],
    "length": 10,
    "equations": [
      [
        0,
        0,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        7,
        3,
        1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        6,
        -1
      ],
      [
        8,
        7,
        1
      ]
    ],
    "zeros": [
      2,
      6,
      11,
      15
    ],
    "matches": [
      [
        0,
        0,
        1
      ],
      [
        7,
        3,
        1
      ],
      [
        8,
        7,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 10,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 10,
    "cell_dimension_M1": 57,
    "compatibility_rank": 7,
    "compatible_dimension_M1": 50,
    "rational_witness": {
      "p": [
        2,
        3,
        0,
        7,
        11,
        13,
        0,
        19,
        23
      ],
      "q": [
        2,
        31,
        0,
        19,
        43,
        47,
        0,
        23,
        61
      ],
      "four_determinants": [
        14,
        209,
        38,
        989
      ]
    }
  },
  {
    "native_id": 39,
    "w": [
      3,
      5,
      1,
      -2,
      6,
      -4
    ],
    "word": [
      2,
      1,
      3,
      4,
      3,
      2,
      5,
      4,
      6,
      4
    ],
    "length": 10,
    "equations": [
      [
        0,
        0,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        null,
        2,
        -1
      ],
      [
        6,
        null,
        1
      ],
      [
        null,
        6,
        -1
      ],
      [
        3,
        7,
        1
      ],
      [
        7,
        8,
        -1
      ]
    ],
    "zeros": [
      2,
      6,
      11,
      15
    ],
    "matches": [
      [
        0,
        0,
        1
      ],
      [
        3,
        7,
        1
      ],
      [
        7,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 10,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 10,
    "cell_dimension_M1": 57,
    "compatibility_rank": 7,
    "compatible_dimension_M1": 50,
    "rational_witness": {
      "p": [
        2,
        3,
        0,
        7,
        11,
        13,
        0,
        19,
        23
      ],
      "q": [
        2,
        31,
        0,
        41,
        43,
        47,
        0,
        7,
        -19
      ],
      "four_determinants": [
        14,
        209,
        82,
        301
      ]
    }
  },
  {
    "native_id": 40,
    "w": [
      5,
      6,
      3,
      4,
      1,
      2
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2
    ],
    "length": 12,
    "equations": [
      [
        4,
        0,
        1
      ],
      [
        6,
        1,
        1
      ],
      [
        5,
        2,
        1
      ],
      [
        7,
        3,
        1
      ],
      [
        0,
        4,
        1
      ],
      [
        2,
        5,
        1
      ],
      [
        1,
        6,
        1
      ],
      [
        3,
        7,
        1
      ]
    ],
    "zeros": [],
    "matches": [
      [
        4,
        0,
        1
      ],
      [
        6,
        1,
        1
      ],
      [
        5,
        2,
        1
      ],
      [
        7,
        3,
        1
      ],
      [
        0,
        4,
        1
      ],
      [
        2,
        5,
        1
      ],
      [
        1,
        6,
        1
      ],
      [
        3,
        7,
        1
      ]
    ],
    "scalar_matched": false,
    "u_intersection_dim": 12,
    "compatible": true,
    "inside_siegel": true,
    "codimension": 12,
    "cell_dimension_M1": 55,
    "compatibility_rank": 8,
    "compatible_dimension_M1": 47,
    "rational_witness": {
      "p": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23
      ],
      "q": [
        11,
        17,
        13,
        19,
        2,
        5,
        3,
        7,
        61
      ],
      "four_determinants": [
        -1,
        -12,
        -12,
        -1
      ]
    }
  },
  {
    "native_id": 41,
    "w": [
      1,
      -2,
      3,
      -4,
      -6,
      -5
    ],
    "word": [
      2,
      3,
      4,
      3,
      5,
      4,
      6,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 13,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        3,
        3,
        1
      ],
      [
        7,
        6,
        -1
      ],
      [
        6,
        7,
        1
      ],
      [
        8,
        8,
        -1
      ]
    ],
    "zeros": [
      2,
      11
    ],
    "matches": [
      [
        3,
        3,
        1
      ],
      [
        7,
        6,
        -1
      ],
      [
        6,
        7,
        1
      ],
      [
        8,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 13,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 13,
    "cell_dimension_M1": 54,
    "compatibility_rank": 6,
    "compatible_dimension_M1": 48,
    "rational_witness": {
      "p": [
        2,
        3,
        0,
        7,
        11,
        13,
        17,
        19,
        23
      ],
      "q": [
        29,
        31,
        0,
        7,
        43,
        47,
        -19,
        17,
        -23
      ],
      "four_determinants": [
        14,
        -12,
        203,
        1624
      ]
    }
  },
  {
    "native_id": 42,
    "w": [
      1,
      -4,
      -6,
      -2,
      5,
      -3
    ],
    "word": [
      2,
      4,
      3,
      2,
      5,
      6,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 14,
    "equations": [
      [
        7,
        2,
        -1
      ],
      [
        6,
        null,
        1
      ],
      [
        8,
        4,
        -1
      ],
      [
        null,
        6,
        1
      ],
      [
        2,
        7,
        1
      ],
      [
        4,
        8,
        1
      ]
    ],
    "zeros": [
      6,
      15
    ],
    "matches": [
      [
        7,
        2,
        -1
      ],
      [
        8,
        4,
        -1
      ],
      [
        2,
        7,
        1
      ],
      [
        4,
        8,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 14,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 14,
    "cell_dimension_M1": 53,
    "compatibility_rank": 6,
    "compatible_dimension_M1": 47,
    "rational_witness": {
      "p": [
        2,
        3,
        5,
        7,
        11,
        13,
        0,
        19,
        23
      ],
      "q": [
        29,
        31,
        -19,
        41,
        -23,
        47,
        0,
        5,
        11
      ],
      "four_determinants": [
        -1,
        209,
        1778,
        -115
      ]
    }
  },
  {
    "native_id": 43,
    "w": [
      3,
      -2,
      1,
      -4,
      -6,
      -5
    ],
    "word": [
      2,
      1,
      3,
      4,
      3,
      5,
      4,
      6,
      4,
      3,
      2,
      5,
      4,
      6
    ],
    "length": 14,
    "equations": [
      [
        2,
        null,
        1
      ],
      [
        0,
        0,
        1
      ],
      [
        null,
        2,
        1
      ],
      [
        3,
        3,
        1
      ],
      [
        7,
        6,
        -1
      ],
      [
        6,
        7,
        1
      ],
      [
        8,
        8,
        -1
      ]
    ],
    "zeros": [
      2,
      11
    ],
    "matches": [
      [
        0,
        0,
        1
      ],
      [
        3,
        3,
        1
      ],
      [
        7,
        6,
        -1
      ],
      [
        6,
        7,
        1
      ],
      [
        8,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 14,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 14,
    "cell_dimension_M1": 53,
    "compatibility_rank": 7,
    "compatible_dimension_M1": 46,
    "rational_witness": {
      "p": [
        2,
        3,
        0,
        7,
        11,
        13,
        17,
        19,
        23
      ],
      "q": [
        2,
        31,
        0,
        7,
        43,
        47,
        -19,
        17,
        -23
      ],
      "four_determinants": [
        14,
        -12,
        14,
        1624
      ]
    }
  },
  {
    "native_id": 44,
    "w": [
      1,
      -2,
      -6,
      -4,
      5,
      -3
    ],
    "word": [
      2,
      3,
      4,
      3,
      2,
      5,
      6,
      4,
      3,
      2,
      5,
      4,
      3,
      6,
      4
    ],
    "length": 15,
    "equations": [
      [
        null,
        2,
        -1
      ],
      [
        3,
        3,
        1
      ],
      [
        2,
        null,
        1
      ],
      [
        8,
        4,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        4,
        8,
        1
      ]
    ],
    "zeros": [
      2,
      6,
      11,
      15
    ],
    "matches": [
      [
        3,
        3,
        1
      ],
      [
        8,
        4,
        -1
      ],
      [
        4,
        8,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 15,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 15,
    "cell_dimension_M1": 52,
    "compatibility_rank": 7,
    "compatible_dimension_M1": 45,
    "rational_witness": {
      "p": [
        2,
        3,
        0,
        7,
        11,
        13,
        0,
        19,
        23
      ],
      "q": [
        29,
        31,
        0,
        7,
        -23,
        47,
        0,
        59,
        11
      ],
      "four_determinants": [
        14,
        209,
        203,
        -1357
      ]
    }
  },
  {
    "native_id": 45,
    "w": [
      -6,
      -4,
      5,
      -2,
      3,
      -1
    ],
    "word": [
      2,
      1,
      4,
      3,
      2,
      1,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 17,
    "equations": [
      [
        8,
        0,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        4,
        4,
        1
      ],
      [
        2,
        null,
        -1
      ],
      [
        null,
        6,
        -1
      ],
      [
        0,
        8,
        1
      ]
    ],
    "zeros": [
      2,
      6,
      11,
      15
    ],
    "matches": [
      [
        8,
        0,
        -1
      ],
      [
        4,
        4,
        1
      ],
      [
        0,
        8,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 17,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 17,
    "cell_dimension_M1": 50,
    "compatibility_rank": 7,
    "compatible_dimension_M1": 43,
    "rational_witness": {
      "p": [
        2,
        3,
        0,
        7,
        11,
        13,
        0,
        19,
        23
      ],
      "q": [
        -23,
        31,
        0,
        41,
        11,
        47,
        0,
        59,
        2
      ],
      "four_determinants": [
        14,
        209,
        -943,
        649
      ]
    }
  },
  {
    "native_id": 46,
    "w": [
      -6,
      -2,
      5,
      -4,
      3,
      -1
    ],
    "word": [
      2,
      1,
      3,
      4,
      3,
      2,
      1,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4
    ],
    "length": 18,
    "equations": [
      [
        8,
        0,
        -1
      ],
      [
        null,
        2,
        -1
      ],
      [
        3,
        3,
        1
      ],
      [
        2,
        null,
        -1
      ],
      [
        6,
        null,
        -1
      ],
      [
        4,
        4,
        1
      ],
      [
        null,
        6,
        -1
      ],
      [
        0,
        8,
        1
      ]
    ],
    "zeros": [
      2,
      6,
      11,
      15
    ],
    "matches": [
      [
        8,
        0,
        -1
      ],
      [
        3,
        3,
        1
      ],
      [
        4,
        4,
        1
      ],
      [
        0,
        8,
        1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 18,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 18,
    "cell_dimension_M1": 49,
    "compatibility_rank": 8,
    "compatible_dimension_M1": 41,
    "rational_witness": {
      "p": [
        2,
        3,
        0,
        7,
        11,
        13,
        0,
        19,
        23
      ],
      "q": [
        -23,
        31,
        0,
        7,
        11,
        47,
        0,
        59,
        2
      ],
      "four_determinants": [
        14,
        209,
        -161,
        649
      ]
    }
  },
  {
    "native_id": 47,
    "w": [
      -2,
      -1,
      -4,
      -3,
      -6,
      -5
    ],
    "word": [
      2,
      1,
      3,
      2,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      2,
      1,
      5,
      4,
      3,
      2,
      6,
      4,
      3,
      5,
      4,
      6
    ],
    "length": 27,
    "equations": [
      [
        3,
        0,
        -1
      ],
      [
        2,
        1,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        0,
        3,
        -1
      ],
      [
        7,
        4,
        -1
      ],
      [
        6,
        5,
        1
      ],
      [
        5,
        6,
        1
      ],
      [
        4,
        7,
        -1
      ],
      [
        8,
        8,
        -1
      ]
    ],
    "zeros": [],
    "matches": [
      [
        3,
        0,
        -1
      ],
      [
        2,
        1,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        0,
        3,
        -1
      ],
      [
        7,
        4,
        -1
      ],
      [
        6,
        5,
        1
      ],
      [
        5,
        6,
        1
      ],
      [
        4,
        7,
        -1
      ],
      [
        8,
        8,
        -1
      ]
    ],
    "scalar_matched": true,
    "u_intersection_dim": 27,
    "compatible": true,
    "inside_siegel": false,
    "codimension": 27,
    "cell_dimension_M1": 40,
    "compatibility_rank": 9,
    "compatible_dimension_M1": 31,
    "rational_witness": {
      "p": [
        2,
        3,
        5,
        7,
        11,
        13,
        17,
        19,
        23
      ],
      "q": [
        -7,
        5,
        3,
        -2,
        -19,
        17,
        13,
        -11,
        -23
      ],
      "four_determinants": [
        -1,
        -12,
        -1,
        -12
      ]
    }
  }
]


==> anc/model9/requirements.txt <==
numpy==2.3.5
sympy==1.14.0


==> anc/model9/run_all.py <==
#!/usr/bin/env python3
"""Rebuild and independently verify the finite certificate (no network needed)."""
from pathlib import Path
import subprocess,sys
root=Path(__file__).resolve().parent
for name in ['d6_search.py','conormal_search.py','select_conormals.py','verify_independent.py','make_tables.py']:
 result=subprocess.run([sys.executable,str(root/name)],cwd=root,text=True,capture_output=True)
 (root/(name.removesuffix('.py')+'.log')).write_text(result.stdout+result.stderr)
 if result.returncode:
  print(result.stdout+result.stderr);raise SystemExit(result.returncode)
 print(name+': PASS')
print('Finite verification complete. Analytic proofs remain in the main mathematical manuscript.')


==> anc/model9/select_conormals.py <==
import json,re,itertools
from pathlib import Path
OUT=Path(__file__).resolve().parent
rows=json.load(open(OUT/'native_d6_cells.json'));cons=json.load(open(OUT/'native_conormals.json'))
def possible(r, inds):
 z=set(r['zeros'])|set(inds)
 for ip,iq,c in r['matches']:
  if ip in z:z.add(9+iq)
 if 8 in z or 17 in z:return False
 return all((o not in z and o+3 not in z)or(o+1 not in z and o+2 not in z) for o in (0,4,9,13))
out=[]
for r,c in zip(rows,cons):
 if r['inside_siegel']:continue
 avail=[]
 for j,x in enumerate(c['candidates']):
  m=re.fullmatch(r'2\*p(\d+)\*\*2',x['trace_square_half'])
  if m:avail.append((int(m.group(1)),j))
 choices=[]
 for k in range(1,len(avail)+1):
  choices=[cc for cc in itertools.combinations(avail,k) if not possible(r,[i for i,j in cc])]
  if choices:break
 assert choices,r
 ch=choices[0]
 print('ID',r['native_id'],'len',r['length'],'codimension',r['codimension'],'word',''.join(map(str,r['word'])),'nonzero p', [i for i,j in ch])
 print('zeros',r['zeros'],'matches',r['matches'])
 for i,j in ch: print('C',c['candidates'][j])
 out.append({'native_id':r['native_id'],'choices':[{'index':i,'candidate':c['candidates'][j]} for i,j in ch]})
json.dump(out,open(OUT/'selected_conormals.json','w'),indent=2)


==> anc/model9/selected_conormals.json <==
[
  {
    "native_id": 1,
    "choices": [
      {
        "index": 8,
        "candidate": {
          "gamma": [
            0,
            0,
            0,
            0,
            1,
            1
          ],
          "cartan": [
            "0",
            "0",
            "0",
            "0",
            "-p8",
            "-p8"
          ],
          "roots": [],
          "trace_square_half": "2*p8**2"
        }
      }
    ]
  },
  {
    "native_id": 4,
    "choices": [
      {
        "index": 8,
        "candidate": {
          "gamma": [
            0,
            0,
            0,
            0,
            1,
            1
          ],
          "cartan": [
            "0",
            "0",
            "0",
            "0",
            "-p8",
            "-p8"
          ],
          "roots": [],
          "trace_square_half": "2*p8**2"
        }
      }
    ]
  },
  {
    "native_id": 6,
    "choices": [
      {
        "index": 8,
        "candidate": {
          "gamma": [
            0,
            0,
            0,
            1,
            -1,
            0
          ],
          "cartan": [
            "0",
            "0",
            "0",
            "0",
            "-p8",
            "-p8"
          ],
          "roots": [
            {
              "root": [
                0,
                0,
                1,
                0,
                0,
                1
              ],
              "coefficient": "-q4"
            },
            {
              "root": [
                0,
                0,
                0,
                1,
                1,
                0
              ],
              "coefficient": "q7"
            }
          ],
          "trace_square_half": "2*p8**2"
        }
      }
    ]
  },
  {
    "native_id": 9,
    "choices": [
      {
        "index": 7,
        "candidate": {
          "gamma": [
            0,
            0,
            0,
            1,
            0,
            -1
          ],
          "cartan": [
            "0",
            "0",
            "0",
            "p7",
            "0",
            "-p7"
          ],
          "roots": [
            {
              "root": [
                0,
                0,
                -1,
                1,
                0,
                0
              ],
              "coefficient": "p5"
            },
            {
              "root": [
                0,
                0,
                1,
                1,
                0,
                0
              ],
              "coefficient": "-q5"
            }
          ],
          "trace_square_half": "2*p7**2"
        }
      }
    ]
  },
  {
    "native_id": 10,
    "choices": [
      {
        "index": 4,
        "candidate": {
          "gamma": [
            0,
            0,
            1,
            0,
            -1,
            0
          ],
          "cartan": [
            "0",
            "0",
            "p4",
            "0",
            "-p4",
            "0"
          ],
          "roots": [
            {
              "root": [
                0,
                0,
                0,
                0,
                -1,
                1
              ],
              "coefficient": "-p5"
            },
            {
              "root": [
                0,
                0,
                1,
                1,
                0,
                0
              ],
              "coefficient": "q5"
            }
          ],
          "trace_square_half": "2*p4**2"
        }
      }
    ]
  },
  {
    "native_id": 12,
    "choices": [
      {
        "index": 8,
        "candidate": {
          "gamma": [
            0,
            0,
            0,
            1,
            -1,
            0
          ],
          "cartan": [
            "0",
            "0",
            "0",
            "0",
            "-p8",
            "-p8"
          ],
          "roots": [
            {
              "root": [
                0,
                1,
                0,
                0,
                0,
                1
              ],
              "coefficient": "-q4"
            },
            {
              "root": [
                0,
                0,
                0,
                1,
                1,
                0
              ],
              "coefficient": "q7"
            }
          ],
          "trace_square_half": "2*p8**2"
        }
      }
    ]
  },
  {
    "native_id": 14,
    "choices": [
      {
        "index": 4,
        "candidate": {
          "gamma": [
            0,
            0,
            1,
            0,
            -1,
            0
          ],
          "cartan": [
            "0",
            "0",
            "p4",
            "0",
            "-p4",
            "0"
          ],
          "roots": [
            {
              "root": [
                0,
                0,
                0,
                0,
                -1,
                1
              ],
              "coefficient": "-p5"
            },
            {
              "root": [
                0,
                0,
                1,
                0,
                0,
                1
              ],
              "coefficient": "-q5"
            }
          ],
          "trace_square_half": "2*p4**2"
        }
      }
    ]
  },
  {
    "native_id": 15,
    "choices": [
      {
        "index": 7,
        "candidate": {
          "gamma": [
            0,
            0,
            0,
            1,
            0,
            -1
          ],
          "cartan": [
            "0",
            "0",
            "0",
            "p7",
            "0",
            "-p7"
          ],
          "roots": [
            {
              "root": [
                0,
                0,
                -1,
                1,
                0,
                0
              ],
              "coefficient": "p5"
            },
            {
              "root": [
                0,
                1,
                0,
                1,
                0,
                0
              ],
              "coefficient": "-q5"
            }
          ],
          "trace_square_half": "2*p7**2"
        }
      }
    ]
  },
  {
    "native_id": 17,
    "choices": [
      {
        "index": 8,
        "candidate": {
          "gamma": [
            0,
            0,
            0,
            0,
            1,
            1
          ],
          "cartan": [
            "0",
            "0",
            "0",
            "0",
            "-p8",
            "-p8"
          ],
          "roots": [],
          "trace_square_half": "2*p8**2"
        }
      }
    ]
  },
  {
    "native_id": 18,
    "choices": [
      {
        "index": 8,
        "candidate": {
          "gamma": [
            0,
            1,
            0,
            -1,
            0,
            0
          ],
          "cartan": [
            "0",
            "0",
            "0",
            "0",
            "p8",
            "p8"
          ],
          "roots": [
            {
              "root": [
                1,
                0,
                0,
                0,
                0,
                1
              ],
              "coefficient": "-q1"
            }
          ],
          "trace_square_half": "2*p8**2"
        }
      }
    ]
  },
  {
    "native_id": 19,
    "choices": [
      {
        "index": 6,
        "candidate": {
          "gamma": [
            0,
            0,
            1,
            0,
            -1,
            0
          ],
          "cartan": [
            "0",
            "0",
            "0",
            "-p6",
            "p6",
            "0"
          ],
          "roots": [
            {
              "root": [
                0,
                0,
                -1,
                1,
                0,
                0
              ],
              "coefficient": "-p4"
            },
            {
              "root": [
                0,
                0,
                0,
                0,
                -1,
                1
              ],
              "coefficient": "p7"
            },
            {
              "root": [
                0,
                1,
                0,
                1,
                0,
                0
              ],
              "coefficient": "q5"
            }
          ],
          "trace_square_half": "2*p6**2"
        }
      }
    ]
  },
  {
    "native_id": 20,
    "choices": [
      {
        "index": 4,
        "candidate": {
          "gamma": [
            0,
            1,
            -1,
            0,
            0,
            0
          ],
          "cartan": [
            "0",
            "0",
            "p4",
            "0",
            "-p4",
            "0"
          ],
          "roots": [
            {
              "root": [
                0,
                0,
                0,
                0,
                -1,
                1
              ],
              "coefficient": "-p5"
            },
            {
              "root": [
                1,
                0,
                0,
                0,
                -1,
                0
              ],
              "coefficient": "q0"
            },
            {
              "root": [
                0,
                0,
                1,
                0,
                0,
                1
              ],
              "coefficient": "-q3"
            }
          ],
          "trace_square_half": "2*p4**2"
        }
      }
    ]
  },
  {
    "native_id": 23,
    "choices": [
      {
        "index": 8,
        "candidate": {
          "gamma": [
            0,
            1,
            0,
            -1,
            0,
            0
          ],
          "cartan": [
            "0",
            "0",
            "0",
            "0",
            "p8",
            "p8"
          ],
          "roots": [
            {
              "root": [
                1,
                0,
                0,
                0,
                0,
                1
              ],
              "coefficient": "-q1"
            }
          ],
          "trace_square_half": "2*p8**2"
        }
      }
    ]
  },
  {
    "native_id": 24,
    "choices": [
      {
        "index": 4,
        "candidate": {
          "gamma": [
            0,
            1,
            -1,
            0,
            0,
            0
          ],
          "cartan": [
            "0",
            "0",
            "p4",
            "0",
            "-p4",
            "0"
          ],
          "roots": [
            {
              "root": [
                0,
                0,
                0,
                0,
                -1,
                1
              ],
              "coefficient": "-p5"
            },
            {
              "root": [
                1,
                0,
                0,
                0,
                -1,
                0
              ],
              "coefficient": "q0"
            },
            {
              "root": [
                0,
                0,
                1,
                0,
                0,
                1
              ],
              "coefficient": "-q3"
            }
          ],
          "trace_square_half": "2*p4**2"
        }
      }
    ]
  },
  {
    "native_id": 25,
    "choices": [
      {
        "index": 4,
        "candidate": {
          "gamma": [
            0,
            1,
            -1,
            0,
            0,
            0
          ],
          "cartan": [
            "0",
            "0",
            "p4",
            "0",
            "-p4",
            "0"
          ],
          "roots": [
            {
              "root": [
                0,
                0,
                0,
                0,
                -1,
                1
              ],
              "coefficient": "-p5"
            },
            {
              "root": [
                1,
                0,
                0,
                0,
                -1,
                0
              ],
              "coefficient": "q0"
            },
            {
              "root": [
                0,
                0,
                1,
                1,
                0,
                0
              ],
              "coefficient": "-q3"
            }
          ],
          "trace_square_half": "2*p4**2"
        }
      }
    ]
  },
  {
    "native_id": 26,
    "choices": [
      {
        "index": 0,
        "candidate": {
          "gamma": [
            1,
            0,
            -1,
            0,
            0,
            0
          ],
          "cartan": [
            "p0",
            "0",
            "-p0",
            "0",
            "0",
            "0"
          ],
          "roots": [
            {
              "root": [
                0,
                0,
                -1,
                1,
                0,
                0
              ],
              "coefficient": "-p1"
            },
            {
              "root": [
                1,
                0,
                0,
                0,
                0,
                1
              ],
              "coefficient": "q1"
            }
          ],
          "trace_square_half": "2*p0**2"
        }
      }
    ]
  },
  {
    "native_id": 28,
    "choices": [
      {
        "index": 8,
        "candidate": {
          "gamma": [
            0,
            1,
            0,
            -1,
            0,
            0
          ],
          "cartan": [
            "0",
            "0",
            "0",
            "0",
            "p8",
            "p8"
          ],
          "roots": [
            {
              "root": [
                1,
                0,
                0,
                0,
                0,
                1
              ],
              "coefficient": "-q1"
            }
          ],
          "trace_square_half": "2*p8**2"
        }
      }
    ]
  },
  {
    "native_id": 29,
    "choices": [
      {
        "index": 7,
        "candidate": {
          "gamma": [
            0,
            1,
            0,
            -1,
            0,
            0
          ],
          "cartan": [
            "0",
            "0",
            "0",
            "p7",
            "0",
            "-p7"
          ],
          "roots": [
            {
              "root": [
                0,
                0,
                -1,
                1,
                0,
                0
              ],
              "coefficient": "p5"
            },
            {
              "root": [
                1,
                0,
                0,
                1,
                0,
                0
              ],
              "coefficient": "-q1"
            }
          ],
          "trace_square_half": "2*p7**2"
        }
      }
    ]
  },
  {
    "native_id": 30,
    "choices": [
      {
        "index": 3,
        "candidate": {
          "gamma": [
            0,
            0,
            0,
            1,
            0,
            -1
          ],
          "cartan": [
            "0",
            "p3",
            "0",
            "-p3",
            "0",
            "0"
          ],
          "roots": [
            {
              "root": [
                -1,
                1,
                0,
                0,
                0,
                0
              ],
              "coefficient": "p1"
            },
            {
              "root": [
                0,
                1,
                0,
                0,
                1,
                0
              ],
              "coefficient": "q5"
            }
          ],
          "trace_square_half": "2*p3**2"
        }
      }
    ]
  },
  {
    "native_id": 31,
    "choices": [
      {
        "index": 0,
        "candidate": {
          "gamma": [
            1,
            0,
            -1,
            0,
            0,
            0
          ],
          "cartan": [
            "p0",
            "0",
            "-p0",
            "0",
            "0",
            "0"
          ],
          "roots": [
            {
              "root": [
                0,
                0,
                -1,
                1,
                0,
                0
              ],
              "coefficient": "-p1"
            },
            {
              "root": [
                1,
                0,
                0,
                0,
                -1,
                0
              ],
              "coefficient": "q1"
            }
          ],
          "trace_square_half": "2*p0**2"
        }
      }
    ]
  },
  {
    "native_id": 32,
    "choices": [
      {
        "index": 0,
        "candidate": {
          "gamma": [
            1,
            0,
            -1,
            0,
            0,
            0
          ],
          "cartan": [
            "p0",
            "0",
            "-p0",
            "0",
            "0",
            "0"
          ],
          "roots": [
            {
              "root": [
                0,
                0,
                -1,
                1,
                0,
                0
              ],
              "coefficient": "-p1"
            },
            {
              "root": [
                1,
                0,
                0,
                0,
                0,
                1
              ],
              "coefficient": "q1"
            }
          ],
          "trace_square_half": "2*p0**2"
        }
      }
    ]
  },
  {
    "native_id": 33,
    "choices": [
      {
        "index": 0,
        "candidate": {
          "gamma": [
            1,
            0,
            -1,
            0,
            0,
            0
          ],
          "cartan": [
            "p0",
            "0",
            "-p0",
            "0",
            "0",
            "0"
          ],
          "roots": [
            {
              "root": [
                0,
                0,
                -1,
                1,
                0,
                0
              ],
              "coefficient": "-p1"
            },
            {
              "root": [
                1,
                0,
                0,
                1,
                0,
                0
              ],
              "coefficient": "q1"
            }
          ],
          "trace_square_half": "2*p0**2"
        }
      }
    ]
  },
  {
    "native_id": 34,
    "choices": [
      {
        "index": 7,
        "candidate": {
          "gamma": [
            0,
            1,
            0,
            -1,
            0,
            0
          ],
          "cartan": [
            "0",
            "0",
            "0",
            "p7",
            "0",
            "-p7"
          ],
          "roots": [
            {
              "root": [
                0,
                0,
                -1,
                1,
                0,
                0
              ],
              "coefficient": "p5"
            },
            {
              "root": [
                1,
                0,
                0,
                1,
                0,
                0
              ],
              "coefficient": "-q1"
            }
          ],
          "trace_square_half": "2*p7**2"
        }
      }
    ]
  },
  {
    "native_id": 35,
    "choices": [
      {
        "index": 4,
        "candidate": {
          "gamma": [
            0,
            1,
            -1,
            0,
            0,
            0
          ],
          "cartan": [
            "0",
            "0",
            "p4",
            "0",
            "-p4",
            "0"
          ],
          "roots": [
            {
              "root": [
                0,
                0,
                0,
                0,
                -1,
                1
              ],
              "coefficient": "-p5"
            },
            {
              "root": [
                1,
                0,
                0,
                0,
                -1,
                0
              ],
              "coefficient": "q0"
            },
            {
              "root": [
                0,
                1,
                1,
                0,
                0,
                0
              ],
              "coefficient": "q3"
            }
          ],
          "trace_square_half": "2*p4**2"
        }
      }
    ]
  },
  {
    "native_id": 36,
    "choices": [
      {
        "index": 0,
        "candidate": {
          "gamma": [
            1,
            0,
            -1,
            0,
            0,
            0
          ],
          "cartan": [
            "p0",
            "0",
            "-p0",
            "0",
            "0",
            "0"
          ],
          "roots": [
            {
              "root": [
                0,
                0,
                -1,
                1,
                0,
                0
              ],
              "coefficient": "-p1"
            },
            {
              "root": [
                1,
                0,
                0,
                0,
                -1,
                0
              ],
              "coefficient": "q1"
            }
          ],
          "trace_square_half": "2*p0**2"
        }
      }
    ]
  },
  {
    "native_id": 37,
    "choices": [
      {
        "index": 8,
        "candidate": {
          "gamma": [
            0,
            0,
            0,
            0,
            1,
            1
          ],
          "cartan": [
            "0",
            "0",
            "0",
            "0",
            "-p8",
            "-p8"
          ],
          "roots": [],
          "trace_square_half": "2*p8**2"
        }
      }
    ]
  },
  {
    "native_id": 38,
    "choices": [
      {
        "index": 0,
        "candidate": {
          "gamma": [
            1,
            0,
            -1,
            0,
            0,
            0
          ],
          "cartan": [
            "p0",
            "0",
            "-p0",
            "0",
            "0",
            "0"
          ],
          "roots": [
            {
              "root": [
                0,
                0,
                -1,
                1,
                0,
                0
              ],
              "coefficient": "-p1"
            },
            {
              "root": [
                1,
                0,
                0,
                0,
                0,
                1
              ],
              "coefficient": "-q1"
            }
          ],
          "trace_square_half": "2*p0**2"
        }
      }
    ]
  },
  {
    "native_id": 39,
    "choices": [
      {
        "index": 0,
        "candidate": {
          "gamma": [
            1,
            0,
            -1,
            0,
            0,
            0
          ],
          "cartan": [
            "p0",
            "0",
            "-p0",
            "0",
            "0",
            "0"
          ],
          "roots": [
            {
              "root": [
                0,
                0,
                -1,
                1,
                0,
                0
              ],
              "coefficient": "-p1"
            },
            {
              "root": [
                1,
                1,
                0,
                0,
                0,
                0
              ],
              "coefficient": "q1"
            }
          ],
          "trace_square_half": "2*p0**2"
        }
      }
    ]
  },
  {
    "native_id": 41,
    "choices": [
      {
        "index": 3,
        "candidate": {
          "gamma": [
            0,
            1,
            0,
            -1,
            0,
            0
          ],
          "cartan": [
            "0",
            "p3",
            "0",
            "-p3",
            "0",
            "0"
          ],
          "roots": [
            {
              "root": [
                -1,
                1,
                0,
                0,
                0,
                0
              ],
              "coefficient": "p1"
            },
            {
              "root": [
                1,
                1,
                0,
                0,
                0,
                0
              ],
              "coefficient": "-q1"
            }
          ],
          "trace_square_half": "2*p3**2"
        }
      }
    ]
  },
  {
    "native_id": 42,
    "choices": [
      {
        "index": 7,
        "candidate": {
          "gamma": [
            0,
            1,
            -1,
            0,
            0,
            0
          ],
          "cartan": [
            "0",
            "0",
            "0",
            "-p7",
            "0",
            "p7"
          ],
          "roots": [
            {
              "root": [
                0,
                0,
                -1,
                1,
                0,
                0
              ],
              "coefficient": "-p5"
            },
            {
              "root": [
                1,
                0,
                0,
                1,
                0,
                0
              ],
              "coefficient": "-q0"
            },
            {
              "root": [
                0,
                1,
                0,
                0,
                0,
                -1
              ],
              "coefficient": "-q3"
            }
          ],
          "trace_square_half": "2*p7**2"
        }
      }
    ]
  },
  {
    "native_id": 43,
    "choices": [
      {
        "index": 0,
        "candidate": {
          "gamma": [
            1,
            0,
            -1,
            0,
            0,
            0
          ],
          "cartan": [
            "p0",
            "0",
            "-p0",
            "0",
            "0",
            "0"
          ],
          "roots": [
            {
              "root": [
                0,
                0,
                -1,
                1,
                0,
                0
              ],
              "coefficient": "-p1"
            },
            {
              "root": [
                1,
                0,
                0,
                1,
                0,
                0
              ],
              "coefficient": "-q1"
            }
          ],
          "trace_square_half": "2*p0**2"
        }
      }
    ]
  },
  {
    "native_id": 44,
    "choices": [
      {
        "index": 3,
        "candidate": {
          "gamma": [
            0,
            1,
            0,
            -1,
            0,
            0
          ],
          "cartan": [
            "0",
            "p3",
            "0",
            "-p3",
            "0",
            "0"
          ],
          "roots": [
            {
              "root": [
                -1,
                1,
                0,
                0,
                0,
                0
              ],
              "coefficient": "p1"
            },
            {
              "root": [
                1,
                1,
                0,
                0,
                0,
                0
              ],
              "coefficient": "-q1"
            }
          ],
          "trace_square_half": "2*p3**2"
        }
      }
    ]
  },
  {
    "native_id": 45,
    "choices": [
      {
        "index": 8,
        "candidate": {
          "gamma": [
            1,
            0,
            -1,
            0,
            0,
            0
          ],
          "cartan": [
            "0",
            "0",
            "0",
            "0",
            "-p8",
            "-p8"
          ],
          "roots": [
            {
              "root": [
                0,
                1,
                0,
                0,
                1,
                0
              ],
              "coefficient": "-q1"
            }
          ],
          "trace_square_half": "2*p8**2"
        }
      }
    ]
  },
  {
    "native_id": 46,
    "choices": [
      {
        "index": 8,
        "candidate": {
          "gamma": [
            1,
            0,
            -1,
            0,
            0,
            0
          ],
          "cartan": [
            "0",
            "0",
            "0",
            "0",
            "-p8",
            "-p8"
          ],
          "roots": [
            {
              "root": [
                0,
                0,
                0,
                1,
                1,
                0
              ],
              "coefficient": "q1"
            }
          ],
          "trace_square_half": "2*p8**2"
        }
      }
    ]
  },
  {
    "native_id": 47,
    "choices": [
      {
        "index": 8,
        "candidate": {
          "gamma": [
            0,
            0,
            0,
            0,
            1,
            1
          ],
          "cartan": [
            "0",
            "0",
            "0",
            "0",
            "-p8",
            "-p8"
          ],
          "roots": [],
          "trace_square_half": "2*p8**2"
        }
      }
    ]
  }
]

==> anc/model9/stratum_ledger.csv <==
cell_index,compatible_native_id,signed_permutation,word,codimension,cell_dimension_M1,u_stabilizer_dimension,character_equations,compatible_dimension_M1,wavefront_condition,descendant_or_mechanism,status,first_issue
0,0,"[1, 2, 3, 4, 5, 6]",identity,0,67,0,\text{none},67,Native nilpotent wavefront on current ambient open,Siegel Levi / balanced GR-NW,VERIFIED (with predecessor where spectral),None
1,1,"[1, 2, 3, 4, -6, -5]",6,1,66,1,q_{8}=-p_{8},65,Native nilpotent wavefront on current ambient open,Complete compatible manifold / certified conormal,VERIFIED (with predecessor where spectral),None
2,2,"[1, 2, 3, 5, 4, 6]",4,1,66,1,q_{6}=-p_{6},65,Native nilpotent wavefront on current ambient open,Siegel Levi / balanced GR-NW,VERIFIED (with predecessor where spectral),None
3,3,"[1, 3, 2, 4, 5, 6]",2,1,66,1,q_{2}=-p_{2},65,Native nilpotent wavefront on current ambient open,Siegel Levi / balanced GR-NW,VERIFIED (with predecessor where spectral),None
4,,"[1, 2, 3, -6, 4, -5]",64,2,65,2,"q_{6}=0,\ p_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
5,,"[1, 2, 3, 5, -6, -4]",46,2,65,2,"p_{6}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
6,4,"[1, 3, 2, 4, -6, -5]",26,2,65,2,"q_{2}=-p_{2},\ q_{8}=-p_{8}",63,Native nilpotent wavefront on current ambient open,Complete compatible manifold / certified conormal,VERIFIED (with predecessor where spectral),None
7,5,"[1, 3, 2, 5, 4, 6]",24,2,65,2,"q_{2}=-p_{2},\ q_{6}=-p_{6}",63,Native nilpotent wavefront on current ambient open,Siegel Levi / balanced GR-NW,VERIFIED (with predecessor where spectral),None
8,6,"[1, 2, 3, -6, 5, -4]",464,3,64,3,"q_{6}=-p_{8},\ q_{8}=-p_{6}",62,Native nilpotent wavefront on current ambient open,Complete compatible manifold / certified conormal,VERIFIED (with predecessor where spectral),None
9,,"[1, 3, 2, -6, 4, -5]",264,3,64,3,"q_{2}=-p_{2},\ q_{6}=0,\ p_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
10,,"[1, 3, 2, 5, -6, -4]",246,3,64,3,"q_{2}=-p_{2},\ p_{6}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
11,7,"[1, 3, 4, 5, 2, 6]",234,3,64,3,"p_{2}=0,\ q_{4}=-p_{3},\ q_{6}=0",61,Native nilpotent wavefront on current ambient open,Siegel Levi / balanced GR-NW,VERIFIED (with predecessor where spectral),None
12,8,"[1, 5, 2, 3, 4, 6]",432,3,64,3,"q_{2}=0,\ q_{3}=-p_{4},\ p_{6}=0",61,Native nilpotent wavefront on current ambient open,Siegel Levi / balanced GR-NW,VERIFIED (with predecessor where spectral),None
13,,"[1, -6, 2, 3, 4, -5]",6432,4,63,4,"q_{2}=0,\ q_{3}=0,\ p_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
14,9,"[1, 2, 3, -4, 5, -6]",4564,4,63,4,"p_{6}=0,\ q_{6}=0,\ q_{7}=p_{7}",60,Native nilpotent wavefront on current ambient open,Complete compatible manifold / certified conormal,VERIFIED (with predecessor where spectral),None
15,10,"[1, 2, 5, -6, 3, -4]",4364,4,63,4,"q_{4}=p_{4},\ p_{6}=0,\ q_{6}=0",60,Native nilpotent wavefront on current ambient open,Complete compatible manifold / certified conormal,VERIFIED (with predecessor where spectral),None
16,11,"[1, 2, 5, 6, 3, 4]",4354,4,63,4,"q_{4}=p_{4},\ q_{5}=p_{6},\ q_{6}=p_{5},\ q_{7}=p_{7}",59,Native nilpotent wavefront on current ambient open,Siegel Levi / balanced GR-NW,VERIFIED (with predecessor where spectral),None
17,12,"[1, 3, 2, -6, 5, -4]",2464,4,63,4,"q_{2}=-p_{2},\ q_{6}=-p_{8},\ q_{8}=-p_{6}",60,Native nilpotent wavefront on current ambient open,Complete compatible manifold / certified conormal,VERIFIED (with predecessor where spectral),None
18,,"[1, 3, 4, -6, 2, -5]",2364,4,63,4,"p_{2}=0,\ q_{4}=-p_{3},\ q_{6}=0,\ p_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
19,,"[1, 3, 4, 5, -6, -2]",2346,4,63,4,"p_{2}=0,\ p_{3}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
20,,"[1, 5, 2, 3, -6, -4]",4326,4,63,4,"q_{2}=0,\ q_{3}=-p_{4},\ p_{6}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
21,13,"[3, 4, 1, 2, 5, 6]",2132,4,63,4,"q_{0}=p_{0},\ q_{1}=p_{2},\ q_{2}=p_{1},\ q_{3}=p_{3}",59,Native nilpotent wavefront on current ambient open,Siegel Levi / balanced GR-NW,VERIFIED (with predecessor where spectral),None
22,,"[1, -6, 2, 3, 5, -4]",46432,5,62,5,"q_{2}=0,\ q_{3}=0,\ p_{8}=0,\ q_{8}=-p_{6}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
23,,"[1, 2, -6, -5, 3, 4]",64354,5,62,5,"p_{8}=0,\ q_{4}=0,\ q_{5}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
24,14,"[1, 2, 5, -4, 3, -6]",43564,5,62,5,"p_{6}=0,\ q_{4}=p_{4},\ q_{6}=0,\ q_{7}=p_{7}",58,Native nilpotent wavefront on current ambient open,Complete compatible manifold / certified conormal,VERIFIED (with predecessor where spectral),None
25,,"[1, 2, 5, 6, -4, -3]",43546,5,62,5,"p_{6}=0,\ p_{4}=0,\ p_{7}=0,\ p_{5}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
26,15,"[1, 3, 2, -4, 5, -6]",24564,5,62,5,"q_{2}=-p_{2},\ p_{6}=0,\ q_{6}=0,\ q_{7}=p_{7}",58,Native nilpotent wavefront on current ambient open,Complete compatible manifold / certified conormal,VERIFIED (with predecessor where spectral),None
27,,"[1, 3, 4, -6, 5, -2]",23464,5,62,5,"p_{2}=0,\ p_{3}=0,\ q_{6}=-p_{8},\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
28,,"[1, 3, 5, -6, 2, -4]",24364,5,62,5,"p_{2}=0,\ q_{4}=0,\ p_{6}=0,\ q_{6}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
29,,"[1, 3, 5, 6, 2, 4]",24354,5,62,5,"p_{2}=0,\ q_{4}=0,\ q_{5}=p_{6},\ q_{6}=0,\ q_{7}=p_{7}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
30,,"[1, 5, 2, -6, 3, -4]",43264,5,62,5,"q_{2}=0,\ p_{4}=0,\ p_{6}=0,\ q_{6}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
31,,"[1, 5, 2, 6, 3, 4]",43254,5,62,5,"q_{2}=0,\ p_{4}=0,\ p_{6}=0,\ q_{6}=p_{5},\ q_{7}=p_{7}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
32,16,"[1, 5, 3, 4, 2, 6]",23432,5,62,5,"q_{2}=p_{4},\ q_{3}=p_{6},\ q_{4}=-p_{2},\ q_{6}=-p_{3}",58,Native nilpotent wavefront on current ambient open,Siegel Levi / balanced GR-NW,VERIFIED (with predecessor where spectral),None
33,17,"[3, 4, 1, 2, -6, -5]",21326,5,62,5,"q_{0}=p_{0},\ q_{1}=p_{2},\ q_{2}=p_{1},\ q_{3}=p_{3},\ q_{8}=-p_{8}",57,Native nilpotent wavefront on current ambient open,Complete compatible manifold / certified conormal,VERIFIED (with predecessor where spectral),None
34,,"[3, 4, 1, 5, 2, 6]",21324,5,62,5,"q_{0}=p_{0},\ p_{2}=0,\ q_{2}=p_{1},\ p_{3}=0,\ q_{6}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
35,,"[3, 5, 1, 2, 4, 6]",21432,5,62,5,"q_{0}=p_{0},\ q_{1}=p_{2},\ q_{2}=0,\ q_{3}=0,\ p_{6}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
36,,"[1, -6, 2, -5, 3, 4]",643254,6,61,6,"q_{2}=0,\ p_{8}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
37,18,"[1, -6, 2, 5, 3, -4]",436432,6,61,6,"q_{2}=0,\ q_{3}=p_{8},\ q_{6}=p_{4},\ p_{6}=0",57,Native nilpotent wavefront on current ambient open,Complete compatible manifold / certified conormal,VERIFIED (with predecessor where spectral),None
38,,"[1, -6, 3, 4, 2, -5]",236432,6,61,6,"q_{2}=0,\ q_{3}=0,\ p_{8}=0,\ q_{4}=-p_{2},\ q_{6}=-p_{3}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
39,,"[1, -4, 2, 3, 5, -6]",456432,6,61,6,"q_{2}=0,\ q_{3}=0,\ p_{6}=0,\ p_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
40,,"[1, 2, -6, -5, -4, -3]",643546,6,61,6,"p_{8}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
41,,"[1, 2, -6, -4, 3, 5]",464354,6,61,6,"q_{4}=0,\ q_{5}=p_{8},\ q_{6}=0,\ p_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
42,,"[1, 2, 5, -4, 6, -3]",435464,6,61,6,"p_{6}=0,\ p_{4}=0,\ p_{7}=0,\ q_{6}=0,\ q_{8}=p_{5}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
43,,"[1, 3, -6, -5, 2, 4]",264354,6,61,6,"p_{2}=0,\ p_{8}=0,\ q_{4}=0,\ q_{5}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
44,,"[1, 3, 4, -2, 5, -6]",234564,6,61,6,"p_{2}=0,\ p_{3}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
45,19,"[1, 3, 5, -6, 4, -2]",234364,6,61,6,"p_{2}=0,\ q_{4}=-p_{6},\ q_{6}=0,\ q_{8}=-p_{3}",57,Native nilpotent wavefront on current ambient open,Complete compatible manifold / certified conormal,VERIFIED (with predecessor where spectral),None
46,,"[1, 3, 5, -4, 2, -6]",243564,6,61,6,"p_{2}=0,\ p_{6}=0,\ q_{4}=0,\ q_{6}=0,\ q_{7}=p_{7}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
47,,"[1, 3, 5, 6, -4, -2]",243546,6,61,6,"p_{2}=0,\ p_{6}=0,\ p_{7}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
48,,"[1, 5, 2, -4, 3, -6]",432564,6,61,6,"q_{2}=0,\ p_{6}=0,\ p_{4}=0,\ q_{6}=0,\ q_{7}=p_{7}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
49,,"[1, 5, 2, 6, -4, -3]",432546,6,61,6,"q_{2}=0,\ p_{6}=0,\ p_{4}=0,\ p_{7}=0,\ p_{5}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
50,20,"[1, 5, 3, -6, 2, -4]",243264,6,61,6,"q_{2}=p_{4},\ p_{6}=0,\ q_{4}=-p_{2},\ q_{6}=0",57,Native nilpotent wavefront on current ambient open,Complete compatible manifold / certified conormal,VERIFIED (with predecessor where spectral),None
51,,"[1, 5, 3, 4, -6, -2]",234326,6,61,6,"q_{2}=p_{4},\ q_{3}=p_{6},\ p_{2}=0,\ p_{3}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
52,21,"[1, 5, 3, 6, 2, 4]",243254,6,61,6,"q_{2}=p_{4},\ p_{6}=0,\ q_{4}=-p_{2},\ q_{6}=0,\ q_{7}=p_{7}",56,Native nilpotent wavefront on current ambient open,Siegel Levi / balanced GR-NW,VERIFIED (with predecessor where spectral),None
53,,"[3, -6, 1, 2, 4, -5]",216432,6,61,6,"q_{0}=p_{0},\ q_{1}=p_{2},\ q_{2}=0,\ q_{3}=0,\ p_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
54,,"[3, 4, 1, -6, 2, -5]",213264,6,61,6,"q_{0}=p_{0},\ p_{2}=0,\ q_{2}=p_{1},\ p_{3}=0,\ q_{6}=0,\ p_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
55,,"[3, 4, 1, 5, -6, -2]",213246,6,61,6,"q_{0}=p_{0},\ p_{2}=0,\ q_{2}=p_{1},\ p_{3}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
56,,"[3, 5, 1, 2, -6, -4]",214326,6,61,6,"q_{0}=p_{0},\ q_{1}=p_{2},\ q_{2}=0,\ q_{3}=0,\ p_{6}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
57,22,"[3, 5, 1, 4, 2, 6]",213432,6,61,6,"q_{0}=p_{0},\ p_{2}=0,\ q_{2}=0,\ q_{3}=p_{6},\ q_{6}=-p_{3}",56,Native nilpotent wavefront on current ambient open,Siegel Levi / balanced GR-NW,VERIFIED (with predecessor where spectral),None
58,,"[1, -6, 2, -5, -4, -3]",6432546,7,60,7,"q_{2}=0,\ p_{8}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
59,,"[1, -6, 2, -4, 3, 5]",4643254,7,60,7,"q_{2}=0,\ p_{8}=0,\ q_{6}=0,\ p_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
60,,"[1, -6, 3, -5, 2, 4]",2643254,7,60,7,"q_{2}=0,\ p_{8}=0,\ q_{4}=-p_{2},\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
61,,"[1, -6, 3, 4, 5, -2]",2346432,7,60,7,"q_{2}=0,\ q_{3}=0,\ p_{8}=0,\ p_{2}=0,\ p_{3}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
62,23,"[1, -6, 3, 5, 2, -4]",2436432,7,60,7,"q_{2}=0,\ q_{3}=p_{8},\ q_{4}=-p_{2},\ q_{6}=0,\ p_{6}=0",55,Native nilpotent wavefront on current ambient open,Complete compatible manifold / certified conormal,VERIFIED (with predecessor where spectral),None
63,,"[1, -4, 2, 5, 3, -6]",4356432,7,60,7,"q_{2}=0,\ p_{6}=0,\ q_{3}=0,\ p_{7}=0,\ q_{6}=p_{4}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
64,,"[1, 2, -6, -4, -5, -3]",4643546,7,60,7,"p_{8}=0,\ q_{6}=-p_{6},\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
65,,"[1, 3, -6, -5, -4, -2]",2643546,7,60,7,"p_{2}=0,\ p_{8}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
66,,"[1, 3, -6, -4, 2, 5]",2464354,7,60,7,"p_{2}=0,\ q_{4}=0,\ q_{5}=p_{8},\ q_{6}=0,\ p_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
67,,"[1, 3, 5, -4, 6, -2]",2435464,7,60,7,"p_{2}=0,\ p_{6}=0,\ p_{7}=0,\ q_{6}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
68,,"[1, 3, 5, -2, 4, -6]",2343564,7,60,7,"p_{2}=0,\ q_{4}=-p_{6},\ p_{3}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
69,,"[1, 5, 2, -4, 6, -3]",4325464,7,60,7,"q_{2}=0,\ p_{6}=0,\ p_{4}=0,\ p_{7}=0,\ q_{6}=0,\ q_{8}=p_{5}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
70,24,"[1, 5, 3, -6, 4, -2]",2343264,7,60,7,"q_{2}=p_{4},\ p_{6}=0,\ p_{2}=0,\ q_{6}=0,\ q_{8}=-p_{3}",55,Native nilpotent wavefront on current ambient open,Complete compatible manifold / certified conormal,VERIFIED (with predecessor where spectral),None
71,25,"[1, 5, 3, -4, 2, -6]",2432564,7,60,7,"q_{2}=p_{4},\ p_{6}=0,\ q_{4}=-p_{2},\ q_{6}=0,\ q_{7}=p_{7}",55,Native nilpotent wavefront on current ambient open,Complete compatible manifold / certified conormal,VERIFIED (with predecessor where spectral),None
72,,"[1, 5, 3, 6, -4, -2]",2432546,7,60,7,"q_{2}=p_{4},\ p_{6}=0,\ p_{2}=0,\ p_{7}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
73,,"[3, -6, 1, 2, 5, -4]",2146432,7,60,7,"q_{0}=p_{0},\ q_{1}=p_{2},\ q_{2}=0,\ q_{3}=0,\ p_{8}=0,\ q_{8}=-p_{6}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
74,,"[3, -6, 1, 4, 2, -5]",2136432,7,60,7,"q_{0}=p_{0},\ p_{2}=0,\ q_{2}=0,\ q_{3}=0,\ p_{8}=0,\ q_{6}=-p_{3}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
75,,"[3, 4, 1, -6, 5, -2]",2132464,7,60,7,"q_{0}=p_{0},\ p_{2}=0,\ q_{2}=p_{1},\ p_{3}=0,\ q_{6}=-p_{8},\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
76,26,"[3, 5, 1, -6, 2, -4]",2143264,7,60,7,"q_{0}=p_{0},\ p_{2}=0,\ q_{2}=0,\ p_{6}=0,\ q_{6}=0",55,Native nilpotent wavefront on current ambient open,Complete compatible manifold / certified conormal,VERIFIED (with predecessor where spectral),None
77,,"[3, 5, 1, 4, -6, -2]",2134326,7,60,7,"q_{0}=p_{0},\ p_{2}=0,\ q_{2}=0,\ q_{3}=p_{6},\ p_{3}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
78,27,"[3, 5, 1, 6, 2, 4]",2143254,7,60,7,"q_{0}=p_{0},\ p_{2}=0,\ q_{2}=0,\ p_{6}=0,\ q_{6}=0,\ q_{7}=p_{7}",54,Native nilpotent wavefront on current ambient open,Siegel Levi / balanced GR-NW,VERIFIED (with predecessor where spectral),None
79,,"[1, -6, 2, -4, -5, -3]",46432546,8,59,8,"q_{2}=0,\ p_{8}=0,\ q_{6}=-p_{6},\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
80,,"[1, -6, 3, -5, -4, -2]",26432546,8,59,8,"q_{2}=0,\ p_{8}=0,\ p_{2}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
81,,"[1, -6, 3, -4, 2, 5]",24643254,8,59,8,"q_{2}=0,\ p_{8}=0,\ q_{4}=-p_{2},\ q_{6}=0,\ p_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
82,28,"[1, -6, 3, 5, 4, -2]",23436432,8,59,8,"q_{2}=0,\ q_{3}=p_{8},\ p_{2}=0,\ q_{6}=-p_{6},\ q_{8}=-p_{3}",54,Native nilpotent wavefront on current ambient open,Complete compatible manifold / certified conormal,VERIFIED (with predecessor where spectral),None
83,29,"[1, -4, 2, -6, 3, 5]",45643254,8,59,8,"q_{2}=0,\ q_{3}=p_{7},\ p_{6}=0,\ q_{6}=0,\ q_{7}=p_{8}",54,Native nilpotent wavefront on current ambient open,Complete compatible manifold / certified conormal,VERIFIED (with predecessor where spectral),None
84,,"[1, -4, 2, 5, 6, -3]",43546432,8,59,8,"q_{2}=0,\ p_{6}=0,\ q_{3}=0,\ p_{7}=0,\ p_{4}=0,\ q_{8}=p_{5}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
85,,"[1, -4, 3, 5, 2, -6]",24356432,8,59,8,"q_{2}=0,\ p_{6}=0,\ q_{3}=0,\ p_{7}=0,\ q_{4}=-p_{2},\ q_{6}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
86,,"[1, -2, 3, 4, 5, -6]",23456432,8,59,8,"p_{2}=0,\ q_{2}=0,\ p_{3}=0,\ q_{3}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
87,,"[1, 3, -6, -4, -5, -2]",24643546,8,59,8,"p_{2}=0,\ p_{8}=0,\ q_{6}=-p_{6},\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
88,,"[1, 3, -6, -2, 4, 5]",23464354,8,59,8,"p_{2}=0,\ q_{4}=0,\ q_{5}=p_{8},\ p_{3}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
89,30,"[1, 3, 5, -2, 6, -4]",23435464,8,59,8,"p_{2}=0,\ p_{6}=0,\ q_{6}=0,\ q_{7}=p_{3},\ q_{8}=-p_{7}",54,Native nilpotent wavefront on current ambient open,Complete compatible manifold / certified conormal,VERIFIED (with predecessor where spectral),None
90,,"[1, 5, -6, -4, 2, 3]",43264354,8,59,8,"p_{6}=0,\ p_{4}=0,\ q_{4}=0,\ q_{5}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
91,,"[1, 5, 3, -4, 6, -2]",24325464,8,59,8,"q_{2}=p_{4},\ p_{6}=0,\ p_{2}=0,\ p_{7}=0,\ q_{6}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
92,,"[1, 5, 3, -2, 4, -6]",23432564,8,59,8,"q_{2}=p_{4},\ p_{6}=0,\ p_{2}=0,\ p_{3}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
93,,"[1, 5, 6, -4, 2, -3]",43254364,8,59,8,"p_{6}=0,\ p_{4}=0,\ p_{7}=0,\ q_{4}=0,\ p_{5}=0,\ q_{6}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
94,,"[3, -6, 1, -5, 2, 4]",21643254,8,59,8,"q_{0}=p_{0},\ p_{2}=0,\ q_{2}=0,\ p_{8}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
95,,"[3, -6, 1, 4, 5, -2]",21346432,8,59,8,"q_{0}=p_{0},\ p_{2}=0,\ q_{2}=0,\ q_{3}=0,\ p_{8}=0,\ p_{3}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
96,31,"[3, -6, 1, 5, 2, -4]",21436432,8,59,8,"q_{0}=p_{0},\ p_{2}=0,\ q_{2}=0,\ q_{3}=p_{8},\ q_{6}=0,\ p_{6}=0",53,Native nilpotent wavefront on current ambient open,Complete compatible manifold / certified conormal,VERIFIED (with predecessor where spectral),None
97,,"[3, -4, 1, 2, 5, -6]",21456432,8,59,8,"q_{0}=p_{0},\ q_{1}=p_{2},\ q_{2}=0,\ q_{3}=0,\ p_{6}=0,\ p_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
98,,"[3, 4, 1, -2, 5, -6]",21324564,8,59,8,"q_{0}=p_{0},\ p_{2}=0,\ q_{2}=p_{1},\ p_{3}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
99,,"[3, 4, 5, -6, 1, -2]",21324364,8,59,8,"p_{0}=0,\ p_{2}=0,\ p_{1}=0,\ p_{3}=0,\ q_{4}=0,\ q_{6}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
100,,"[3, 4, 5, 6, 1, 2]",21324354,8,59,8,"p_{0}=0,\ p_{2}=0,\ p_{1}=0,\ p_{3}=0,\ q_{4}=0,\ q_{5}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
101,32,"[3, 5, 1, -6, 4, -2]",21343264,8,59,8,"q_{0}=p_{0},\ p_{2}=0,\ q_{2}=0,\ p_{6}=0,\ q_{6}=0,\ q_{8}=-p_{3}",53,Native nilpotent wavefront on current ambient open,Complete compatible manifold / certified conormal,VERIFIED (with predecessor where spectral),None
102,33,"[3, 5, 1, -4, 2, -6]",21432564,8,59,8,"q_{0}=p_{0},\ p_{2}=0,\ q_{2}=0,\ p_{6}=0,\ q_{6}=0,\ q_{7}=p_{7}",53,Native nilpotent wavefront on current ambient open,Complete compatible manifold / certified conormal,VERIFIED (with predecessor where spectral),None
103,,"[3, 5, 1, 6, -4, -2]",21432546,8,59,8,"q_{0}=p_{0},\ p_{2}=0,\ q_{2}=0,\ p_{6}=0,\ p_{7}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
104,,"[5, -6, 1, 2, 3, -4]",43216432,8,59,8,"q_{0}=0,\ q_{1}=0,\ p_{4}=0,\ p_{6}=0,\ q_{2}=0,\ q_{3}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
105,,"[5, 6, 1, 2, 3, 4]",43215432,8,59,8,"q_{0}=0,\ q_{1}=0,\ p_{4}=0,\ p_{6}=0,\ q_{2}=0,\ q_{3}=0,\ p_{5}=0,\ p_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
106,,"[-6, -5, 1, 2, 3, 4]",643215432,9,58,9,"p_{8}=0,\ q_{0}=0,\ q_{1}=0,\ q_{2}=0,\ q_{3}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
107,,"[1, -6, -5, -4, 2, -3]",643254364,9,58,9,"p_{8}=0,\ q_{4}=0,\ q_{6}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
108,,"[1, -6, 3, -4, -5, -2]",246432546,9,58,9,"q_{2}=0,\ p_{8}=0,\ p_{2}=0,\ q_{6}=-p_{6},\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
109,,"[1, -6, 3, -2, 4, 5]",234643254,9,58,9,"q_{2}=0,\ p_{8}=0,\ p_{2}=0,\ p_{3}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
110,,"[1, -6, 5, -4, 2, 3]",432643254,9,58,9,"q_{2}=-p_{8},\ p_{6}=0,\ q_{4}=0,\ q_{5}=-p_{4},\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
111,,"[1, -4, 2, -6, -5, -3]",456432546,9,58,9,"q_{2}=0,\ q_{3}=p_{7},\ p_{6}=0,\ p_{8}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
112,34,"[1, -4, 3, -6, 2, 5]",245643254,9,58,9,"q_{2}=0,\ q_{3}=p_{7},\ p_{6}=0,\ q_{4}=-p_{2},\ q_{6}=0,\ q_{7}=p_{8}",52,Native nilpotent wavefront on current ambient open,Complete compatible manifold / certified conormal,VERIFIED (with predecessor where spectral),None
113,,"[1, -4, 3, 5, 6, -2]",243546432,9,58,9,"q_{2}=0,\ p_{6}=0,\ q_{3}=0,\ p_{7}=0,\ p_{2}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
114,,"[1, -2, 3, 5, 4, -6]",234356432,9,58,9,"p_{2}=0,\ q_{2}=0,\ q_{3}=0,\ p_{3}=0,\ q_{6}=-p_{6}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
115,,"[1, 2, -4, -3, 5, 6]",435464354,9,58,9,"p_{6}=0,\ q_{4}=0,\ p_{7}=0,\ q_{5}=0,\ p_{4}=0,\ q_{6}=0,\ p_{5}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
116,,"[1, 3, -6, -2, -5, -4]",234643546,9,58,9,"p_{2}=0,\ p_{8}=0,\ q_{6}=0,\ q_{7}=p_{3},\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
117,,"[1, 5, -6, -4, -3, -2]",432643546,9,58,9,"p_{6}=0,\ p_{4}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
118,35,"[1, 5, 3, -2, 6, -4]",234325464,9,58,9,"q_{2}=p_{4},\ p_{6}=0,\ p_{2}=0,\ q_{6}=0,\ q_{7}=p_{3},\ q_{8}=-p_{7}",52,Native nilpotent wavefront on current ambient open,Complete compatible manifold / certified conormal,VERIFIED (with predecessor where spectral),None
119,,"[1, 5, 6, -4, 3, -2]",243254364,9,58,9,"p_{6}=0,\ p_{4}=0,\ p_{7}=0,\ q_{4}=p_{5},\ q_{6}=0,\ q_{8}=-p_{2}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
120,,"[3, -6, 1, -5, -4, -2]",216432546,9,58,9,"q_{0}=p_{0},\ p_{2}=0,\ q_{2}=0,\ p_{8}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
121,,"[3, -6, 1, -4, 2, 5]",214643254,9,58,9,"q_{0}=p_{0},\ p_{2}=0,\ q_{2}=0,\ p_{8}=0,\ q_{6}=0,\ p_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
122,36,"[3, -6, 1, 5, 4, -2]",213436432,9,58,9,"q_{0}=p_{0},\ p_{2}=0,\ q_{2}=0,\ q_{3}=p_{8},\ q_{6}=-p_{6},\ q_{8}=-p_{3}",52,Native nilpotent wavefront on current ambient open,Complete compatible manifold / certified conormal,VERIFIED (with predecessor where spectral),None
123,,"[3, -4, 1, 5, 2, -6]",214356432,9,58,9,"q_{0}=p_{0},\ p_{2}=0,\ q_{2}=0,\ p_{6}=0,\ q_{3}=0,\ p_{7}=0,\ q_{6}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
124,,"[3, -2, 1, 4, 5, -6]",213456432,9,58,9,"p_{2}=0,\ q_{0}=p_{0},\ q_{2}=0,\ p_{3}=0,\ q_{3}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
125,,"[3, 4, -6, -5, 1, 2]",213264354,9,58,9,"p_{0}=0,\ p_{2}=0,\ p_{1}=0,\ p_{3}=0,\ p_{8}=0,\ q_{4}=0,\ q_{5}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
126,,"[3, 4, 5, -2, 1, -6]",213243564,9,58,9,"p_{2}=0,\ p_{0}=0,\ p_{3}=0,\ p_{1}=0,\ q_{4}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
127,,"[3, 4, 5, 6, -2, -1]",213243546,9,58,9,"p_{2}=0,\ p_{0}=0,\ p_{3}=0,\ p_{1}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
128,,"[3, 5, 1, -4, 6, -2]",214325464,9,58,9,"q_{0}=p_{0},\ p_{2}=0,\ q_{2}=0,\ p_{6}=0,\ p_{7}=0,\ q_{6}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
129,,"[3, 5, 1, -2, 4, -6]",213432564,9,58,9,"q_{0}=p_{0},\ p_{2}=0,\ q_{2}=0,\ p_{6}=0,\ p_{3}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
130,,"[3, 5, 4, -6, 1, -2]",213243264,9,58,9,"p_{0}=0,\ p_{2}=0,\ q_{2}=-p_{6},\ q_{4}=p_{1},\ p_{3}=0,\ q_{6}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
131,,"[3, 5, 4, 6, 1, 2]",213243254,9,58,9,"p_{0}=0,\ p_{2}=0,\ q_{2}=-p_{6},\ q_{4}=p_{1},\ q_{5}=p_{3},\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
132,,"[5, -6, 1, 3, 2, -4]",243216432,9,58,9,"q_{0}=0,\ q_{1}=-p_{4},\ p_{6}=0,\ q_{2}=0,\ q_{3}=0,\ q_{6}=-p_{2}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
133,,"[5, -4, 1, 2, 3, -6]",432156432,9,58,9,"p_{6}=0,\ q_{0}=0,\ q_{1}=0,\ p_{4}=0,\ q_{2}=0,\ q_{3}=0,\ p_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
134,,"[5, 6, 1, 2, -4, -3]",432154326,9,58,9,"q_{0}=0,\ q_{1}=0,\ p_{6}=0,\ p_{4}=0,\ q_{2}=0,\ q_{3}=0,\ p_{7}=0,\ p_{5}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
135,,"[5, 6, 1, 3, 2, 4]",243215432,9,58,9,"q_{0}=0,\ q_{1}=-p_{4},\ p_{6}=0,\ q_{2}=0,\ q_{3}=-p_{5},\ p_{7}=0,\ q_{6}=-p_{2}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
136,,"[-6, -5, 1, 2, -4, -3]",6432154326,10,57,10,"p_{8}=0,\ q_{0}=0,\ q_{1}=0,\ q_{2}=0,\ q_{3}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
137,,"[-6, -5, 1, 3, 2, 4]",2643215432,10,57,10,"p_{8}=0,\ q_{0}=0,\ q_{1}=0,\ q_{2}=0,\ q_{3}=0,\ q_{6}=-p_{2}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
138,,"[-6, -4, 1, 2, 3, 5]",4643215432,10,57,10,"q_{0}=0,\ q_{1}=0,\ p_{8}=0,\ q_{2}=0,\ q_{3}=0,\ p_{6}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
139,,"[1, -6, -5, -4, 3, -2]",2643254364,10,57,10,"p_{8}=0,\ q_{4}=0,\ q_{6}=0,\ q_{8}=-p_{2}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
140,,"[1, -6, 3, -2, -5, -4]",2346432546,10,57,10,"q_{2}=0,\ p_{8}=0,\ p_{2}=0,\ q_{6}=0,\ q_{7}=p_{3},\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
141,,"[1, -6, 5, -4, -3, -2]",4326432546,10,57,10,"q_{2}=-p_{8},\ p_{6}=0,\ p_{4}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
142,,"[1, -4, 2, -3, 5, 6]",4354643254,10,57,10,"q_{2}=0,\ p_{6}=0,\ p_{7}=0,\ p_{4}=0,\ q_{6}=0,\ p_{5}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
143,,"[1, -4, 3, -6, -5, -2]",2456432546,10,57,10,"q_{2}=0,\ q_{3}=p_{7},\ p_{6}=0,\ p_{2}=0,\ p_{8}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
144,,"[1, -4, 5, -6, 2, 3]",4325643254,10,57,10,"p_{6}=0,\ q_{2}=0,\ q_{3}=p_{7},\ q_{4}=0,\ q_{5}=-p_{4},\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
145,,"[1, -4, 5, 6, 2, -3]",4325436432,10,57,10,"p_{6}=0,\ q_{2}=0,\ p_{7}=0,\ q_{3}=0,\ q_{4}=0,\ p_{4}=0,\ q_{6}=0,\ p_{5}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
146,,"[1, -2, 3, -6, 4, 5]",2345643254,10,57,10,"p_{2}=0,\ q_{2}=0,\ q_{3}=0,\ p_{3}=0,\ q_{6}=0,\ q_{7}=p_{8}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
147,,"[1, -2, 3, 5, 6, -4]",2343546432,10,57,10,"p_{2}=0,\ q_{2}=0,\ q_{3}=0,\ p_{3}=0,\ p_{6}=0,\ q_{8}=-p_{7}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
148,37,"[1, 2, -4, -3, -6, -5]",4354643546,10,57,10,"q_{4}=-p_{7},\ q_{5}=p_{6},\ q_{6}=p_{5},\ q_{7}=-p_{4},\ q_{8}=-p_{8}",52,Native nilpotent wavefront on current ambient open,Complete compatible manifold / certified conormal,VERIFIED (with predecessor where spectral),None
149,,"[1, 3, -4, -2, 5, 6]",2435464354,10,57,10,"p_{2}=0,\ p_{6}=0,\ q_{4}=0,\ p_{7}=0,\ q_{5}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
150,,"[1, 5, -6, -2, 3, 4]",2343264354,10,57,10,"p_{4}=0,\ p_{6}=0,\ q_{4}=0,\ q_{5}=0,\ p_{2}=0,\ q_{6}=0,\ p_{3}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
151,,"[1, 5, -4, -3, 2, 6]",4325464354,10,57,10,"p_{6}=0,\ p_{4}=0,\ q_{4}=0,\ p_{7}=0,\ q_{5}=0,\ q_{6}=0,\ p_{5}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
152,,"[1, 5, 6, -2, 3, -4]",2343254364,10,57,10,"p_{4}=0,\ p_{6}=0,\ q_{4}=p_{5},\ p_{7}=0,\ p_{2}=0,\ q_{6}=0,\ q_{7}=p_{3}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
153,,"[3, -6, 1, -4, -5, -2]",2146432546,10,57,10,"q_{0}=p_{0},\ p_{2}=0,\ q_{2}=0,\ p_{8}=0,\ q_{6}=-p_{6},\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
154,,"[3, -6, 1, -2, 4, 5]",2134643254,10,57,10,"q_{0}=p_{0},\ p_{2}=0,\ q_{2}=0,\ p_{8}=0,\ p_{3}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
155,,"[3, -6, 4, -5, 1, 2]",2132643254,10,57,10,"p_{0}=0,\ p_{2}=0,\ q_{2}=0,\ p_{8}=0,\ q_{4}=p_{1},\ q_{5}=p_{3},\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
156,,"[3, -6, 4, 5, 1, -2]",2132436432,10,57,10,"p_{0}=0,\ p_{2}=0,\ q_{2}=0,\ q_{3}=p_{8},\ q_{4}=p_{1},\ p_{3}=0,\ q_{6}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
157,38,"[3, -4, 1, -6, 2, 5]",2145643254,10,57,10,"q_{0}=p_{0},\ p_{2}=0,\ q_{2}=0,\ q_{3}=p_{7},\ p_{6}=0,\ q_{6}=0,\ q_{7}=p_{8}",50,Native nilpotent wavefront on current ambient open,Complete compatible manifold / certified conormal,VERIFIED (with predecessor where spectral),None
158,,"[3, -4, 1, 5, 6, -2]",2143546432,10,57,10,"q_{0}=p_{0},\ p_{2}=0,\ q_{2}=0,\ p_{6}=0,\ q_{3}=0,\ p_{7}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
159,,"[3, -2, 1, 5, 4, -6]",2134356432,10,57,10,"p_{2}=0,\ q_{0}=p_{0},\ q_{2}=0,\ q_{3}=0,\ p_{3}=0,\ q_{6}=-p_{6}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
160,,"[3, 4, -6, -5, -2, -1]",2132643546,10,57,10,"p_{2}=0,\ p_{0}=0,\ p_{3}=0,\ p_{1}=0,\ p_{8}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
161,,"[3, 4, -6, -2, 1, 5]",2132464354,10,57,10,"p_{2}=0,\ p_{0}=0,\ p_{3}=0,\ p_{1}=0,\ q_{4}=0,\ q_{5}=p_{8},\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
162,,"[3, 4, 5, -2, 6, -1]",2132435464,10,57,10,"p_{2}=0,\ p_{0}=0,\ p_{3}=0,\ p_{1}=0,\ q_{6}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
163,,"[3, 5, -6, -4, 1, 2]",2143264354,10,57,10,"p_{0}=0,\ p_{2}=0,\ p_{6}=0,\ q_{4}=0,\ q_{5}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
164,39,"[3, 5, 1, -2, 6, -4]",2134325464,10,57,10,"q_{0}=p_{0},\ p_{2}=0,\ q_{2}=0,\ p_{6}=0,\ q_{6}=0,\ q_{7}=p_{3},\ q_{8}=-p_{7}",50,Native nilpotent wavefront on current ambient open,Complete compatible manifold / certified conormal,VERIFIED (with predecessor where spectral),None
165,,"[3, 5, 4, -2, 1, -6]",2132432564,10,57,10,"p_{2}=0,\ p_{0}=0,\ q_{2}=-p_{6},\ p_{3}=0,\ q_{4}=p_{1},\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
166,,"[3, 5, 4, 6, -2, -1]",2132432546,10,57,10,"p_{2}=0,\ p_{0}=0,\ q_{2}=-p_{6},\ p_{3}=0,\ p_{1}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
167,,"[3, 5, 6, -4, 1, -2]",2143254364,10,57,10,"p_{0}=0,\ p_{2}=0,\ p_{6}=0,\ p_{7}=0,\ q_{4}=0,\ q_{6}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
168,,"[5, -6, 1, -4, 2, 3]",4321643254,10,57,10,"q_{0}=0,\ p_{6}=0,\ p_{4}=0,\ q_{2}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
169,,"[5, -6, 1, 3, 4, -2]",2343216432,10,57,10,"q_{0}=0,\ q_{1}=-p_{4},\ p_{6}=0,\ q_{2}=0,\ q_{3}=0,\ p_{2}=0,\ q_{8}=-p_{3}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
170,,"[5, -4, 1, 2, 6, -3]",4321546432,10,57,10,"p_{6}=0,\ q_{0}=0,\ q_{1}=0,\ p_{4}=0,\ q_{2}=0,\ q_{3}=0,\ p_{7}=0,\ q_{8}=p_{5}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
171,,"[5, -4, 1, 3, 2, -6]",2432156432,10,57,10,"p_{6}=0,\ q_{0}=0,\ q_{1}=-p_{4},\ q_{2}=0,\ q_{3}=0,\ p_{7}=0,\ q_{6}=-p_{2}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
172,,"[5, 6, 1, -4, 2, -3]",4321543264,10,57,10,"q_{0}=0,\ p_{6}=0,\ p_{4}=0,\ q_{2}=0,\ p_{7}=0,\ p_{5}=0,\ q_{6}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
173,,"[5, 6, 1, 3, -4, -2]",2432154326,10,57,10,"q_{0}=0,\ q_{1}=-p_{4},\ p_{6}=0,\ q_{2}=0,\ q_{3}=-p_{5},\ p_{7}=0,\ p_{2}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
174,,"[-6, -5, 1, -4, 2, -3]",64321543264,11,56,11,"p_{8}=0,\ q_{0}=0,\ q_{2}=0,\ q_{6}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
175,,"[-6, -5, 1, 3, -4, -2]",26432154326,11,56,11,"p_{8}=0,\ q_{0}=0,\ q_{1}=0,\ q_{2}=0,\ q_{3}=0,\ p_{2}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
176,,"[-6, -4, 1, 2, -5, -3]",46432154326,11,56,11,"q_{0}=0,\ q_{1}=0,\ p_{8}=0,\ q_{2}=0,\ q_{3}=0,\ p_{6}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
177,,"[-6, -4, 1, 3, 2, 5]",24643215432,11,56,11,"q_{0}=0,\ q_{1}=0,\ p_{8}=0,\ q_{2}=0,\ q_{3}=0,\ p_{6}=0,\ q_{6}=-p_{2}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
178,,"[1, -6, -5, -2, 3, -4]",23643254364,11,56,11,"p_{8}=0,\ q_{4}=0,\ p_{2}=0,\ q_{6}=0,\ q_{7}=p_{3}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
179,,"[1, -6, -4, -3, 2, -5]",43643254364,11,56,11,"p_{8}=0,\ q_{4}=0,\ q_{5}=p_{6},\ q_{6}=0,\ q_{7}=-p_{4}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
180,,"[1, -6, 5, -2, 3, 4]",23432643254,11,56,11,"q_{2}=-p_{8},\ q_{4}=p_{4},\ q_{5}=p_{6},\ p_{2}=0,\ q_{6}=0,\ p_{3}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
181,,"[1, -4, -6, -5, 2, -3]",45643254364,11,56,11,"q_{2}=-p_{7},\ q_{3}=p_{6},\ p_{8}=0,\ q_{4}=0,\ q_{6}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
182,,"[1, -4, 2, -3, -6, -5]",43546432546,11,56,11,"q_{2}=0,\ p_{7}=0,\ p_{6}=0,\ q_{6}=p_{5},\ q_{7}=-p_{4},\ q_{8}=-p_{8}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
183,,"[1, -4, 3, -2, 5, 6]",24354643254,11,56,11,"q_{2}=0,\ p_{6}=0,\ p_{7}=0,\ p_{2}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
184,,"[1, -4, 5, -6, -3, -2]",43256432546,11,56,11,"p_{6}=0,\ q_{2}=0,\ q_{3}=p_{7},\ p_{4}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
185,,"[1, -4, 5, -3, 2, 6]",43254643254,11,56,11,"p_{6}=0,\ q_{2}=0,\ p_{7}=0,\ p_{4}=0,\ q_{4}=0,\ q_{6}=0,\ p_{5}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
186,,"[1, -4, 5, 6, 3, -2]",24325436432,11,56,11,"p_{6}=0,\ q_{2}=0,\ p_{7}=0,\ q_{3}=0,\ q_{4}=p_{4},\ q_{6}=p_{5},\ q_{8}=-p_{2}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
187,,"[1, -2, 3, -6, -5, -4]",23456432546,11,56,11,"p_{2}=0,\ q_{2}=0,\ q_{3}=0,\ p_{3}=0,\ p_{8}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
188,,"[1, 3, -4, -2, -6, -5]",24354643546,11,56,11,"p_{2}=0,\ q_{4}=-p_{7},\ q_{5}=p_{6},\ q_{6}=0,\ q_{7}=0,\ q_{8}=-p_{8}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
189,,"[1, 5, -6, -2, -4, -3]",23432643546,11,56,11,"p_{6}=0,\ p_{4}=0,\ q_{6}=-p_{3},\ q_{7}=p_{2},\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
190,,"[1, 5, -4, -3, -6, -2]",43254643546,11,56,11,"p_{6}=0,\ p_{4}=0,\ q_{4}=-p_{7},\ q_{6}=p_{5},\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
191,,"[1, 5, -4, -2, 3, 6]",24325464354,11,56,11,"p_{6}=0,\ p_{4}=0,\ q_{4}=0,\ p_{7}=0,\ q_{5}=0,\ p_{2}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
192,,"[3, -6, -5, -4, 1, -2]",21643254364,11,56,11,"p_{0}=0,\ p_{2}=0,\ p_{8}=0,\ q_{4}=0,\ q_{6}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
193,,"[3, -6, 1, -2, -5, -4]",21346432546,11,56,11,"q_{0}=p_{0},\ p_{2}=0,\ q_{2}=0,\ p_{8}=0,\ q_{6}=0,\ q_{7}=p_{3},\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
194,,"[3, -6, 4, -5, -2, -1]",21326432546,11,56,11,"p_{2}=0,\ p_{0}=0,\ q_{2}=0,\ p_{8}=0,\ p_{3}=0,\ p_{1}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
195,,"[3, -6, 4, -2, 1, 5]",21324643254,11,56,11,"p_{2}=0,\ p_{0}=0,\ q_{2}=0,\ p_{8}=0,\ p_{3}=0,\ q_{4}=p_{1},\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
196,,"[3, -6, 5, -4, 1, 2]",21432643254,11,56,11,"p_{0}=0,\ p_{2}=0,\ q_{2}=-p_{8},\ p_{6}=0,\ q_{4}=0,\ q_{5}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
197,,"[3, -4, 1, -6, -5, -2]",21456432546,11,56,11,"q_{0}=p_{0},\ p_{2}=0,\ q_{2}=0,\ q_{3}=p_{7},\ p_{6}=0,\ p_{8}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
198,,"[3, -2, 1, -6, 4, 5]",21345643254,11,56,11,"p_{2}=0,\ q_{0}=p_{0},\ q_{2}=0,\ q_{3}=0,\ p_{3}=0,\ q_{6}=0,\ q_{7}=p_{8}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
199,,"[3, -2, 1, 5, 6, -4]",21343546432,11,56,11,"p_{2}=0,\ q_{0}=p_{0},\ q_{2}=0,\ q_{3}=0,\ p_{3}=0,\ p_{6}=0,\ q_{8}=-p_{7}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
200,,"[3, -2, 4, 5, 1, -6]",21324356432,11,56,11,"p_{2}=0,\ p_{0}=0,\ p_{3}=0,\ q_{2}=0,\ q_{3}=0,\ q_{4}=p_{1},\ q_{6}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
201,,"[3, 4, -6, -2, -5, -1]",21324643546,11,56,11,"p_{2}=0,\ p_{0}=0,\ p_{3}=0,\ p_{1}=0,\ p_{8}=0,\ q_{6}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
202,,"[3, 5, -6, -4, -2, -1]",21432643546,11,56,11,"p_{2}=0,\ p_{0}=0,\ p_{6}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
203,,"[3, 5, -6, -2, 1, 4]",21343264354,11,56,11,"p_{2}=0,\ p_{0}=0,\ p_{6}=0,\ q_{4}=0,\ q_{5}=0,\ q_{6}=0,\ p_{3}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
204,,"[3, 5, 4, -2, 6, -1]",21324325464,11,56,11,"p_{2}=0,\ p_{0}=0,\ q_{2}=-p_{6},\ p_{3}=0,\ p_{1}=0,\ q_{6}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
205,,"[3, 5, 6, -2, 1, -4]",21343254364,11,56,11,"p_{2}=0,\ p_{0}=0,\ p_{6}=0,\ q_{4}=0,\ p_{7}=0,\ q_{6}=0,\ q_{7}=p_{3}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
206,,"[5, -6, 1, -4, -3, -2]",43216432546,11,56,11,"q_{0}=0,\ p_{6}=0,\ p_{4}=0,\ q_{2}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
207,,"[5, -4, 1, -6, 2, 3]",43215643254,11,56,11,"p_{6}=0,\ q_{0}=0,\ p_{4}=0,\ q_{2}=0,\ q_{3}=p_{7},\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
208,,"[5, -4, 1, 3, 6, -2]",24321546432,11,56,11,"p_{6}=0,\ q_{0}=0,\ q_{1}=-p_{4},\ q_{2}=0,\ q_{3}=0,\ p_{7}=0,\ p_{2}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
209,,"[5, -4, 1, 6, 2, -3]",43215436432,11,56,11,"p_{6}=0,\ q_{0}=0,\ p_{4}=0,\ q_{2}=0,\ p_{7}=0,\ q_{3}=0,\ q_{6}=0,\ p_{5}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
210,,"[5, -2, 1, 3, 4, -6]",23432156432,11,56,11,"q_{0}=0,\ q_{1}=-p_{4},\ p_{6}=0,\ q_{2}=0,\ p_{2}=0,\ q_{3}=0,\ p_{3}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
211,,"[5, 6, 1, -4, 3, -2]",24321543264,11,56,11,"q_{0}=0,\ p_{6}=0,\ p_{4}=0,\ q_{2}=0,\ p_{7}=0,\ p_{5}=0,\ q_{6}=0,\ q_{8}=-p_{2}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
212,,"[-6, -5, 1, -4, 3, -2]",264321543264,12,55,12,"p_{8}=0,\ q_{0}=0,\ q_{2}=0,\ q_{6}=0,\ q_{8}=-p_{2}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
213,,"[-6, -4, 1, -5, 2, -3]",464321543264,12,55,12,"q_{0}=0,\ p_{8}=0,\ q_{2}=0,\ q_{3}=p_{6},\ q_{6}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
214,,"[-6, -4, 1, 3, -5, -2]",246432154326,12,55,12,"q_{0}=0,\ q_{1}=0,\ p_{8}=0,\ q_{2}=0,\ q_{3}=0,\ p_{6}=0,\ p_{2}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
215,,"[-6, -4, 1, 5, 2, 3]",432643215432,12,55,12,"q_{0}=0,\ q_{1}=p_{8},\ q_{2}=0,\ p_{6}=0,\ q_{3}=0,\ q_{6}=0,\ q_{7}=-p_{4}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
216,,"[-6, -2, 1, 3, 4, 5]",234643215432,12,55,12,"q_{0}=0,\ q_{1}=0,\ p_{8}=0,\ q_{2}=0,\ p_{2}=0,\ q_{3}=0,\ p_{3}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
217,,"[1, -6, -4, -3, 5, -2]",432643254364,12,55,12,"p_{8}=0,\ p_{6}=0,\ q_{4}=0,\ p_{4}=0,\ q_{6}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
218,,"[1, -6, -4, -2, 3, -5]",243643254364,12,55,12,"p_{8}=0,\ q_{4}=0,\ q_{5}=p_{6},\ p_{2}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
219,,"[1, -6, 5, -2, -4, -3]",234326432546,12,55,12,"q_{2}=-p_{8},\ p_{6}=0,\ p_{4}=0,\ q_{6}=-p_{3},\ q_{7}=p_{2},\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
220,,"[1, -4, -6, -5, 3, -2]",245643254364,12,55,12,"q_{2}=-p_{7},\ q_{3}=p_{6},\ p_{8}=0,\ q_{4}=0,\ q_{6}=0,\ q_{8}=-p_{2}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
221,,"[1, -4, -6, -3, 2, -5]",435643254364,12,55,12,"q_{2}=-p_{7},\ p_{6}=0,\ q_{4}=0,\ p_{8}=0,\ q_{6}=0,\ q_{7}=-p_{4}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
222,,"[1, -4, 3, -2, -6, -5]",243546432546,12,55,12,"q_{2}=0,\ p_{7}=0,\ p_{6}=0,\ p_{2}=0,\ q_{6}=0,\ q_{7}=0,\ q_{8}=-p_{8}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
223,,"[1, -4, 5, -3, -6, -2]",432546432546,12,55,12,"p_{6}=0,\ q_{2}=0,\ p_{7}=0,\ p_{4}=0,\ q_{6}=p_{5},\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
224,,"[1, -4, 5, -2, 3, 6]",243254643254,12,55,12,"p_{6}=0,\ q_{2}=0,\ p_{7}=0,\ q_{4}=p_{4},\ p_{2}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
225,,"[1, -2, 3, -4, 5, 6]",234354643254,12,55,12,"p_{2}=0,\ q_{2}=0,\ q_{3}=p_{3},\ p_{6}=0,\ q_{6}=0,\ p_{7}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
226,,"[1, -2, 5, -6, 3, 4]",234325643254,12,55,12,"q_{2}=0,\ q_{3}=0,\ p_{2}=0,\ p_{3}=0,\ q_{4}=p_{4},\ q_{5}=p_{6},\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
227,,"[1, -2, 5, 6, 3, -4]",234325436432,12,55,12,"q_{2}=0,\ q_{3}=0,\ p_{2}=0,\ p_{3}=0,\ q_{4}=p_{4},\ p_{6}=0,\ q_{6}=p_{5},\ p_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
228,,"[1, 5, -4, -2, -6, -3]",243254643546,12,55,12,"p_{6}=0,\ p_{4}=0,\ q_{4}=-p_{7},\ q_{6}=0,\ q_{7}=p_{2},\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
229,,"[3, -6, -5, -2, 1, -4]",213643254364,12,55,12,"p_{2}=0,\ p_{0}=0,\ p_{8}=0,\ q_{4}=0,\ q_{6}=0,\ q_{7}=p_{3}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
230,,"[3, -6, 4, -2, -5, -1]",213246432546,12,55,12,"p_{2}=0,\ p_{0}=0,\ q_{2}=0,\ p_{8}=0,\ p_{3}=0,\ p_{1}=0,\ q_{6}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
231,,"[3, -6, 5, -4, -2, -1]",214326432546,12,55,12,"p_{2}=0,\ p_{0}=0,\ q_{2}=-p_{8},\ p_{6}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
232,,"[3, -6, 5, -2, 1, 4]",213432643254,12,55,12,"p_{2}=0,\ p_{0}=0,\ q_{2}=-p_{8},\ q_{4}=0,\ q_{5}=p_{6},\ q_{6}=0,\ p_{3}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
233,,"[3, -4, 1, -2, 5, 6]",214354643254,12,55,12,"q_{0}=p_{0},\ p_{2}=0,\ q_{2}=0,\ p_{6}=0,\ p_{7}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
234,,"[3, -4, 5, -6, 1, 2]",214325643254,12,55,12,"p_{0}=0,\ p_{2}=0,\ p_{6}=0,\ q_{2}=0,\ q_{3}=p_{7},\ q_{4}=0,\ q_{5}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
235,,"[3, -4, 5, 6, 1, -2]",214325436432,12,55,12,"p_{0}=0,\ p_{2}=0,\ p_{6}=0,\ q_{2}=0,\ p_{7}=0,\ q_{3}=0,\ q_{4}=0,\ q_{6}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
236,,"[3, -2, 1, -6, -5, -4]",213456432546,12,55,12,"p_{2}=0,\ q_{0}=p_{0},\ q_{2}=0,\ q_{3}=0,\ p_{3}=0,\ p_{8}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
237,,"[3, -2, 4, -6, 1, 5]",213245643254,12,55,12,"p_{2}=0,\ p_{0}=0,\ p_{3}=0,\ q_{2}=0,\ q_{3}=0,\ q_{4}=p_{1},\ q_{6}=0,\ q_{7}=p_{8}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
238,,"[3, -2, 4, 5, 6, -1]",213243546432,12,55,12,"p_{2}=0,\ p_{0}=0,\ p_{3}=0,\ q_{2}=0,\ q_{3}=0,\ p_{1}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
239,,"[3, 5, -6, -2, -4, -1]",213432643546,12,55,12,"p_{2}=0,\ p_{0}=0,\ p_{6}=0,\ q_{6}=-p_{3},\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
240,,"[3, 5, -4, -2, 1, 6]",214325464354,12,55,12,"p_{2}=0,\ p_{0}=0,\ p_{6}=0,\ q_{4}=0,\ p_{7}=0,\ q_{5}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
241,,"[3, 5, 6, -2, 4, -1]",213243254364,12,55,12,"p_{2}=0,\ p_{0}=0,\ p_{6}=0,\ q_{4}=-p_{7},\ p_{3}=0,\ q_{6}=0,\ q_{8}=p_{1}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
242,,"[5, -6, 1, -2, 3, 4]",234321643254,12,55,12,"q_{0}=0,\ p_{4}=0,\ p_{6}=0,\ q_{2}=0,\ p_{2}=0,\ q_{6}=0,\ p_{3}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
243,,"[5, -6, 3, -4, 1, 2]",214321643254,12,55,12,"q_{0}=p_{4},\ p_{6}=0,\ q_{2}=0,\ q_{4}=p_{0},\ q_{5}=p_{2},\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
244,,"[5, -6, 3, 4, 1, -2]",213243216432,12,55,12,"q_{0}=p_{4},\ q_{1}=p_{6},\ q_{2}=0,\ q_{3}=0,\ q_{4}=p_{0},\ p_{2}=0,\ q_{6}=p_{1},\ p_{3}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
245,,"[5, -4, 1, -6, -3, -2]",432156432546,12,55,12,"p_{6}=0,\ q_{0}=0,\ p_{4}=0,\ q_{2}=0,\ q_{3}=p_{7},\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
246,,"[5, -4, 1, -3, 2, 6]",432154643254,12,55,12,"p_{6}=0,\ q_{0}=0,\ p_{4}=0,\ q_{2}=0,\ p_{7}=0,\ q_{6}=0,\ p_{5}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
247,,"[5, -4, 1, 6, 3, -2]",243215436432,12,55,12,"p_{6}=0,\ q_{0}=0,\ p_{4}=0,\ q_{2}=0,\ p_{7}=0,\ q_{3}=0,\ q_{6}=p_{5},\ q_{8}=-p_{2}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
248,,"[5, -2, 1, 3, 6, -4]",234321546432,12,55,12,"q_{0}=0,\ q_{1}=-p_{4},\ p_{6}=0,\ q_{2}=0,\ p_{2}=0,\ q_{3}=0,\ p_{3}=0,\ q_{8}=-p_{7}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
249,,"[5, 6, 1, -2, 3, -4]",234321543264,12,55,12,"q_{0}=0,\ p_{4}=0,\ p_{6}=0,\ q_{2}=0,\ p_{5}=0,\ p_{7}=0,\ p_{2}=0,\ q_{6}=0,\ q_{7}=p_{3}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
250,,"[5, 6, 3, -4, 1, -2]",214321543264,12,55,12,"q_{0}=p_{4},\ p_{6}=0,\ q_{2}=p_{5},\ p_{7}=0,\ q_{4}=p_{0},\ p_{2}=0,\ q_{6}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
251,40,"[5, 6, 3, 4, 1, 2]",213243215432,12,55,12,"q_{0}=p_{4},\ q_{1}=p_{6},\ q_{2}=p_{5},\ q_{3}=p_{7},\ q_{4}=p_{0},\ q_{5}=p_{2},\ q_{6}=p_{1},\ q_{7}=p_{3}",47,Native nilpotent wavefront on current ambient open,Siegel Levi / balanced GR-NW,VERIFIED (with predecessor where spectral),None
252,,"[-6, -5, 1, -2, 3, -4]",2364321543264,13,54,13,"p_{8}=0,\ q_{0}=0,\ q_{2}=0,\ p_{2}=0,\ q_{6}=0,\ q_{7}=p_{3}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
253,,"[-6, -5, 3, -4, 1, -2]",2164321543264,13,54,13,"p_{8}=0,\ q_{0}=0,\ q_{2}=0,\ q_{4}=p_{0},\ p_{2}=0,\ q_{6}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
254,,"[-6, -5, 3, 4, 1, 2]",2132643215432,13,54,13,"p_{8}=0,\ q_{0}=0,\ q_{1}=0,\ q_{2}=0,\ q_{3}=0,\ q_{4}=p_{0},\ q_{5}=p_{2},\ q_{6}=p_{1},\ q_{7}=p_{3}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
255,,"[-6, -4, 1, -5, 3, -2]",2464321543264,13,54,13,"q_{0}=0,\ p_{8}=0,\ q_{2}=0,\ q_{3}=p_{6},\ q_{6}=0,\ q_{8}=-p_{2}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
256,,"[-6, -4, 1, -3, 2, -5]",4364321543264,13,54,13,"q_{0}=0,\ p_{8}=0,\ q_{2}=0,\ p_{6}=0,\ q_{6}=0,\ q_{7}=-p_{4}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
257,,"[-6, -4, 1, 5, -3, -2]",4326432154326,13,54,13,"q_{0}=0,\ q_{1}=p_{8},\ q_{2}=0,\ p_{6}=0,\ q_{3}=0,\ p_{4}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
258,,"[-6, -2, 1, 3, -5, -4]",2346432154326,13,54,13,"q_{0}=0,\ q_{1}=0,\ p_{8}=0,\ q_{2}=0,\ p_{2}=0,\ q_{3}=0,\ p_{3}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
259,,"[-4, -3, 1, 2, 5, 6]",4354643215432,13,54,13,"q_{0}=0,\ q_{1}=0,\ p_{6}=0,\ p_{7}=0,\ q_{2}=0,\ q_{3}=0,\ p_{4}=0,\ p_{5}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
260,,"[1, -6, -4, -2, 5, -3]",2432643254364,13,54,13,"p_{8}=0,\ p_{6}=0,\ q_{4}=0,\ q_{6}=0,\ q_{7}=p_{2},\ q_{8}=p_{4}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
261,,"[1, -4, -6, -3, 5, -2]",4325643254364,13,54,13,"q_{2}=-p_{7},\ p_{6}=0,\ q_{4}=-p_{8},\ p_{4}=0,\ q_{6}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
262,,"[1, -4, -6, -2, 3, -5]",2435643254364,13,54,13,"q_{2}=-p_{7},\ p_{6}=0,\ q_{4}=0,\ p_{8}=0,\ p_{2}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
263,,"[1, -4, 5, -2, -6, -3]",2432546432546,13,54,13,"p_{6}=0,\ q_{2}=0,\ p_{7}=0,\ p_{4}=0,\ q_{6}=0,\ q_{7}=p_{2},\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
264,,"[1, -2, -6, -5, 3, -4]",2345643254364,13,54,13,"q_{2}=0,\ q_{3}=0,\ p_{2}=0,\ p_{3}=0,\ p_{8}=0,\ q_{4}=0,\ q_{6}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
265,41,"[1, -2, 3, -4, -6, -5]",2343546432546,13,54,13,"p_{2}=0,\ q_{2}=0,\ q_{3}=p_{3},\ q_{6}=-p_{7},\ q_{7}=p_{6},\ q_{8}=-p_{8}",48,Native nilpotent wavefront on current ambient open,Complete compatible manifold / certified conormal,VERIFIED (with predecessor where spectral),None
266,,"[1, -2, 5, -6, -4, -3]",2343256432546,13,54,13,"q_{2}=0,\ q_{3}=0,\ p_{3}=0,\ p_{2}=0,\ p_{6}=0,\ p_{4}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
267,,"[1, -2, 5, -4, 3, 6]",2343254643254,13,54,13,"q_{2}=0,\ q_{3}=p_{3},\ p_{2}=0,\ p_{6}=0,\ q_{4}=p_{4},\ q_{6}=0,\ p_{7}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
268,,"[3, -6, -5, -2, 4, -1]",2132643254364,13,54,13,"p_{2}=0,\ p_{0}=0,\ p_{8}=0,\ q_{4}=0,\ p_{3}=0,\ q_{6}=0,\ q_{8}=p_{1}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
269,,"[3, -6, -4, -2, 1, -5]",2143643254364,13,54,13,"p_{2}=0,\ p_{0}=0,\ p_{8}=0,\ q_{4}=0,\ q_{5}=p_{6},\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
270,,"[3, -6, 5, -2, -4, -1]",2134326432546,13,54,13,"p_{2}=0,\ p_{0}=0,\ q_{2}=-p_{8},\ p_{6}=0,\ q_{6}=-p_{3},\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
271,,"[3, -4, -6, -5, 1, -2]",2145643254364,13,54,13,"p_{0}=0,\ p_{2}=0,\ q_{2}=-p_{7},\ q_{3}=p_{6},\ p_{8}=0,\ q_{4}=0,\ q_{6}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
272,,"[3, -4, 1, -2, -6, -5]",2143546432546,13,54,13,"q_{0}=p_{0},\ p_{2}=0,\ q_{2}=0,\ p_{7}=0,\ p_{6}=0,\ q_{6}=0,\ q_{7}=0,\ q_{8}=-p_{8}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
273,,"[3, -4, 5, -6, -2, -1]",2143256432546,13,54,13,"p_{2}=0,\ p_{0}=0,\ p_{6}=0,\ q_{2}=0,\ q_{3}=p_{7},\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
274,,"[3, -4, 5, -2, 1, 6]",2143254643254,13,54,13,"p_{2}=0,\ p_{0}=0,\ p_{6}=0,\ q_{2}=0,\ p_{7}=0,\ q_{4}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
275,,"[3, -2, 1, -4, 5, 6]",2134354643254,13,54,13,"p_{2}=0,\ q_{0}=p_{0},\ q_{2}=0,\ q_{3}=p_{3},\ p_{6}=0,\ q_{6}=0,\ p_{7}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
276,,"[3, -2, 4, -6, -5, -1]",2132456432546,13,54,13,"p_{2}=0,\ p_{0}=0,\ p_{3}=0,\ q_{2}=0,\ q_{3}=0,\ p_{1}=0,\ p_{8}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
277,,"[3, -2, 5, -6, 1, 4]",2134325643254,13,54,13,"p_{2}=0,\ p_{0}=0,\ q_{2}=0,\ q_{3}=0,\ p_{3}=0,\ q_{4}=0,\ q_{5}=p_{6},\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
278,,"[3, -2, 5, 6, 1, -4]",2134325436432,13,54,13,"p_{2}=0,\ p_{0}=0,\ q_{2}=0,\ q_{3}=0,\ p_{3}=0,\ q_{4}=0,\ p_{6}=0,\ q_{6}=0,\ p_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
279,,"[3, 4, -2, -1, 5, 6]",2132435464354,13,54,13,"p_{2}=0,\ p_{0}=0,\ p_{3}=0,\ p_{1}=0,\ q_{4}=0,\ q_{5}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
280,,"[3, 5, -4, -2, -6, -1]",2143254643546,13,54,13,"p_{2}=0,\ p_{0}=0,\ p_{6}=0,\ q_{4}=-p_{7},\ q_{6}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
281,,"[5, -6, -4, -3, 1, -2]",4321643254364,13,54,13,"p_{6}=0,\ p_{4}=0,\ q_{4}=0,\ q_{6}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
282,,"[5, -6, 1, -2, -4, -3]",2343216432546,13,54,13,"q_{0}=0,\ p_{6}=0,\ p_{4}=0,\ q_{2}=0,\ q_{6}=-p_{3},\ q_{7}=p_{2},\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
283,,"[5, -6, 3, -4, -2, -1]",2143216432546,13,54,13,"q_{0}=p_{4},\ p_{6}=0,\ q_{2}=0,\ p_{2}=0,\ p_{0}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
284,,"[5, -6, 3, -2, 1, 4]",2134321643254,13,54,13,"q_{0}=p_{4},\ p_{6}=0,\ q_{2}=0,\ p_{2}=0,\ q_{4}=p_{0},\ q_{6}=0,\ p_{3}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
285,,"[5, -4, 1, -3, -6, -2]",4321546432546,13,54,13,"p_{6}=0,\ q_{0}=0,\ p_{4}=0,\ q_{2}=0,\ p_{7}=0,\ q_{6}=p_{5},\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
286,,"[5, -4, 1, -2, 3, 6]",2432154643254,13,54,13,"p_{6}=0,\ q_{0}=0,\ p_{4}=0,\ q_{2}=0,\ p_{7}=0,\ p_{2}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
287,,"[5, -4, 3, -6, 1, 2]",2143215643254,13,54,13,"p_{6}=0,\ q_{0}=p_{4},\ q_{2}=0,\ q_{3}=p_{7},\ q_{4}=p_{0},\ q_{5}=p_{2},\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
288,,"[5, -4, 3, 6, 1, -2]",2143215436432,13,54,13,"p_{6}=0,\ q_{0}=p_{4},\ q_{2}=0,\ p_{7}=0,\ q_{3}=0,\ q_{4}=p_{0},\ p_{2}=0,\ q_{6}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
289,,"[5, -2, 1, -6, 3, 4]",2343215643254,13,54,13,"q_{0}=0,\ p_{4}=0,\ p_{6}=0,\ q_{2}=0,\ q_{3}=0,\ p_{2}=0,\ p_{3}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
290,,"[5, -2, 1, 6, 3, -4]",2343215436432,13,54,13,"q_{0}=0,\ p_{4}=0,\ p_{6}=0,\ q_{2}=0,\ q_{3}=0,\ p_{2}=0,\ p_{3}=0,\ q_{6}=p_{5},\ p_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
291,,"[5, -2, 3, 4, 1, -6]",2132432156432,13,54,13,"q_{0}=p_{4},\ q_{1}=p_{6},\ p_{2}=0,\ q_{2}=0,\ p_{3}=0,\ q_{3}=0,\ q_{4}=p_{0},\ q_{6}=p_{1}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
292,,"[5, 6, -4, -3, 1, 2]",4321543264354,13,54,13,"p_{6}=0,\ p_{4}=0,\ p_{7}=0,\ p_{5}=0,\ q_{4}=0,\ q_{5}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
293,,"[5, 6, 3, -2, 1, -4]",2134321543264,13,54,13,"q_{0}=p_{4},\ p_{6}=0,\ q_{2}=p_{5},\ p_{7}=0,\ p_{2}=0,\ q_{4}=p_{0},\ q_{6}=0,\ q_{7}=p_{3}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
294,,"[5, 6, 3, 4, -2, -1]",2132432154326,13,54,13,"q_{0}=p_{4},\ q_{1}=p_{6},\ q_{2}=p_{5},\ q_{3}=p_{7},\ p_{2}=0,\ p_{0}=0,\ p_{3}=0,\ p_{1}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
295,,"[-6, -5, -4, -3, 1, 2]",64321543264354,14,53,14,"p_{8}=0,\ q_{4}=0,\ q_{5}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
296,,"[-6, -5, 3, -2, 1, -4]",21364321543264,14,53,14,"p_{8}=0,\ q_{0}=0,\ q_{2}=0,\ p_{2}=0,\ q_{4}=p_{0},\ q_{6}=0,\ q_{7}=p_{3}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
297,,"[-6, -5, 3, 4, -2, -1]",21326432154326,14,53,14,"p_{8}=0,\ q_{0}=0,\ q_{1}=0,\ q_{2}=0,\ q_{3}=0,\ p_{2}=0,\ p_{0}=0,\ p_{3}=0,\ p_{1}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
298,,"[-6, -4, 1, -3, 5, -2]",43264321543264,14,53,14,"q_{0}=0,\ p_{8}=0,\ q_{2}=0,\ p_{6}=0,\ p_{4}=0,\ q_{6}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
299,,"[-6, -4, 1, -2, 3, -5]",24364321543264,14,53,14,"q_{0}=0,\ p_{8}=0,\ q_{2}=0,\ p_{6}=0,\ p_{2}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
300,,"[-6, -4, 3, -5, 1, -2]",21464321543264,14,53,14,"q_{0}=0,\ p_{8}=0,\ q_{2}=0,\ q_{3}=p_{6},\ q_{4}=p_{0},\ p_{2}=0,\ q_{6}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
301,,"[-6, -4, 3, 5, 1, 2]",21432643215432,14,53,14,"q_{0}=0,\ q_{1}=p_{8},\ q_{2}=0,\ p_{6}=0,\ q_{3}=0,\ q_{4}=p_{0},\ q_{5}=p_{2},\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
302,,"[-6, -2, 1, -5, 3, -4]",23464321543264,14,53,14,"q_{0}=0,\ p_{8}=0,\ q_{2}=0,\ q_{3}=0,\ p_{2}=0,\ p_{3}=0,\ q_{6}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
303,,"[-6, -2, 1, 5, 3, 4]",23432643215432,14,53,14,"q_{0}=0,\ q_{1}=p_{8},\ q_{2}=0,\ q_{3}=0,\ p_{2}=0,\ p_{3}=0,\ q_{6}=p_{4},\ q_{7}=p_{6}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
304,,"[-6, -2, 3, 4, 1, 5]",21324643215432,14,53,14,"q_{0}=0,\ q_{1}=0,\ p_{8}=0,\ p_{2}=0,\ q_{2}=0,\ p_{3}=0,\ q_{3}=0,\ q_{4}=p_{0},\ q_{6}=p_{1}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
305,,"[-4, -3, 1, 2, -6, -5]",43546432154326,14,53,14,"q_{0}=0,\ q_{1}=0,\ p_{7}=0,\ p_{6}=0,\ q_{2}=0,\ q_{3}=0,\ p_{5}=0,\ p_{4}=0,\ q_{8}=-p_{8}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
306,,"[-4, -3, 1, 5, 2, 6]",43254643215432,14,53,14,"q_{0}=0,\ p_{6}=0,\ q_{1}=0,\ p_{7}=0,\ q_{2}=0,\ p_{4}=0,\ q_{3}=0,\ p_{5}=0,\ q_{6}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
307,,"[-4, -2, 1, 3, 5, 6]",24354643215432,14,53,14,"q_{0}=0,\ q_{1}=0,\ p_{6}=0,\ p_{7}=0,\ q_{2}=0,\ p_{2}=0,\ q_{3}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
308,42,"[1, -4, -6, -2, 5, -3]",24325643254364,14,53,14,"q_{2}=-p_{7},\ p_{6}=0,\ q_{4}=-p_{8},\ q_{6}=0,\ q_{7}=p_{2},\ q_{8}=p_{4}",47,Native nilpotent wavefront on current ambient open,Complete compatible manifold / certified conormal,VERIFIED (with predecessor where spectral),None
309,,"[1, -2, -6, -4, 3, -5]",23435643254364,14,53,14,"q_{2}=0,\ q_{3}=p_{3},\ p_{2}=0,\ q_{4}=0,\ p_{8}=0,\ q_{6}=0,\ q_{7}=p_{6}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
310,,"[1, -2, 5, -4, -6, -3]",23432546432546,14,53,14,"q_{2}=0,\ q_{3}=p_{3},\ p_{2}=0,\ p_{6}=0,\ p_{4}=0,\ q_{6}=-p_{7},\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
311,,"[3, -6, -4, -2, 5, -1]",21432643254364,14,53,14,"p_{2}=0,\ p_{0}=0,\ p_{8}=0,\ p_{6}=0,\ q_{4}=0,\ q_{6}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
312,,"[3, -4, -6, -2, 1, -5]",21435643254364,14,53,14,"p_{2}=0,\ p_{0}=0,\ q_{2}=-p_{7},\ p_{6}=0,\ q_{4}=0,\ p_{8}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
313,,"[3, -4, 5, -2, -6, -1]",21432546432546,14,53,14,"p_{2}=0,\ p_{0}=0,\ p_{6}=0,\ q_{2}=0,\ p_{7}=0,\ q_{6}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
314,,"[3, -2, -6, -5, 1, -4]",21345643254364,14,53,14,"p_{2}=0,\ p_{0}=0,\ q_{2}=0,\ q_{3}=0,\ p_{3}=0,\ p_{8}=0,\ q_{4}=0,\ q_{6}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
315,43,"[3, -2, 1, -4, -6, -5]",21343546432546,14,53,14,"p_{2}=0,\ q_{0}=p_{0},\ q_{2}=0,\ q_{3}=p_{3},\ q_{6}=-p_{7},\ q_{7}=p_{6},\ q_{8}=-p_{8}",46,Native nilpotent wavefront on current ambient open,Complete compatible manifold / certified conormal,VERIFIED (with predecessor where spectral),None
316,,"[3, -2, 4, -1, 5, 6]",21324354643254,14,53,14,"p_{2}=0,\ p_{0}=0,\ p_{3}=0,\ q_{2}=0,\ p_{1}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
317,,"[3, -2, 5, -6, -4, -1]",21343256432546,14,53,14,"p_{2}=0,\ p_{0}=0,\ q_{2}=0,\ q_{3}=0,\ p_{3}=0,\ p_{6}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
318,,"[3, -2, 5, -4, 1, 6]",21343254643254,14,53,14,"p_{2}=0,\ p_{0}=0,\ q_{2}=0,\ q_{3}=p_{3},\ p_{6}=0,\ q_{4}=0,\ q_{6}=0,\ p_{7}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
319,,"[3, -2, 5, 6, 4, -1]",21324325436432,14,53,14,"p_{2}=0,\ p_{0}=0,\ q_{2}=0,\ q_{3}=0,\ p_{3}=0,\ q_{4}=-p_{6},\ q_{6}=-p_{7},\ q_{8}=p_{1}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
320,,"[3, 4, -2, -1, -6, -5]",21324354643546,14,53,14,"p_{2}=0,\ p_{0}=0,\ p_{3}=0,\ p_{1}=0,\ q_{4}=0,\ q_{5}=0,\ q_{6}=0,\ q_{7}=0,\ q_{8}=-p_{8}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
321,,"[3, 5, -2, -1, 4, 6]",21324325464354,14,53,14,"p_{2}=0,\ p_{0}=0,\ p_{6}=0,\ p_{3}=0,\ q_{4}=0,\ q_{5}=0,\ p_{1}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
322,,"[5, -6, -4, -2, 1, -3]",24321643254364,14,53,14,"p_{6}=0,\ p_{4}=0,\ q_{4}=0,\ q_{6}=0,\ q_{7}=p_{2}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
323,,"[5, -6, 3, -2, -4, -1]",21343216432546,14,53,14,"q_{0}=p_{4},\ p_{6}=0,\ q_{2}=0,\ p_{2}=0,\ p_{0}=0,\ q_{6}=-p_{3},\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
324,,"[5, -4, -6, -3, 1, -2]",43215643254364,14,53,14,"p_{6}=0,\ p_{4}=0,\ q_{2}=-p_{7},\ q_{4}=0,\ q_{6}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
325,,"[5, -4, 1, -2, -6, -3]",24321546432546,14,53,14,"p_{6}=0,\ q_{0}=0,\ p_{4}=0,\ q_{2}=0,\ p_{7}=0,\ q_{6}=0,\ q_{7}=p_{2},\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
326,,"[5, -4, 3, -6, -2, -1]",21432156432546,14,53,14,"p_{6}=0,\ q_{0}=p_{4},\ q_{2}=0,\ q_{3}=p_{7},\ p_{2}=0,\ p_{0}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
327,,"[5, -4, 3, -2, 1, 6]",21432154643254,14,53,14,"p_{6}=0,\ q_{0}=p_{4},\ q_{2}=0,\ p_{7}=0,\ p_{2}=0,\ q_{4}=p_{0},\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
328,,"[5, -4, 6, -3, 1, 2]",43215432643254,14,53,14,"p_{6}=0,\ p_{4}=0,\ p_{7}=0,\ q_{2}=0,\ p_{5}=0,\ q_{4}=0,\ q_{5}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
329,,"[5, -2, 1, -6, -4, -3]",23432156432546,14,53,14,"q_{0}=0,\ p_{6}=0,\ p_{4}=0,\ q_{2}=0,\ q_{3}=0,\ p_{3}=0,\ p_{2}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
330,,"[5, -2, 1, -4, 3, 6]",23432154643254,14,53,14,"q_{0}=0,\ p_{6}=0,\ p_{4}=0,\ q_{2}=0,\ q_{3}=p_{3},\ p_{2}=0,\ q_{6}=0,\ p_{7}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
331,,"[5, -2, 3, -6, 1, 4]",21343215643254,14,53,14,"q_{0}=p_{4},\ p_{6}=0,\ p_{2}=0,\ q_{2}=0,\ q_{3}=0,\ p_{3}=0,\ q_{4}=p_{0},\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
332,,"[5, -2, 3, 4, 6, -1]",21324321546432,14,53,14,"q_{0}=p_{4},\ q_{1}=p_{6},\ p_{2}=0,\ q_{2}=0,\ p_{3}=0,\ q_{3}=0,\ p_{0}=0,\ p_{1}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
333,,"[5, -2, 3, 6, 1, -4]",21343215436432,14,53,14,"q_{0}=p_{4},\ p_{6}=0,\ p_{2}=0,\ q_{2}=0,\ q_{3}=0,\ p_{3}=0,\ q_{4}=p_{0},\ q_{6}=0,\ p_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
334,,"[5, 6, -4, -3, -2, -1]",43215432643546,14,53,14,"p_{6}=0,\ p_{4}=0,\ p_{7}=0,\ p_{5}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
335,,"[5, 6, -4, -2, 1, 3]",24321543264354,14,53,14,"p_{6}=0,\ p_{4}=0,\ p_{7}=0,\ p_{5}=0,\ q_{4}=0,\ q_{5}=0,\ q_{6}=0,\ p_{2}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
336,,"[5, 6, 3, -2, 4, -1]",21324321543264,14,53,14,"q_{0}=p_{4},\ p_{6}=0,\ q_{2}=p_{5},\ p_{7}=0,\ p_{2}=0,\ p_{0}=0,\ p_{3}=0,\ q_{6}=0,\ q_{8}=p_{1}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
337,,"[-6, -5, -4, -3, -2, -1]",643215432643546,15,52,15,"p_{8}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
338,,"[-6, -5, -4, -2, 1, 3]",264321543264354,15,52,15,"p_{8}=0,\ q_{4}=0,\ q_{5}=0,\ q_{6}=0,\ p_{2}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
339,,"[-6, -5, 3, -2, 4, -1]",213264321543264,15,52,15,"p_{8}=0,\ q_{0}=0,\ q_{2}=0,\ p_{2}=0,\ p_{0}=0,\ p_{3}=0,\ q_{6}=0,\ q_{8}=p_{1}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
340,,"[-6, -4, -5, -3, 1, 2]",464321543264354,15,52,15,"p_{8}=0,\ q_{2}=-p_{6},\ q_{4}=0,\ q_{5}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
341,,"[-6, -4, 1, -2, 5, -3]",243264321543264,15,52,15,"q_{0}=0,\ p_{8}=0,\ q_{2}=0,\ p_{6}=0,\ q_{6}=0,\ q_{7}=p_{2},\ q_{8}=p_{4}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
342,,"[-6, -4, 3, -2, 1, -5]",214364321543264,15,52,15,"q_{0}=0,\ p_{8}=0,\ q_{2}=0,\ p_{6}=0,\ p_{2}=0,\ q_{4}=p_{0},\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
343,,"[-6, -4, 3, 5, -2, -1]",214326432154326,15,52,15,"q_{0}=0,\ q_{1}=p_{8},\ q_{2}=0,\ p_{6}=0,\ q_{3}=0,\ p_{2}=0,\ p_{0}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
344,,"[-6, -4, 5, -3, 1, -2]",432164321543264,15,52,15,"q_{0}=-p_{8},\ p_{6}=0,\ q_{2}=0,\ p_{4}=0,\ q_{4}=0,\ q_{6}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
345,,"[-6, -2, 1, -4, 3, -5]",234364321543264,15,52,15,"q_{0}=0,\ p_{8}=0,\ q_{2}=0,\ q_{3}=p_{3},\ p_{2}=0,\ q_{6}=0,\ q_{7}=p_{6}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
346,,"[-6, -2, 1, 5, -4, -3]",234326432154326,15,52,15,"q_{0}=0,\ q_{1}=p_{8},\ q_{2}=0,\ q_{3}=0,\ p_{3}=0,\ p_{2}=0,\ p_{6}=0,\ p_{4}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
347,,"[-6, -2, 3, -5, 1, -4]",213464321543264,15,52,15,"q_{0}=0,\ p_{8}=0,\ p_{2}=0,\ q_{2}=0,\ q_{3}=0,\ p_{3}=0,\ q_{4}=p_{0},\ q_{6}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
348,,"[-6, -2, 3, 4, -5, -1]",213246432154326,15,52,15,"q_{0}=0,\ q_{1}=0,\ p_{8}=0,\ p_{2}=0,\ q_{2}=0,\ p_{3}=0,\ q_{3}=0,\ p_{0}=0,\ p_{1}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
349,,"[-6, -2, 3, 5, 1, 4]",213432643215432,15,52,15,"q_{0}=0,\ q_{1}=p_{8},\ p_{2}=0,\ q_{2}=0,\ q_{3}=0,\ p_{3}=0,\ q_{4}=p_{0},\ q_{6}=0,\ q_{7}=p_{6}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
350,,"[-4, -3, 1, -6, 2, -5]",435464321543264,15,52,15,"q_{0}=0,\ q_{1}=p_{7},\ p_{6}=0,\ q_{2}=0,\ q_{3}=-p_{5},\ p_{4}=0,\ q_{6}=0,\ p_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
351,,"[-4, -3, 1, 5, -6, -2]",432546432154326,15,52,15,"q_{0}=0,\ p_{6}=0,\ q_{1}=0,\ p_{7}=0,\ q_{2}=0,\ p_{4}=0,\ q_{3}=0,\ p_{5}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
352,,"[-4, -2, 1, 3, -6, -5]",243546432154326,15,52,15,"q_{0}=0,\ q_{1}=0,\ p_{7}=0,\ p_{6}=0,\ q_{2}=0,\ p_{2}=0,\ q_{3}=0,\ q_{8}=-p_{8}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
353,,"[-4, -2, 1, 5, 3, 6]",243254643215432,15,52,15,"q_{0}=0,\ p_{6}=0,\ q_{1}=0,\ p_{7}=0,\ q_{2}=0,\ q_{3}=0,\ p_{2}=0,\ q_{6}=p_{4}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
354,,"[1, -4, -3, -2, 5, -6]",432543643254364,15,52,15,"p_{6}=0,\ p_{7}=0,\ p_{4}=0,\ q_{4}=0,\ q_{5}=-p_{5},\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
355,44,"[1, -2, -6, -4, 5, -3]",234325643254364,15,52,15,"q_{2}=0,\ q_{3}=p_{3},\ p_{2}=0,\ q_{4}=-p_{8},\ p_{6}=0,\ q_{6}=0,\ q_{8}=p_{4}",45,Native nilpotent wavefront on current ambient open,Complete compatible manifold / certified conormal,VERIFIED (with predecessor where spectral),None
356,,"[3, -6, -2, -1, 4, -5]",213243643254364,15,52,15,"p_{2}=0,\ p_{0}=0,\ p_{8}=0,\ p_{3}=0,\ q_{4}=0,\ q_{5}=0,\ p_{1}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
357,,"[3, -4, -6, -2, 5, -1]",214325643254364,15,52,15,"p_{2}=0,\ p_{0}=0,\ q_{2}=-p_{7},\ p_{6}=0,\ q_{4}=-p_{8},\ q_{6}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
358,,"[3, -2, -6, -5, 4, -1]",213245643254364,15,52,15,"p_{2}=0,\ p_{0}=0,\ q_{2}=0,\ q_{3}=0,\ p_{3}=0,\ p_{8}=0,\ q_{4}=0,\ q_{6}=0,\ q_{8}=p_{1}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
359,,"[3, -2, -6, -4, 1, -5]",213435643254364,15,52,15,"p_{2}=0,\ p_{0}=0,\ q_{2}=0,\ q_{3}=p_{3},\ q_{4}=0,\ p_{8}=0,\ q_{6}=0,\ q_{7}=p_{6}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
360,,"[3, -2, 4, -1, -6, -5]",213243546432546,15,52,15,"p_{2}=0,\ p_{0}=0,\ p_{3}=0,\ q_{2}=0,\ p_{1}=0,\ q_{6}=0,\ q_{7}=0,\ q_{8}=-p_{8}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
361,,"[3, -2, 5, -4, -6, -1]",213432546432546,15,52,15,"p_{2}=0,\ p_{0}=0,\ q_{2}=0,\ q_{3}=p_{3},\ p_{6}=0,\ q_{6}=-p_{7},\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
362,,"[3, -2, 5, -1, 4, 6]",213243254643254,15,52,15,"p_{2}=0,\ p_{0}=0,\ q_{2}=0,\ p_{3}=0,\ q_{4}=-p_{6},\ p_{1}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
363,,"[3, 5, -2, -1, -6, -4]",213243254643546,15,52,15,"p_{2}=0,\ p_{0}=0,\ p_{6}=0,\ q_{4}=0,\ q_{5}=p_{3},\ q_{6}=0,\ q_{7}=-p_{1},\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
364,,"[5, -6, -4, -2, 3, -1]",214321643254364,15,52,15,"p_{6}=0,\ p_{4}=0,\ q_{4}=0,\ p_{2}=0,\ q_{6}=0,\ q_{8}=p_{0}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
365,,"[5, -4, -6, -2, 1, -3]",243215643254364,15,52,15,"p_{6}=0,\ p_{4}=0,\ q_{2}=-p_{7},\ q_{4}=0,\ q_{6}=0,\ q_{7}=p_{2}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
366,,"[5, -4, 3, -2, -6, -1]",214321546432546,15,52,15,"p_{6}=0,\ q_{0}=p_{4},\ q_{2}=0,\ p_{7}=0,\ p_{2}=0,\ p_{0}=0,\ q_{6}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
367,,"[5, -4, 6, -3, -2, -1]",432154326432546,15,52,15,"p_{6}=0,\ p_{4}=0,\ p_{7}=0,\ q_{2}=0,\ p_{5}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
368,,"[5, -4, 6, -2, 1, 3]",243215432643254,15,52,15,"p_{6}=0,\ p_{4}=0,\ p_{7}=0,\ q_{2}=0,\ q_{4}=0,\ q_{5}=-p_{5},\ q_{6}=0,\ p_{2}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
369,,"[5, -2, 1, -4, -6, -3]",234321546432546,15,52,15,"q_{0}=0,\ p_{6}=0,\ p_{4}=0,\ q_{2}=0,\ q_{3}=p_{3},\ p_{2}=0,\ q_{6}=-p_{7},\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
370,,"[5, -2, 3, -6, -4, -1]",213432156432546,15,52,15,"q_{0}=p_{4},\ p_{6}=0,\ p_{2}=0,\ q_{2}=0,\ q_{3}=0,\ p_{3}=0,\ p_{0}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
371,,"[5, -2, 3, -4, 1, 6]",213432154643254,15,52,15,"q_{0}=p_{4},\ p_{6}=0,\ p_{2}=0,\ q_{2}=0,\ q_{3}=p_{3},\ q_{4}=p_{0},\ q_{6}=0,\ p_{7}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
372,,"[5, -2, 3, 6, 4, -1]",213243215436432,15,52,15,"q_{0}=p_{4},\ p_{6}=0,\ p_{2}=0,\ q_{2}=0,\ q_{3}=0,\ p_{3}=0,\ p_{0}=0,\ q_{6}=-p_{7},\ q_{8}=p_{1}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
373,,"[5, 6, -4, -2, -3, -1]",243215432643546,15,52,15,"p_{6}=0,\ p_{4}=0,\ p_{7}=0,\ p_{5}=0,\ q_{6}=-p_{2},\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
374,,"[-6, -5, -4, -2, -3, -1]",2643215432643546,16,51,16,"p_{8}=0,\ q_{6}=-p_{2},\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
375,,"[-6, -4, -5, -3, -2, -1]",4643215432643546,16,51,16,"p_{8}=0,\ q_{2}=-p_{6},\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
376,,"[-6, -4, -5, -2, 1, 3]",2464321543264354,16,51,16,"p_{8}=0,\ q_{2}=-p_{6},\ q_{4}=0,\ q_{5}=0,\ q_{6}=0,\ p_{2}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
377,,"[-6, -4, 3, -2, 5, -1]",2143264321543264,16,51,16,"q_{0}=0,\ p_{8}=0,\ q_{2}=0,\ p_{6}=0,\ p_{2}=0,\ p_{0}=0,\ q_{6}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
378,,"[-6, -4, 5, -2, 1, -3]",2432164321543264,16,51,16,"q_{0}=-p_{8},\ p_{6}=0,\ q_{2}=0,\ q_{4}=0,\ p_{4}=0,\ q_{6}=0,\ q_{7}=p_{2}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
379,,"[-6, -2, 1, -4, 5, -3]",2343264321543264,16,51,16,"q_{0}=0,\ p_{8}=0,\ q_{2}=0,\ q_{3}=p_{3},\ p_{2}=0,\ p_{6}=0,\ q_{6}=0,\ q_{8}=p_{4}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
380,,"[-6, -2, 3, -5, 4, -1]",2132464321543264,16,51,16,"q_{0}=0,\ p_{8}=0,\ p_{2}=0,\ q_{2}=0,\ q_{3}=0,\ p_{3}=0,\ p_{0}=0,\ q_{6}=0,\ q_{8}=p_{1}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
381,,"[-6, -2, 3, -4, 1, -5]",2134364321543264,16,51,16,"q_{0}=0,\ p_{8}=0,\ p_{2}=0,\ q_{2}=0,\ q_{3}=p_{3},\ q_{4}=p_{0},\ q_{6}=0,\ q_{7}=p_{6}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
382,,"[-6, -2, 3, 5, -4, -1]",2134326432154326,16,51,16,"q_{0}=0,\ q_{1}=p_{8},\ p_{2}=0,\ q_{2}=0,\ q_{3}=0,\ p_{3}=0,\ p_{0}=0,\ p_{6}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
383,,"[-4, -3, 1, -6, 5, -2]",4325464321543264,16,51,16,"q_{0}=0,\ q_{1}=p_{7},\ p_{6}=0,\ q_{2}=0,\ q_{3}=-p_{5},\ p_{4}=0,\ q_{6}=-p_{8},\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
384,,"[-4, -2, 1, -6, 3, -5]",2435464321543264,16,51,16,"q_{0}=0,\ q_{1}=p_{7},\ p_{6}=0,\ q_{2}=0,\ q_{3}=0,\ p_{2}=0,\ q_{6}=0,\ p_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
385,,"[-4, -2, 1, 5, -6, -3]",2432546432154326,16,51,16,"q_{0}=0,\ p_{6}=0,\ q_{1}=0,\ p_{7}=0,\ q_{2}=0,\ q_{3}=0,\ p_{2}=0,\ p_{4}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
386,,"[-4, -2, 3, 5, 1, 6]",2143254643215432,16,51,16,"q_{0}=0,\ p_{6}=0,\ q_{1}=0,\ p_{7}=0,\ p_{2}=0,\ q_{2}=0,\ q_{3}=0,\ q_{4}=p_{0},\ q_{6}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
387,,"[3, -6, -2, -1, 5, -4]",2132432643254364,16,51,16,"p_{2}=0,\ p_{0}=0,\ p_{8}=0,\ q_{4}=0,\ q_{5}=p_{3},\ q_{6}=0,\ q_{7}=-p_{1},\ q_{8}=-p_{6}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
388,,"[3, -2, -6, -4, 5, -1]",2134325643254364,16,51,16,"p_{2}=0,\ p_{0}=0,\ q_{2}=0,\ q_{3}=p_{3},\ q_{4}=-p_{8},\ p_{6}=0,\ q_{6}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
389,,"[3, -2, -6, -1, 4, -5]",2132435643254364,16,51,16,"p_{2}=0,\ p_{0}=0,\ q_{2}=0,\ p_{3}=0,\ q_{4}=0,\ p_{8}=0,\ p_{1}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
390,,"[3, -2, 5, -1, -6, -4]",2132432546432546,16,51,16,"p_{2}=0,\ p_{0}=0,\ q_{2}=0,\ p_{3}=0,\ p_{6}=0,\ q_{6}=0,\ q_{7}=-p_{1},\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
391,,"[5, -4, -6, -2, 3, -1]",2143215643254364,16,51,16,"p_{6}=0,\ p_{4}=0,\ q_{2}=-p_{7},\ q_{4}=0,\ p_{2}=0,\ q_{6}=0,\ q_{8}=p_{0}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
392,,"[5, -4, -3, -2, 1, -6]",4321543643254364,16,51,16,"p_{6}=0,\ p_{4}=0,\ p_{7}=0,\ q_{4}=0,\ q_{5}=-p_{5},\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
393,,"[5, -4, 6, -2, -3, -1]",2432154326432546,16,51,16,"p_{6}=0,\ p_{4}=0,\ p_{7}=0,\ q_{2}=0,\ p_{5}=0,\ q_{6}=-p_{2},\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
394,,"[5, -2, -6, -4, 1, -3]",2343215643254364,16,51,16,"p_{6}=0,\ p_{4}=0,\ q_{2}=0,\ q_{3}=p_{3},\ p_{2}=0,\ q_{4}=0,\ q_{6}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
395,,"[5, -2, 3, -4, -6, -1]",2134321546432546,16,51,16,"q_{0}=p_{4},\ p_{6}=0,\ p_{2}=0,\ q_{2}=0,\ q_{3}=p_{3},\ p_{0}=0,\ q_{6}=-p_{7},\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
396,,"[5, -2, 3, -1, 4, 6]",2132432154643254,16,51,16,"q_{0}=p_{4},\ p_{6}=0,\ p_{2}=0,\ q_{2}=0,\ p_{3}=0,\ p_{0}=0,\ p_{1}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
397,,"[5, -2, 6, -4, 1, 3]",2343215432643254,16,51,16,"p_{6}=0,\ p_{4}=0,\ q_{2}=0,\ q_{3}=p_{3},\ p_{2}=0,\ p_{7}=0,\ q_{4}=0,\ q_{5}=-p_{5},\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
398,,"[-6, -4, -5, -2, -3, -1]",24643215432643546,17,50,17,"p_{8}=0,\ q_{2}=-p_{6},\ q_{6}=-p_{2},\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
399,,"[-6, -4, -3, -2, 1, 5]",43264321543264354,17,50,17,"p_{8}=0,\ p_{6}=0,\ q_{4}=0,\ p_{4}=0,\ q_{5}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
400,45,"[-6, -4, 5, -2, 3, -1]",21432164321543264,17,50,17,"q_{0}=-p_{8},\ p_{6}=0,\ q_{2}=0,\ q_{4}=p_{4},\ p_{2}=0,\ q_{6}=0,\ q_{8}=p_{0}",43,Native nilpotent wavefront on current ambient open,Complete compatible manifold / certified conormal,VERIFIED (with predecessor where spectral),None
401,,"[-6, -2, -5, -4, 1, 3]",23464321543264354,17,50,17,"p_{8}=0,\ q_{2}=0,\ q_{3}=p_{3},\ p_{2}=0,\ q_{4}=0,\ q_{5}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
402,,"[-6, -2, 3, -4, 5, -1]",21343264321543264,17,50,17,"q_{0}=0,\ p_{8}=0,\ p_{2}=0,\ q_{2}=0,\ q_{3}=p_{3},\ p_{0}=0,\ p_{6}=0,\ q_{6}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
403,,"[-6, -2, 3, -1, 4, -5]",21324364321543264,17,50,17,"q_{0}=0,\ p_{8}=0,\ p_{2}=0,\ q_{2}=0,\ p_{3}=0,\ p_{0}=0,\ p_{1}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
404,,"[-6, -2, 5, -4, 1, -3]",23432164321543264,17,50,17,"q_{0}=-p_{8},\ q_{2}=0,\ q_{3}=p_{3},\ p_{2}=0,\ p_{6}=0,\ q_{4}=0,\ p_{4}=0,\ q_{6}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
405,,"[-4, -3, 1, -2, 5, -6]",43254364321543264,17,50,17,"q_{0}=0,\ p_{6}=0,\ p_{7}=0,\ q_{2}=0,\ p_{4}=0,\ p_{5}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
406,,"[-4, -3, 5, -6, 1, -2]",43215464321543264,17,50,17,"p_{6}=0,\ q_{0}=0,\ q_{1}=p_{7},\ p_{4}=0,\ q_{2}=0,\ q_{3}=-p_{5},\ q_{4}=0,\ q_{6}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
407,,"[-4, -3, 5, 6, 1, 2]",43215432643215432,17,50,17,"p_{6}=0,\ q_{0}=0,\ p_{7}=0,\ q_{1}=0,\ p_{4}=0,\ q_{2}=0,\ p_{5}=0,\ q_{3}=0,\ q_{4}=0,\ q_{5}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
408,,"[-4, -2, 1, -6, 5, -3]",24325464321543264,17,50,17,"q_{0}=0,\ q_{1}=p_{7},\ p_{6}=0,\ q_{2}=0,\ q_{3}=0,\ p_{2}=0,\ q_{6}=-p_{8},\ q_{8}=p_{4}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
409,,"[-4, -2, 3, -6, 1, -5]",21435464321543264,17,50,17,"q_{0}=0,\ q_{1}=p_{7},\ p_{6}=0,\ p_{2}=0,\ q_{2}=0,\ q_{3}=0,\ q_{4}=p_{0},\ q_{6}=0,\ p_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
410,,"[-4, -2, 3, 5, -6, -1]",21432546432154326,17,50,17,"q_{0}=0,\ p_{6}=0,\ q_{1}=0,\ p_{7}=0,\ p_{2}=0,\ q_{2}=0,\ q_{3}=0,\ p_{0}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
411,,"[-2, -1, 3, 4, 5, 6]",21324354643215432,17,50,17,"p_{2}=0,\ q_{0}=0,\ p_{3}=0,\ q_{1}=0,\ p_{0}=0,\ q_{2}=0,\ p_{1}=0,\ q_{3}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
412,,"[1, -2, -4, -3, 5, -6]",23432543643254364,17,50,17,"q_{2}=-p_{3},\ q_{3}=p_{2},\ p_{6}=0,\ q_{4}=0,\ q_{5}=p_{7},\ p_{4}=0,\ q_{6}=0,\ q_{7}=-p_{5}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
413,,"[3, -4, -2, -1, 5, -6]",21432543643254364,17,50,17,"p_{2}=0,\ p_{0}=0,\ p_{6}=0,\ p_{7}=0,\ q_{4}=0,\ q_{5}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
414,,"[3, -2, -6, -1, 5, -4]",21324325643254364,17,50,17,"p_{2}=0,\ p_{0}=0,\ q_{2}=0,\ p_{3}=0,\ q_{4}=-p_{8},\ q_{6}=0,\ q_{7}=-p_{1},\ q_{8}=-p_{6}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
415,,"[5, -6, -2, -1, 3, -4]",21324321643254364,17,50,17,"p_{4}=0,\ p_{6}=0,\ p_{2}=0,\ q_{4}=0,\ q_{5}=p_{3},\ p_{0}=0,\ q_{6}=0,\ q_{7}=-p_{1}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
416,,"[5, -4, -3, -2, 6, -1]",43215432643254364,17,50,17,"p_{6}=0,\ p_{4}=0,\ p_{7}=0,\ p_{5}=0,\ q_{4}=0,\ q_{6}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
417,,"[5, -2, -6, -4, 3, -1]",21343215643254364,17,50,17,"p_{6}=0,\ p_{4}=0,\ q_{2}=0,\ q_{3}=p_{3},\ p_{2}=0,\ q_{4}=0,\ q_{6}=0,\ q_{8}=p_{0}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
418,,"[5, -2, 3, -1, -6, -4]",21324321546432546,17,50,17,"q_{0}=p_{4},\ p_{6}=0,\ p_{2}=0,\ q_{2}=0,\ p_{3}=0,\ p_{0}=0,\ q_{6}=0,\ q_{7}=-p_{1},\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
419,,"[5, -2, 6, -4, -3, -1]",23432154326432546,17,50,17,"p_{6}=0,\ p_{4}=0,\ q_{2}=0,\ q_{3}=p_{3},\ p_{2}=0,\ p_{7}=0,\ p_{5}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
420,,"[5, 6, -2, -1, 3, 4]",21324321543264354,17,50,17,"p_{4}=0,\ p_{6}=0,\ p_{5}=0,\ p_{7}=0,\ p_{2}=0,\ q_{4}=0,\ p_{3}=0,\ q_{5}=0,\ p_{0}=0,\ q_{6}=0,\ p_{1}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
421,,"[-6, -5, -2, -1, 3, 4]",213264321543264354,18,49,18,"p_{8}=0,\ p_{2}=0,\ q_{4}=0,\ p_{3}=0,\ q_{5}=0,\ p_{0}=0,\ q_{6}=0,\ p_{1}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
422,,"[-6, -4, -3, -2, -5, -1]",432643215432643546,18,49,18,"p_{8}=0,\ p_{6}=0,\ q_{4}=p_{4},\ q_{6}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
423,,"[-6, -2, -5, -4, -3, -1]",234643215432643546,18,49,18,"p_{8}=0,\ q_{2}=0,\ q_{3}=p_{3},\ p_{2}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
424,,"[-6, -2, 3, -1, 5, -4]",213243264321543264,18,49,18,"q_{0}=0,\ p_{8}=0,\ p_{2}=0,\ q_{2}=0,\ p_{3}=0,\ p_{0}=0,\ q_{6}=0,\ q_{7}=-p_{1},\ q_{8}=-p_{6}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
425,46,"[-6, -2, 5, -4, 3, -1]",213432164321543264,18,49,18,"q_{0}=-p_{8},\ q_{2}=0,\ q_{3}=p_{3},\ p_{2}=0,\ p_{6}=0,\ q_{4}=p_{4},\ q_{6}=0,\ q_{8}=p_{0}",41,Native nilpotent wavefront on current ambient open,Complete compatible manifold / certified conormal,VERIFIED (with predecessor where spectral),None
426,,"[-4, -3, -6, -5, 1, 2]",435464321543264354,18,49,18,"q_{0}=-p_{7},\ q_{1}=p_{6},\ q_{2}=p_{5},\ q_{3}=-p_{4},\ p_{8}=0,\ q_{4}=0,\ q_{5}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
427,,"[-4, -3, 5, -2, 1, -6]",432154364321543264,18,49,18,"p_{6}=0,\ q_{0}=0,\ p_{7}=0,\ p_{4}=0,\ q_{2}=0,\ p_{5}=0,\ q_{4}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
428,,"[-4, -3, 5, 6, -2, -1]",432154326432154326,18,49,18,"p_{6}=0,\ q_{0}=0,\ p_{7}=0,\ q_{1}=0,\ p_{4}=0,\ q_{2}=0,\ p_{5}=0,\ q_{3}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
429,,"[-4, -2, 1, -3, 5, -6]",243254364321543264,18,49,18,"q_{0}=0,\ p_{6}=0,\ p_{7}=0,\ q_{2}=0,\ q_{3}=p_{2},\ p_{4}=0,\ q_{6}=0,\ q_{7}=-p_{5}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
430,,"[-4, -2, 3, -6, 5, -1]",214325464321543264,18,49,18,"q_{0}=0,\ q_{1}=p_{7},\ p_{6}=0,\ p_{2}=0,\ q_{2}=0,\ q_{3}=0,\ p_{0}=0,\ q_{6}=-p_{8},\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
431,,"[-4, -2, 5, -6, 1, -3]",243215464321543264,18,49,18,"p_{6}=0,\ q_{0}=0,\ q_{1}=p_{7},\ q_{2}=0,\ q_{3}=0,\ p_{2}=0,\ q_{4}=0,\ p_{4}=0,\ q_{6}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
432,,"[-4, -2, 5, 6, 1, 3]",243215432643215432,18,49,18,"p_{6}=0,\ q_{0}=0,\ p_{7}=0,\ q_{1}=0,\ q_{2}=0,\ q_{3}=0,\ p_{2}=0,\ q_{4}=0,\ q_{5}=-p_{4},\ q_{6}=0,\ q_{7}=-p_{5}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
433,,"[-2, -1, 3, 4, -6, -5]",213243546432154326,18,49,18,"p_{2}=0,\ q_{0}=0,\ p_{3}=0,\ q_{1}=0,\ p_{0}=0,\ q_{2}=0,\ p_{1}=0,\ q_{3}=0,\ q_{8}=-p_{8}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
434,,"[-2, -1, 3, 5, 4, 6]",213243254643215432,18,49,18,"p_{2}=0,\ q_{0}=0,\ q_{1}=0,\ p_{3}=0,\ p_{0}=0,\ q_{2}=0,\ q_{3}=0,\ p_{1}=0,\ q_{6}=-p_{6}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
435,,"[3, -2, -4, -1, 5, -6]",213432543643254364,18,49,18,"p_{2}=0,\ p_{0}=0,\ q_{2}=-p_{3},\ p_{6}=0,\ q_{4}=0,\ q_{5}=p_{7},\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
436,,"[5, -4, -2, -1, 3, -6]",214321543643254364,18,49,18,"p_{6}=0,\ p_{4}=0,\ p_{7}=0,\ p_{2}=0,\ q_{4}=0,\ q_{5}=0,\ p_{0}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
437,,"[5, -2, -6, -1, 3, -4]",213243215643254364,18,49,18,"p_{4}=0,\ p_{6}=0,\ q_{2}=0,\ p_{2}=0,\ p_{3}=0,\ q_{4}=0,\ p_{0}=0,\ q_{6}=0,\ q_{7}=-p_{1}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
438,,"[5, -2, -4, -3, 1, -6]",234321543643254364,18,49,18,"p_{6}=0,\ p_{4}=0,\ q_{2}=-p_{3},\ q_{3}=p_{2},\ q_{4}=0,\ q_{5}=p_{7},\ q_{6}=0,\ q_{7}=-p_{5}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
439,,"[5, -2, 6, -1, 3, 4]",213243215432643254,18,49,18,"p_{4}=0,\ p_{6}=0,\ q_{2}=0,\ p_{2}=0,\ p_{3}=0,\ q_{4}=p_{5},\ q_{5}=p_{7},\ p_{0}=0,\ q_{6}=0,\ p_{1}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
440,,"[5, 6, -2, -1, -4, -3]",213243215432643546,18,49,18,"p_{6}=0,\ p_{4}=0,\ p_{7}=0,\ p_{5}=0,\ q_{4}=-p_{3},\ q_{5}=p_{2},\ q_{6}=p_{1},\ q_{7}=-p_{0},\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
441,,"[-6, -5, -2, -1, -4, -3]",2132643215432643546,19,48,19,"p_{8}=0,\ q_{4}=-p_{3},\ q_{5}=p_{2},\ q_{6}=p_{1},\ q_{7}=-p_{0},\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
442,,"[-6, -4, -2, -1, 3, 5]",2143264321543264354,19,48,19,"p_{8}=0,\ p_{6}=0,\ p_{2}=0,\ q_{4}=0,\ q_{5}=0,\ p_{0}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
443,,"[-6, -2, -5, -1, 3, 4]",2132464321543264354,19,48,19,"p_{8}=0,\ q_{2}=0,\ p_{2}=0,\ p_{3}=0,\ q_{4}=0,\ q_{5}=0,\ p_{0}=0,\ q_{6}=0,\ p_{1}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
444,,"[-6, -2, -4, -3, 1, 5]",2343264321543264354,19,48,19,"p_{8}=0,\ q_{2}=-p_{3},\ q_{3}=p_{2},\ q_{4}=0,\ p_{6}=0,\ q_{5}=0,\ q_{6}=0,\ p_{4}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
445,,"[-6, -2, 5, -1, 3, -4]",2132432164321543264,19,48,19,"q_{0}=-p_{8},\ q_{2}=0,\ p_{2}=0,\ p_{3}=0,\ q_{4}=p_{4},\ p_{6}=0,\ p_{0}=0,\ q_{6}=0,\ q_{7}=-p_{1}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
446,,"[-4, -3, -6, -5, -2, -1]",4354643215432643546,19,48,19,"q_{0}=-p_{7},\ q_{1}=p_{6},\ q_{2}=p_{5},\ q_{3}=-p_{4},\ p_{8}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
447,,"[-4, -3, -6, -2, 1, 5]",4325464321543264354,19,48,19,"q_{0}=-p_{7},\ p_{6}=0,\ q_{2}=p_{5},\ p_{4}=0,\ q_{4}=0,\ q_{5}=p_{8},\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
448,,"[-4, -3, 5, -2, 6, -1]",4321543264321543264,19,48,19,"p_{6}=0,\ q_{0}=0,\ p_{7}=0,\ p_{4}=0,\ q_{2}=0,\ p_{5}=0,\ q_{6}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
449,,"[-4, -2, -6, -5, 1, 3]",2435464321543264354,19,48,19,"q_{0}=-p_{7},\ q_{1}=p_{6},\ q_{2}=0,\ q_{3}=0,\ p_{2}=0,\ p_{8}=0,\ q_{4}=0,\ q_{5}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
450,,"[-4, -2, 3, -1, 5, -6]",2143254364321543264,19,48,19,"q_{0}=0,\ p_{6}=0,\ p_{7}=0,\ p_{2}=0,\ q_{2}=0,\ p_{0}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
451,,"[-4, -2, 5, -6, 3, -1]",2143215464321543264,19,48,19,"p_{6}=0,\ q_{0}=0,\ q_{1}=p_{7},\ q_{2}=0,\ q_{3}=0,\ p_{2}=0,\ q_{4}=p_{4},\ q_{6}=0,\ q_{8}=p_{0}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
452,,"[-4, -2, 5, -3, 1, -6]",2432154364321543264,19,48,19,"p_{6}=0,\ q_{0}=0,\ p_{7}=0,\ q_{2}=0,\ q_{3}=p_{2},\ p_{4}=0,\ q_{4}=0,\ q_{6}=0,\ q_{7}=-p_{5}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
453,,"[-4, -2, 5, 6, -3, -1]",2432154326432154326,19,48,19,"p_{6}=0,\ q_{0}=0,\ p_{7}=0,\ q_{1}=0,\ q_{2}=0,\ q_{3}=0,\ p_{2}=0,\ p_{4}=0,\ p_{5}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
454,,"[-2, -1, 3, -6, 4, -5]",2132435464321543264,19,48,19,"p_{2}=0,\ q_{0}=0,\ q_{1}=0,\ p_{3}=0,\ p_{0}=0,\ q_{2}=0,\ q_{3}=0,\ p_{1}=0,\ q_{6}=0,\ p_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
455,,"[-2, -1, 3, 5, -6, -4]",2132432546432154326,19,48,19,"p_{2}=0,\ q_{0}=0,\ q_{1}=0,\ p_{3}=0,\ p_{0}=0,\ q_{2}=0,\ q_{3}=0,\ p_{1}=0,\ p_{6}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
456,,"[5, -4, -2, -1, 6, -3]",2143215432643254364,19,48,19,"p_{6}=0,\ p_{4}=0,\ p_{7}=0,\ q_{4}=0,\ q_{5}=p_{2},\ q_{6}=0,\ q_{7}=-p_{0},\ q_{8}=p_{5}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
457,,"[5, -2, -4, -3, 6, -1]",2343215432643254364,19,48,19,"p_{6}=0,\ p_{4}=0,\ q_{2}=-p_{3},\ q_{3}=p_{2},\ p_{7}=0,\ q_{4}=0,\ p_{5}=0,\ q_{6}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
458,,"[5, -2, -4, -1, 3, -6]",2134321543643254364,19,48,19,"p_{6}=0,\ p_{4}=0,\ q_{2}=-p_{3},\ p_{2}=0,\ q_{4}=0,\ q_{5}=p_{7},\ p_{0}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
459,,"[5, -2, 6, -1, -4, -3]",2132432154326432546,19,48,19,"p_{6}=0,\ p_{4}=0,\ q_{2}=0,\ p_{3}=0,\ p_{2}=0,\ p_{7}=0,\ p_{5}=0,\ q_{6}=p_{1},\ q_{7}=-p_{0},\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
460,,"[-6, -4, -2, -1, -5, -3]",21432643215432643546,20,47,20,"p_{8}=0,\ p_{6}=0,\ q_{4}=0,\ q_{5}=p_{2},\ q_{6}=0,\ q_{7}=-p_{0},\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
461,,"[-6, -2, -5, -1, -4, -3]",21324643215432643546,20,47,20,"p_{8}=0,\ q_{2}=0,\ p_{3}=0,\ p_{2}=0,\ q_{6}=p_{1},\ q_{7}=-p_{0},\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
462,,"[-6, -2, -4, -3, -5, -1]",23432643215432643546,20,47,20,"p_{8}=0,\ q_{2}=-p_{3},\ q_{3}=p_{2},\ q_{4}=-p_{6},\ q_{6}=p_{4},\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
463,,"[-6, -2, -4, -1, 3, 5]",21343264321543264354,20,47,20,"p_{8}=0,\ q_{2}=-p_{3},\ p_{2}=0,\ q_{4}=0,\ p_{6}=0,\ q_{5}=0,\ p_{0}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
464,,"[-4, -3, -6, -2, -5, -1]",43254643215432643546,20,47,20,"q_{0}=-p_{7},\ p_{6}=0,\ q_{2}=p_{5},\ p_{4}=0,\ p_{8}=0,\ q_{6}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
465,,"[-4, -2, -6, -5, -3, -1]",24354643215432643546,20,47,20,"q_{0}=-p_{7},\ q_{1}=p_{6},\ q_{2}=0,\ q_{3}=0,\ p_{2}=0,\ p_{8}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
466,,"[-4, -2, -6, -3, 1, 5]",24325464321543264354,20,47,20,"q_{0}=-p_{7},\ p_{6}=0,\ q_{2}=0,\ q_{3}=p_{2},\ q_{4}=0,\ q_{5}=p_{8},\ q_{6}=0,\ p_{4}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
467,,"[-4, -2, 5, -3, 6, -1]",24321543264321543264,20,47,20,"p_{6}=0,\ q_{0}=0,\ p_{7}=0,\ q_{2}=0,\ q_{3}=p_{2},\ p_{4}=0,\ p_{5}=0,\ q_{6}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
468,,"[-4, -2, 5, -1, 3, -6]",21432154364321543264,20,47,20,"p_{6}=0,\ q_{0}=0,\ p_{7}=0,\ q_{2}=0,\ p_{2}=0,\ q_{4}=p_{4},\ p_{0}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
469,,"[-2, -1, 3, -6, 5, -4]",21324325464321543264,20,47,20,"p_{2}=0,\ q_{0}=0,\ q_{1}=0,\ p_{3}=0,\ p_{0}=0,\ q_{2}=0,\ q_{3}=0,\ p_{1}=0,\ q_{6}=-p_{8},\ q_{8}=-p_{6}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
470,,"[5, -2, -4, -1, 6, -3]",21343215432643254364,20,47,20,"p_{6}=0,\ p_{4}=0,\ q_{2}=-p_{3},\ p_{2}=0,\ p_{7}=0,\ q_{4}=0,\ q_{6}=0,\ q_{7}=-p_{0},\ q_{8}=p_{5}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
471,,"[-6, -2, -4, -1, -5, -3]",213432643215432643546,21,46,21,"p_{8}=0,\ q_{2}=-p_{3},\ p_{2}=0,\ q_{4}=-p_{6},\ q_{6}=0,\ q_{7}=-p_{0},\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
472,,"[-4, -2, -6, -3, -5, -1]",243254643215432643546,21,46,21,"q_{0}=-p_{7},\ p_{6}=0,\ q_{2}=0,\ q_{3}=p_{2},\ p_{8}=0,\ q_{6}=p_{4},\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
473,,"[-4, -2, -6, -1, 3, 5]",214325464321543264354,21,46,21,"q_{0}=-p_{7},\ p_{6}=0,\ q_{2}=0,\ p_{2}=0,\ q_{4}=0,\ q_{5}=p_{8},\ p_{0}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
474,,"[-4, -2, 5, -1, 6, -3]",214321543264321543264,21,46,21,"p_{6}=0,\ q_{0}=0,\ p_{7}=0,\ q_{2}=0,\ p_{2}=0,\ p_{4}=0,\ q_{6}=0,\ q_{7}=-p_{0},\ q_{8}=p_{5}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
475,,"[-2, -1, 3, -4, 5, -6]",213243254364321543264,21,46,21,"p_{2}=0,\ q_{0}=0,\ q_{1}=p_{3},\ p_{0}=0,\ q_{2}=0,\ q_{3}=-p_{1},\ p_{6}=0,\ q_{6}=0,\ q_{7}=p_{7}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
476,,"[-2, -1, 5, -6, 3, -4]",213243215464321543264,21,46,21,"q_{0}=0,\ q_{1}=0,\ p_{2}=0,\ p_{3}=0,\ q_{2}=0,\ q_{3}=0,\ p_{0}=0,\ p_{1}=0,\ q_{4}=p_{4},\ p_{6}=0,\ q_{6}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
477,,"[-2, -1, 5, 6, 3, 4]",213243215432643215432,21,46,21,"q_{0}=0,\ q_{1}=0,\ p_{2}=0,\ p_{3}=0,\ q_{2}=0,\ q_{3}=0,\ p_{0}=0,\ p_{1}=0,\ q_{4}=p_{4},\ q_{5}=p_{6},\ q_{6}=p_{5},\ q_{7}=p_{7}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
478,,"[-4, -3, -2, -1, 5, 6]",4321543264321543264354,22,45,22,"p_{6}=0,\ p_{7}=0,\ p_{4}=0,\ p_{5}=0,\ q_{4}=0,\ q_{5}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
479,,"[-4, -2, -6, -1, -5, -3]",2143254643215432643546,22,45,22,"q_{0}=-p_{7},\ p_{6}=0,\ q_{2}=0,\ p_{2}=0,\ p_{8}=0,\ q_{6}=0,\ q_{7}=-p_{0},\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
480,,"[-2, -1, -6, -5, 3, 4]",2132435464321543264354,22,45,22,"q_{0}=0,\ q_{1}=0,\ p_{2}=0,\ p_{3}=0,\ q_{2}=0,\ q_{3}=0,\ p_{0}=0,\ p_{1}=0,\ p_{8}=0,\ q_{4}=0,\ q_{5}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
481,,"[-2, -1, 5, -4, 3, -6]",2132432154364321543264,22,45,22,"q_{0}=0,\ q_{1}=p_{3},\ p_{2}=0,\ q_{2}=0,\ q_{3}=-p_{1},\ p_{0}=0,\ p_{6}=0,\ q_{4}=p_{4},\ q_{6}=0,\ q_{7}=p_{7}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
482,,"[-2, -1, 5, 6, -4, -3]",2132432154326432154326,22,45,22,"q_{0}=0,\ q_{1}=0,\ p_{3}=0,\ p_{2}=0,\ q_{2}=0,\ q_{3}=0,\ p_{1}=0,\ p_{0}=0,\ p_{6}=0,\ p_{4}=0,\ p_{7}=0,\ p_{5}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
483,,"[-4, -3, -2, -1, -6, -5]",43215432643215432643546,23,44,23,"p_{7}=0,\ p_{6}=0,\ p_{5}=0,\ p_{4}=0,\ q_{4}=0,\ q_{5}=0,\ q_{6}=0,\ q_{7}=0,\ q_{8}=-p_{8}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
484,,"[-4, -2, -3, -1, 5, 6]",24321543264321543264354,23,44,23,"p_{6}=0,\ p_{7}=0,\ q_{2}=-p_{2},\ p_{4}=0,\ q_{4}=0,\ p_{5}=0,\ q_{5}=0,\ q_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
485,,"[-2, -1, -6, -5, -4, -3]",21324354643215432643546,23,44,23,"q_{0}=0,\ q_{1}=0,\ p_{3}=0,\ p_{2}=0,\ q_{2}=0,\ q_{3}=0,\ p_{1}=0,\ p_{0}=0,\ p_{8}=0,\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
486,,"[-2, -1, -6, -4, 3, 5]",21324325464321543264354,23,44,23,"q_{0}=0,\ q_{1}=p_{3},\ p_{2}=0,\ q_{2}=0,\ q_{3}=-p_{1},\ p_{0}=0,\ q_{4}=0,\ q_{5}=p_{8},\ q_{6}=0,\ p_{6}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
487,,"[-2, -1, 5, -4, 6, -3]",21324321543264321543264,23,44,23,"q_{0}=0,\ q_{1}=p_{3},\ p_{2}=0,\ q_{2}=0,\ q_{3}=-p_{1},\ p_{0}=0,\ p_{6}=0,\ p_{4}=0,\ p_{7}=0,\ q_{6}=0,\ q_{8}=p_{5}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
488,,"[-4, -2, -3, -1, -6, -5]",243215432643215432643546,24,43,24,"p_{7}=0,\ p_{6}=0,\ q_{2}=-p_{2},\ q_{4}=p_{5},\ q_{5}=-p_{4},\ q_{6}=0,\ q_{7}=0,\ q_{8}=-p_{8}",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
489,,"[-2, -1, -6, -4, -5, -3]",213243254643215432643546,24,43,24,"q_{0}=0,\ q_{1}=p_{3},\ p_{2}=0,\ q_{2}=0,\ q_{3}=-p_{1},\ p_{0}=0,\ p_{8}=0,\ q_{6}=-p_{6},\ q_{8}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
490,,"[-2, -1, -4, -3, 5, 6]",21324321543264321543264354,26,41,26,"q_{0}=-p_{3},\ q_{1}=p_{2},\ q_{2}=p_{1},\ q_{3}=-p_{0},\ p_{6}=0,\ q_{4}=0,\ p_{7}=0,\ q_{5}=0,\ p_{4}=0,\ q_{6}=0,\ p_{5}=0,\ q_{7}=0",,None (intrinsic),Nontrivial unipotent stabilizer character,INTRINSICALLY VERIFIED,None
491,47,"[-2, -1, -4, -3, -6, -5]",213243215432643215432643546,27,40,27,"q_{0}=-p_{3},\ q_{1}=p_{2},\ q_{2}=p_{1},\ q_{3}=-p_{0},\ q_{4}=-p_{7},\ q_{5}=p_{6},\ q_{6}=p_{5},\ q_{7}=-p_{4},\ q_{8}=-p_{8}",31,Native nilpotent wavefront on current ambient open,Complete compatible manifold / certified conormal,VERIFIED (with predecessor where spectral),None


==> anc/model9/verify_independent.py <==
#!/usr/bin/env python3
"""Independent matrix verification. Does not import either search script.
Enumerates native D6 signed permutations, not E7, and checks the supplied
conormals by 12-by-12 trace identities on every Levi tangent generator.
"""
from pathlib import Path
from itertools import permutations, product
from collections import Counter
import json
import sympy as S
ROOT=Path(__file__).resolve().parent
cells=json.loads((ROOT/'native_d6_cells.json').read_text())
certs=json.loads((ROOT/'selected_conormals.json').read_text())
N=6
basis=[tuple(int(i==j) for i in range(N)) for j in range(N)]
add=lambda a,b:tuple(x+y for x,y in zip(a,b))
neg=lambda a:tuple(-x for x in a)
sub=lambda a,b:add(a,neg(b))
beta=[sub(basis[i],basis[i+1]) for i in range(5)]+[add(basis[4],basis[5])]
pos=[]
for i in range(6):
 for j in range(i+1,6):
  pos += [sub(basis[i],basis[j]),add(basis[i],basis[j])]
roots=pos+[neg(a) for a in pos]
I=[beta[i] for i in (0,2,4)]
U=[a for a in pos if a not in I]
phase=[sub(basis[i],basis[j]) for i in (0,1) for j in (2,3)]+[sub(basis[i],basis[j]) for i in (2,3) for j in (4,5)]+[beta[5]]
idx={i:i-1 for i in range(1,7)}|{-i:12-i for i in range(1,7)}
def X(a):
 if a not in pos:return X(neg(a)).T
 i,j=[k+1 for k,v in enumerate(a) if v]
 M=S.zeros(12)
 if a[j-1]==-1:
  M[idx[i],idx[j]]=1;M[idx[-j],idx[-i]]=-1
 else:
  M[idx[i],idx[-j]]=1;M[idx[j],idx[-i]]=-1
 return M
Xm={a:X(a) for a in roots}
H=[]
for i in range(1,7):
 z=S.zeros(12);z[idx[i],idx[i]]=1;z[idx[-i],idx[-i]]=-1;H.append(z)
Q=S.zeros(12)
for i in range(12):Q[i,11-i]=1
for M in Xm.values():assert M.T*Q+Q*M==S.zeros(12)
for i,a in enumerate(beta):
 E=Xm[a];F=E.T
 assert E*F-F*E==sum((a[j]*H[j] for j in range(6)),S.zeros(12))
# The abelianization is exactly the nine specified roots.
sums={add(a,b) for a in U for b in U if add(a,b) in U}
assert set(U)-sums==set(phase)
print('PASS: 60 roots; U has dimension 27 and abelianization dimension 9.',flush=True)
def act(w,a):
 z=[0]*6
 for j,v in enumerate(w):z[abs(v)-1]+=a[j]*(1 if v>0 else -1)
 return tuple(z)
def wi(w):
 z=[0]*6
 for j,v in enumerate(w):z[abs(v)-1]=(j+1)*(1 if v>0 else -1)
 return tuple(z)
def positive(a):return a in pos
reps=[];allW=[]
for perm in permutations(range(1,7)):
 for signs in product((-1,1),repeat=6):
  if signs.count(-1)%2:continue
  w=tuple(x*y for x,y in zip(perm,signs));allW.append(w)
  if all(positive(act(w,a)) and positive(act(wi(w),a)) for a in I):reps.append(w)
assert len(allW)==23040 and len(reps)==492
# Nonemptiness uses only forced zeros; signs will be independently checked below.
nonempty=[]
for w in reps:
 zero=set();usedp=[];usedq=[]
 for g in U:
  r=neg(act(w,g))
  if r not in U:continue
  ip=phase.index(r) if r in phase else None;iq=phase.index(g) if g in phase else None
  if ip is not None:usedp.append(ip)
  if iq is not None:usedq.append(iq)
  if ip is None and iq is not None:zero.add(9+iq)
  if iq is None and ip is not None:zero.add(ip)
 assert len(usedp)==len(set(usedp)) and len(usedq)==len(set(usedq))
 ok=not({8,17}&zero)
 for off in (0,4,9,13):
  ok &= not({off,off+3}&zero) or not({off+1,off+2}&zero)
 if ok:nonempty.append(w)
assert len(nonempty)==48 and set(nonempty)=={tuple(c['w']) for c in cells}
inside={tuple(c['w']) for c in cells if all(x>0 for x in c['w'])}
assert len(inside)==13
outside=[c for c in cells if tuple(c['w']) not in inside]
assert {c['native_id'] for c in outside}=={c['native_id'] for c in certs}
print('PASS: independent signed-permutation enumeration: 492 cells, 48 compatible, 13 Siegel, 35 boundary.',flush=True)
Tits=[]
for a in beta:
 E=Xm[a];T=(S.eye(12)+E)*(S.eye(12)-E.T)*(S.eye(12)+E)
 assert T.T*T==S.eye(12) and T.T*Q*T==Q and T.det()==1
 Tits.append(T)
p=S.symbols('p0:9');q=S.symbols('q0:9');syms={str(x):x for x in p+q}
levi=H+[Xm[a] for a in I]+[Xm[neg(a)] for a in I]+[S.eye(12)]
def bp(A,B):return S.expand(S.trace(A*B)/2)
def ph(M,co):return S.expand(sum(co[i]*bp(M,Xm[neg(a)]) for i,a in enumerate(phase)))
records=[]
for cell in cells:
 w=tuple(cell['w']);n=S.eye(12)
 for a in cell['word']:n=n*Tits[a-1]
 for i in range(6):
  expected=(1 if w[i]>0 else -1)*H[abs(w[i])-1]
  assert n*H[i]*n.T==expected
 assert sum(not positive(act(w,a)) for a in pos)==cell['length']
 P0=set(pos)|{neg(a) for a in I}
 assert len(P0&{act(w,neg(a)) for a in P0})-6==cell['codimension']==cell['length']
 vals=cell['rational_witness']['p']+cell['rational_witness']['q']
 for ip,iq,c in cell['equations']:
  assert c*(0 if ip is None else vals[ip])==(0 if iq is None else vals[9+iq])
 assert vals[8]*vals[17]!=0
 assert all(vals[o]*vals[o+3]-vals[o+1]*vals[o+2] for o in (0,4,9,13))
 eq=[]
 for g in U:
  r=neg(act(w,g))
  if r not in U:continue
  R=n*Xm[g].T*n.T
  c=bp(R,Xm[neg(r)])
  assert c in (-1,1) and R==c*Xm[r]
  ip=phase.index(r) if r in phase else None;iq=phase.index(g) if g in phase else None
  if ip is not None or iq is not None:eq.append([ip,iq,int(c)])
 assert sorted(eq,key=str)==sorted(cell['equations'],key=str)
 if w in inside:continue
 subs={(p+q)[k]:S.Integer(0) for k in cell['zeros']}
 for ip,iq,c in cell['matches']:subs[q[iq]]=c*p[ip]
 def norm(a):return S.expand(S.sympify(a).subs(subs,simultaneous=True))
 sc=next(c for c in certs if c['native_id']==cell['native_id'])
 choice=sc['choices'][0];cdata=choice['candidate'];j=choice['index']
 C=sum((S.sympify(t,locals=syms)*h for t,h in zip(cdata['cartan'],H)),S.zeros(12))
 for t in cdata['roots']:C+=S.sympify(t['coefficient'],locals=syms)*Xm[tuple(t['root'])]
 ga=tuple(cdata['gamma']);Y=Xm[ga];Z=n*Y.T*n.T
 assert ga in U and neg(act(w,ga)) in U
 # These are the COMPLETE Lie-Levi basis, including the extra central direction.
 for A in levi:
  assert norm(bp(C,A)-ph(A*Z-Z*A,p))==0,(cell['native_id'],'left')
 for B in levi:
  assert norm(bp(C,n*B.T*n.T)+ph(B*Y-Y*B,q))==0,(cell['native_id'],'right')
 for a in U:
  assert norm(bp(C,Xm[a]))==0
  assert norm(bp(C,n*Xm[a].T*n.T))==0
 quad=norm(bp(C,C));assert S.expand(quad-2*p[j]**2)==0
 # Prove p_j is forced nonzero by the stated open conditions, not genericity.
 forced={8,17}
 for off in (0,4,9,13):
  diag=not({off,off+3}&set(cell['zeros']))
  anti=not({off+1,off+2}&set(cell['zeros']))
  if not diag:forced|={off+1,off+2}
  if not anti:forced|={off,off+3}
 changed=True
 while changed:
  old=set(forced)
  for ip,iq,c in cell['matches']:
   if ip in forced:forced.add(9+iq)
   if 9+iq in forced:forced.add(ip)
  changed=forced!=old
 assert j in forced,(cell['native_id'],j,forced)
 records.append({'native_id':cell['native_id'],'word':cell['word'],'equation_root':list(ga),'norm':str(quad),'forced_nonzero_index':j,'levi_generators_checked':len(levi),'outer_root_pairings_checked':2*len(U)})
 print(f"PASS: native cell {cell['native_id']:02d}, length {cell['length']:2d}, exact conormal norm {quad}.",flush=True)
assert len(records)==35
# Rank-seven central form: this is a 7x7 lattice calculation, not any E7 root/W enumeration.
A=2*S.eye(7)
for i,j in [(1,3),(3,4),(4,5),(5,6),(6,7),(2,4)]:A[i-1,j-1]=A[j-1,i-1]=-1
assert A.det()==2
z=A.inv()[:,0]
cs=S.Matrix([0,1,0,0,1,0,1]);cv=S.Matrix([0,1,1,0,0,0,0])
assert all(t.is_integer and t%2==0 for t in z-cs-cv)
assert z[0]==2
v=cs/2;assert A*v==S.Matrix([0,1,0,-1,1,-1,1])
Dcs=S.Matrix([1,-1,1,-1,1,-1]);Dcv=S.Matrix([0,0,0,0,2,0])
assert all(int(x)%2==1 for x in Dcs) and all(int(x)%2==0 for x in Dcv)
spin_plus=S.Matrix([S.Rational(1,2)]*6)
spin_minus=S.Matrix([S.Rational(1,2)]*5+[-S.Rational(1,2)])
assert (spin_plus.dot(Dcs),spin_plus.dot(Dcv))==(0,1)
assert (spin_minus.dot(Dcs),spin_minus.dot(Dcv))==(1,1)
print('PASS: inherited central graph, vector/spin central characters, and primitive central degree 2.',flush=True)
# Exact matrix identification of the WZ form and transpose.
J=S.Matrix([[0,-1],[1,0]]);Qw=S.zeros(12)
for k in range(6):Qw[2*k:2*k+2,2*(5-k):2*(6-k)]=(1 if k<3 else -1)*J
P=S.diag(*([1]*6+[1,-1,1,-1,1,-1]))
assert Qw.T==Qw and Qw**2==S.eye(12) and Qw.det()==1
assert P.T*Qw*P==Q
# WZ middle bridge z I_2 becomes z E_{e5+e6} (plus its compulsory partner).
assert (P*Xm[beta[5]]*P)[4:6,6:8]==S.eye(2)
# Literal subgroup-preserving anti-involution, including the whole U phase.
wblock=S.zeros(12)
for k in range(6):wblock[2*k:2*k+2,2*(5-k):2*(6-k)]=S.eye(2)
Bblock=S.diag(*[sgn for sgn in (1,-1,1,1,-1,1) for _ in range(2)])
Ablock=Bblock*wblock
assert Ablock.T==Ablock and Ablock**2==S.eye(12)
assert Ablock.T*Qw*Ablock==-Qw and Ablock.det()==1
Astd=P*Ablock*P
kappa=S.symbols('kappa')
fixedphase=[1,0,0,1,1,0,0,1,kappa]
for a in U:
 transformed=Astd*Xm[a].T*Astd
 assert all(bp(transformed,Xm[neg(b)])==0 for b in roots if b not in U)
 assert ph(transformed,fixedphase)==ph(Xm[a],fixedphase)
print('PASS: literal H-preserving anti-involution, connected component, and every U-character coordinate.',flush=True)
# R_s torus map: columns A1,A2,B1,...,B6.
M=S.zeros(7,8)
for row,terms in enumerate([{0:1,1:-1},{6:1,7:-1},{1:1,6:1,7:1},{5:1,6:-1},{4:1,5:-1},{3:1,4:-1},{2:1,3:-1}]):
 for k,val in terms.items():M[row,k]=val
kernel=S.Matrix([-2,-2,1,1,1,1,1,1])
assert M*kernel==S.zeros(7,1)
from sympy.matrices.normalforms import smith_normal_form
D=smith_normal_form(M,domain=S.ZZ)
assert all(abs(D[i,i])==1 for i in range(7))
# omega_1 in simple roots gives character A1^2 A2 det(g).
assert (z.T*M)==S.Matrix([[2,1,1,1,1,1,1,1]])
# Full PGL2 torus a=diag(t,1); both A scalars t^-1, D3(a).
co=S.Matrix([-1,-1,1,0,1,0,1,0])
assert M*co==A*v
print('PASS: WZ form, bridge coefficient, connected Siegel cover, full PGL2 torus, chi1=A1^2*A2*det(g).',flush=True)
output={'native_weyl_order':len(allW),'double_cells':len(reps),'compatible':len(cells),'siegel_compatible':len(inside),'boundary_certificates':records,'central_degree':2,'central_cocharacter':list(map(int,z)),'all_checks_passed':True}
(ROOT/'independent_verification.json').write_text(json.dumps(output,indent=2)+'\n')
print('ALL INDEPENDENT MATRIX AND LATTICE ASSERTIONS PASSED.',flush=True)


==> anc/requirements.txt <==
numpy==2.3.5
sympy==1.14.0
pypdf==6.10.0


==> anc/tools/build_manuscript.py <==
#!/usr/bin/env python3
"""Build a fresh, isolated copy of this package with pdfLaTeX and BibTeX.

Usage: python anc/tools/build_manuscript.py --output-dir build
No network, original upload, external auxiliary file, or shell escape is used.
"""
from pathlib import Path
import argparse
import hashlib
import json
import re
import shutil
import subprocess
import sys

ROOT = Path(__file__).resolve().parents[2]
parser = argparse.ArgumentParser(description=__doc__)
parser.add_argument('--output-dir', default='build')
args = parser.parse_args()
out = Path(args.output_dir).resolve()
if out == ROOT or ROOT in out.parents and out.parts[-1] in ('anc', 'modules', 'sections', 'appendices'):
    raise SystemExit('Choose a separate build directory.')
if out.exists() and any(out.iterdir()):
    raise SystemExit('Output directory must be empty for an independent build.')
out.mkdir(parents=True, exist_ok=True)
for name in ('main.tex', 'preamble.tex', 'references.bib', 'main.bbl'):
    f = ROOT / name
    if f.is_file(): shutil.copy2(f, out / name)
for name in ('sections', 'modules', 'appendices', 'figures'):
    shutil.copytree(ROOT / name, out / name)
logs = out / 'build_logs'
logs.mkdir()
steps = []
last_tex_output = ''
def run(argv):
    global last_tex_output
    result = subprocess.run(argv, cwd=out, stdout=subprocess.PIPE, stderr=subprocess.STDOUT)
    filename = f'{len(steps)+1:02d}_{argv[0]}.txt'
    (logs / filename).write_bytes(result.stdout)
    steps.append({'command': argv, 'exit_code': result.returncode, 'log': filename})
    if argv[0] == 'pdflatex':
        last_tex_output = result.stdout.decode(errors='replace')
    print(f'{argv[0]}: exit {result.returncode}', flush=True)
    if result.returncode:
        print(result.stdout.decode(errors='replace')[-5000:])
        raise SystemExit(result.returncode)
def state():
    return tuple(hashlib.sha256((out / ('main' + ext)).read_bytes()).hexdigest()
                 for ext in ('.aux', '.toc', '.out'))
engine = ['pdflatex', '-interaction=nonstopmode', '-halt-on-error', '-no-shell-escape', '-recorder', 'main.tex']
run(engine)
run(['bibtex', 'main'])
old = state()
for i in range(8):
    run(engine)
    new = state()
    if new == old: break
    old = new
else:
    raise SystemExit('References did not stabilize in eight rounds.')
log = last_tex_output
if 'Output written on' not in log:
    raise SystemExit('No successful PDF completion message in the final engine output.')
bad = [line for line in log.splitlines()
       if re.search(r'undefined|multiply defined|Missing character|^!|Rerun to get cross-references', line, re.I)]
if bad: raise SystemExit('\n'.join(bad))
pages = re.search(r'Output written on .*?\((\d+) pages', log, re.S)
bibtex_log = (out / 'main.blg').read_text(errors='replace')
final_tex_log = (out / 'main.log').read_text(errors='replace')
bibtex_warnings = [line for line in bibtex_log.splitlines()
                   if re.match(r'Warning--', line)]
tex_warnings = [line for line in final_tex_log.splitlines()
                if re.search(r'(?:LaTeX(?: Font)?|Package \S+|Class \S+|pdfTeX) [Ww]arning', line)]
report = {'steps': steps, 'pages': int(pages[1]) if pages else None,
          'stable_auxiliary_files': True, 'unresolved_references_or_citations': bad,
          'bibtex_warnings': bibtex_warnings, 'tex_warnings': tex_warnings,
          'overfull_boxes': [line for line in log.splitlines() if 'Overfull' in line],
          'underfull_boxes': [line for line in log.splitlines() if 'Underfull' in line],
          'tex_version': subprocess.check_output(['pdflatex', '--version']).decode().splitlines()[0],
          'bibtex_version': subprocess.check_output(['bibtex', '--version']).decode().splitlines()[0],
          'scope': 'Technical compilation only; not verification of mathematical theorems.'}
(out / 'compilation_result.json').write_text(json.dumps(report, indent=2)+'\n')
if bibtex_warnings or tex_warnings:
    raise SystemExit('\n'.join(bibtex_warnings + tex_warnings))
print(f'Built {out / "main.pdf"}: {report["pages"]} pages; references stable; bibliography and TeX warnings clear.')


==> anc/tools/validate_package.py <==
#!/usr/bin/env python3
"""Check active inputs, labels, citations, archive cleanliness and optional PDF links.

Usage: python anc/tools/validate_package.py [--pdf build/main.pdf]
"""
from pathlib import Path
from collections import defaultdict
import argparse
import json
import re
import sys

ROOT = Path(__file__).resolve().parents[2]
parser = argparse.ArgumentParser(description=__doc__)
parser.add_argument('--pdf', type=Path)
args = parser.parse_args()
seen = set(); missing = []
def uncomment(text):
    return re.sub(r'(?<!\\)%[^\n]*', '', text)
def visit(path):
    if path in seen: return
    if not path.is_file(): missing.append(str(path.relative_to(ROOT))); return
    seen.add(path)
    for name in re.findall(r'\\(?:input|include)\{([^}]+)\}', uncomment(path.read_text())):
        visit(ROOT / (name if Path(name).suffix else name + '.tex'))
visit(ROOT / 'main.tex')
labels = defaultdict(list); refs = defaultdict(list); cites = set()
for path in sorted(seen):
    text = uncomment(path.read_text())
    for key in re.findall(r'\\label\{([^}]+)\}', text): labels[key].append(str(path.relative_to(ROOT)))
    for keys in re.findall(r'\\(?:ref|eqref|pageref|cref|Cref)\{([^}]+)\}', text):
        for key in keys.split(','): refs[key].append(str(path.relative_to(ROOT)))
    for keys in re.findall(r'\\cite\w*(?:\[[^\]]*\])*\{([^}]+)\}', text): cites.update(keys.split(','))
bib = {key.strip() for key in re.findall(r'@\w+\s*\{\s*([^,]+)',
                                            (ROOT / 'references.bib').read_text())}
report = {'active_tex_files': len(seen), 'label_count': len(labels), 'missing_inputs': missing,
          'duplicate_labels': {k:v for k,v in labels.items() if len(v)>1},
          'unresolved_references': {k:v for k,v in refs.items() if k not in labels},
          'unresolved_citations': sorted(cites-bib),
          'inactive_tex_files': sorted(str(p.relative_to(ROOT)) for p in ROOT.rglob('*.tex')
                                       if p not in seen and 'build' not in p.parts),
          'top_level_documents': sorted(str(p.relative_to(ROOT)) for p in seen
                                        if '\\documentclass' in uncomment(p.read_text()))}
if args.pdf:
    from pypdf import PdfReader
    pdf = PdfReader(args.pdf)
    destinations = pdf.named_destinations
    invalid = []; internal = 0; external = 0
    for i,page in enumerate(pdf.pages,1):
        for ann in page.get('/Annots', []):
            a = ann.get_object(); action = a.get('/A')
            if action and action.get('/S') == '/GoToR':
                external += 1; invalid.append({'page':i, 'kind':'external-PDF-link'})
            d = action.get('/D') if action and action.get('/S') == '/GoTo' else a.get('/Dest')
            if isinstance(d, str):
                internal += 1
                if d not in destinations: invalid.append({'page':i, 'target':d})
    report['pdf'] = {'pages':len(pdf.pages), 'internal_named_links':internal,
                     'external_pdf_links':external, 'invalid_links':invalid}
print(json.dumps(report, indent=2))
errors = any(report[k] for k in ('missing_inputs','duplicate_labels','unresolved_references','unresolved_citations','inactive_tex_files'))
errors = errors or len(report['top_level_documents']) != 1
if args.pdf: errors = errors or bool(report['pdf']['invalid_links'])
sys.exit(bool(errors))


==> anc/tools/verify_model6_independent.py <==
#!/usr/bin/env python3
"""Independent reconstruction of the Model-6 rank and compatibility data."""
from pathlib import Path
import collections, copy, itertools, json, re, time
import sympy as sp
ROOT=Path(__file__).resolve().parents[2]
DATA=json.loads((ROOT/'anc/model6/cell_compatibility.json').read_text())
CELLS=DATA['cells']
T0=time.monotonic()
J=sp.zeros(10)
for i in range(10): J[i,9-i]=(-1 if i%2==0 else 1)
upper=[(i,j) for i in range(10) for j in range(10) if i//2<j//2]
assert len(upper)==40
ambient=[]
for i,j in upper:
 E=sp.zeros(10); E[i,j]=1; ambient.append(E)
form_constraints=sp.Matrix.hstack(*[(E.T*J+J*E).reshape(100,1) for E in ambient])
full_kernel=form_constraints.nullspace()
assert len(full_kernel)==22
complete_basis=[sum((v[k]*ambient[k] for k in range(40)),sp.zeros(10)) for v in full_kernel]
# Independently reconstruct manuscript paired-block coordinates, and prove equality to ALL form solutions.
coordinate_basis=[]
for row,col,pr,pc in [(0,1,3,4),(1,2,2,3),(0,2,2,4),(0,3,1,4)]:
 for k in range(4):
  E=sp.zeros(2); E[k//2,k%2]=1
  Z=sp.zeros(10); Z[2*row:2*row+2,2*col:2*col+2]=E
  Z[2*pr:2*pr+2,2*pc:2*pc+2]=E-sp.trace(E)*sp.eye(2)
  coordinate_basis.append(Z)
for row,col in [(1,3),(0,4)]:
 for E in [sp.Matrix([[0,1],[0,0]]),sp.Matrix([[0,0],[1,0]]),sp.diag(1,-1)]:
  Z=sp.zeros(10); Z[2*row:2*row+2,2*col:2*col+2]=E; coordinate_basis.append(Z)
vec=lambda zs:sp.Matrix.hstack(*[z.reshape(100,1) for z in zs])
assert vec(coordinate_basis).rank()==22
assert vec(complete_basis+coordinate_basis).rank()==22
# Exhaust the 2^5*5! Weyl placements, independent of the 15x15 first-row-table enumeration.
weyl_ranks=set(); weyl_count=0
for perm in itertools.permutations(range(5)):
 for flips in itertools.product([0,1],repeat=5):
  rows=[None]*10
  for i,k in enumerate(perm):
   out=9-k if flips[i] else k
   rows[i]=out; rows[9-i]=9-out
  ranks=tuple(sum(1 for col,row in enumerate(rows) if row>=2*a and col>=2*b)
              for a in range(1,5) for b in range(1,5))
  weyl_ranks.add(ranks); weyl_count+=1
assert weyl_count==3840 and len(weyl_ranks)==90
names=[f'{l}{i}{j}' for l in 'pqrs' for i in [1,2] for j in [1,2]]
syms=sp.symbols(' '.join(names)); local=dict(zip(names,syms))
def rowspace(M):
 return [tuple(r) for r in M.rref()[0].tolist() if any(r)] if M.rows else []
def phase_vector(Z,Zp):
 return [Z[0,2],Z[1,2],Z[0,3],Z[1,3],Z[2,4],Z[3,4],Z[2,5],Z[3,5],
         Zp[0,2],Zp[1,2],Zp[0,3],Zp[1,3],Zp[2,4],Zp[3,4],Zp[2,5],Zp[3,5]]
not_lower=[(i,j) for i in range(10) for j in range(10) if i//2<=j//2]
rank_list=[]; dims=[]; eqranks=[]; witness_det={}; obstructions={}; full_matrices={}
for c in CELLS:
 cid=c['id']; W=sp.zeros(10)
 for k,x in enumerate(c['signed_columns']):W[abs(x)-1,k]=1 if x>0 else -1
 assert W.T*J*W==J
 ranks=tuple(sum(1 for col,x in enumerate(c['signed_columns']) if abs(x)-1>=2*a and col>=2*b)
             for a in range(1,5) for b in range(1,5))
 rank_list.append(ranks)
 conjugates=[W.T*Z*W for Z in complete_basis]
 E=sp.Matrix([[Z[i,j] for Z in conjugates] for i,j in not_lower])
 intersection=E.nullspace()
 # Construct every intersection direction from the arbitrary-matrix nullspace, rather than select roots.
 matrices=[sum((v[k]*complete_basis[k] for k in range(22)),sp.zeros(10)) for v in intersection]
 rows=[phase_vector(Z,-(W.T*Z*W).T) for Z in matrices]
 M=sp.Matrix(rows) if rows else sp.zeros(0,16)
 expressions=[sp.sympify(e,locals=local) for e in c['equations']]
 printed=sp.Matrix([[sp.expand(e).coeff(s) for s in syms] for e in expressions]) if expressions else sp.zeros(0,16)
 assert all(sp.expand(e-sum(e.coeff(s)*s for s in syms))==0 for e in expressions), f'nonlinear printed equation {cid}'
 assert rowspace(M)==rowspace(printed), f'rowspace {cid}'
 assert len(intersection)==c['unipotent_dimension'] and M.rank()==c['equation_rank']
 dims.append(len(intersection));eqranks.append(M.rank());full_matrices[str(cid)]=[list(map(str,r)) for r in rows]
 K=M.nullspace(); ts=sp.symbols(f'u0:{len(K)}')
 x=sum((t*v for t,v in zip(ts,K)),sp.zeros(16,1))
 ds=[sp.expand(x[k]*x[k+3]-x[k+1]*x[k+2]) for k in range(0,16,4)]
 zero=[letter for letter,d in zip('PQRS',ds) if d==0]
 if c['compatible']:
  assert not zero
  witness=sp.Matrix(list(itertools.chain.from_iterable(c['witness'])))
  assert M*witness==sp.zeros(M.rows,1)
  dets=[witness[k]*witness[k+3]-witness[k+1]*witness[k+2] for k in range(0,16,4)]
  assert all(d!=0 for d in dets)
  witness_det[str(cid)]=list(map(int,dets))
 else:
  assert zero and zero==c['zero_determinants']
  obstructions[str(cid)]=zero
assert rank_list==sorted(weyl_ranks,reverse=True)
# Recover all ledger fields actually printed in the final TeX.
ledger=(ROOT/'anc/model6/cell_ledger_rows.txt').read_text()
parsed=[]
for line in ledger.splitlines():
 if not re.match(r'^\d+&',line):continue
 parts=line.split('&'); assert len(parts)==8
 nums=lambda s:list(map(int,re.findall(r'-?\d+',s)))
 a=nums(parts[2]); signed=nums(parts[3])
 parsed.append({'id':int(parts[0]),'outer_position':nums(parts[1]),'top_ranks':[a[:4],a[4:]],
                'signed_columns':signed,'transpose_partner':int(parts[4]),'unipotent_dimension':int(parts[5]),
                'equation_rank':int(parts[6]),'support_step':nums(parts[7])[0]})
assert len(parsed)==90
for p,c in zip(parsed,CELLS):
 for k,v in p.items():assert v==c[k],f'ledger {c["id"]} field {k}'
# Verify omitted rank rows can be recovered from the manuscript complementary identity.
for c,R in zip(CELLS,rank_list):
 RR=[list(R[4*i:4*i+4]) for i in range(4)]
 for a in range(1,5):
  for b in range(1,5):assert RR[a-1][b-1]==10-2*a-2*b+RR[4-a][4-b]
 for a in range(3,5):
  for b in range(1,5):assert RR[a-1][b-1]==10-2*a-2*b+c['top_ranks'][4-a][4-b]
# Compare claimed compatible/incompatible groups in final LaTeX.
compat=(ROOT/'modules/m6/compatibility.tex').read_text()
# Exact known grouping is supplied in prose and checked independently against direct determinants.
start=compat.index('I_{\\mathrm{surv}}') if 'I_{\\mathrm{surv}}' in compat else -1
summary={'status':'PASS','ambient_upper_block_entries':40,'form_constraint_rank':int(form_constraints.rank()),
 'full_upper_symplectic_dimension':22,'coordinate_basis_full_span':True,
 'exhaustive_weyl_placements':weyl_count,'distinct_weyl_rank_tables':len(weyl_ranks),
 'ledger_rows_identical_to_certificate':len(parsed),'full_intersection_and_rowspace_checks':len(CELLS),
 'complement_rank_identities':90*16,'determinant_obstructions':len(obstructions),
 'invertible_witnesses':len(witness_det),'witness_determinants':witness_det,
 'dimension_range':[min(dims),max(dims)],'equation_rank_range':[int(min(eqranks)),int(max(eqranks))],
 'elapsed_seconds':round(time.monotonic()-T0,3)}
Path('model6_reconstruction_output.json').write_text(json.dumps(summary,indent=2)+'\n')
Path('model6_reconstructed_rows.json').write_text(json.dumps(full_matrices,indent=2)+'\n')
print(json.dumps(summary,indent=2))


==> anc/tools/verify_model8_identities.py <==
#!/usr/bin/env python3
"""Exact checks of the finite matrix displays compressed in Model 8.

All defining formulas are reproduced from the revised main text/appendices.
This check verifies only these matrix substitutions and finite support ledgers.
It does not verify external distribution theorems or the entire proof.
"""
import sympy as s
r=s.symbols('r', nonzero=True)
I=s.eye(2);O=s.zeros(2);J=s.Matrix([[0,-1],[1,0]]);W=s.Matrix([[0,1],[1,0]])
def blocks(rows):return s.BlockMatrix(rows).as_explicit()
def sharp(A):return J*A.T*J.inv()
def u(X=O,y=0,Z=O,z=0):
 return blocks([[I,X,Z,z*I+(X*sharp(Z)-Z*sharp(X))/2],[O,I,y*I,sharp(Z)-y*sharp(X)],[O,O,I,-sharp(X)],[O,O,O,I]])
Q=blocks([[O,O,O,J],[O,O,J,O],[O,-J,O,O],[-J,O,O,O]])
def perm(pos):
 A=s.zeros(8)
 for j,p in enumerate(pos):A[p-1,j]=1
 return A
w9=perm([6,5,1,2,7,8,4,3]);w13=w9.T
w14=perm([6,5,8,7,2,1,4,3]);w17=perm([8,7,3,4,5,6,2,1]);w18=perm([8,7,6,5,4,3,2,1])
for A in [w9,w13,w14,w17,w18]:assert A.T*Q*A==Q and A.det()==1
c=u(z=r);e=u(X=r*I);q=u(y=r)
products=[c.T*w14,w14*c,e.T*w17,w17*e,e.T*w18,q.T*w18]
# Expected expanded arrays: exact outputs of the final six defining products; see the claim map M8-C08.
expanded=[
 blocks([[O,O,W,O],[O,O,O,W],[W,O,O,O],[O,W,r*W,O]]),
 blocks([[O,O,W,O],[O,O,O,W],[W,O,O,r*W],[O,W,O,O]]),
 blocks([[O,O,O,W],[O,I,O,r*W],[O,O,I,O],[W,O,-r*I,O]]),
 blocks([[O,O,O,W],[O,I,O,O],[O,O,I,-r*I],[W,r*W,O,O]]),
 blocks([[O,O,O,W],[O,O,W,r*W],[O,W,O,O],[W,-r*W,O,O]]),
 blocks([[O,O,O,W],[O,O,W,O],[O,W,r*W,O],[W,O,O,O]])]
R9=[[4,4,2],[2,2,0],[2,2,0]];R13=[[4,2,2],[4,2,2],[2,0,0]];R14=[[4,2,2],[2,0,0],[2,0,0]];R17=[[4,2,0],[2,2,0],[0,0,0]]
expected=[R9,R13,R9,R13,R14,R17]
for i,(A,B,rank) in enumerate(zip(products,expanded,expected),1):
 assert A==B,(i,'expanded matrix')
 assert s.simplify(A.T*Q*A-Q)==s.zeros(8),(i,'form')
 assert s.simplify(A.det())==1,(i,'component')
 got=[[A[8-a:8,8-b:8].rank() for b in [6,4,2]] for a in [6,4,2]]
 assert got==rank,(i,'rank',got,rank)
 print(f'Family {i}: exact matrix-product equality, form, determinant, and all nine symbolic ranks PASS.')
# Exhaustively reconstruct the support-step table from the complete 18-row rank data.
tuple_data=[(2,4,2,2,2),(2,2,2,2,2),(1,4,2,2,2),(1,2,2,1,2),(1,2,2,2,1),(1,2,2,1,1),(1,2,1,1,1),(0,4,2,2,2),(0,2,2,0,2),(0,2,2,1,1),(0,2,1,1,1),(0,2,1,0,1),(0,2,2,2,0),(0,0,2,0,0),(0,2,1,1,0),(0,0,1,0,0),(0,2,0,0,0),(0,0,0,0,0)]
def rankmatrix(t):
 c,a,b,d,e=t;return [4+c,2+e,b,2+d,a,d,b,e,c]
ranks={i+1:rankmatrix(t) for i,t in enumerate(tuple_data)}
def envelope(i):return {j for j,R in ranks.items() if all(x>=y for x,y in zip(R,ranks[i]))}
O7=set(range(1,9));OL={i for i,t in enumerate(tuple_data,1) if t[4]==2};OR={i for i,t in enumerate(tuple_data,1) if t[3]==2}
pre=envelope(11)-{11};Ob={i for i,t in enumerate(tuple_data,1) if t[2]==2};Oa={i for i,t in enumerate(tuple_data,1) if t[1]>=2}
Es={1:OL,2:OR,3:pre,4:envelope(11),5:envelope(12),6:envelope(15),7:Ob,8:envelope(16),9:Oa}
newlabels=[9,13,10,11,12,15,14,16,17]
expected_complements={1:{1,2,3,4,8},2:{1,2,3,5,8},3:O7,5:set(range(1,12)),6:O7|{10,11,13},7:{1,2,3,4,5,6,8,9,10,13},8:set(range(1,16)),9:set(range(1,14))|{15}}
Xs={0:O7}
for j,i in enumerate(newlabels,1):
 Xs[j]=Xs[j-1]|Es[j]
 assert Xs[j]-Xs[j-1]=={i},(j,'new stratum')
 if j in expected_complements:assert Es[j]&Xs[j-1]==expected_complements[j],(j,'local complement')
assert Xs[9]==set(range(1,18))
transpose={i:i for i in range(1,19)}
for a,b in [(4,5),(9,13),(12,15)]:transpose[a]=b;transpose[b]=a
for j in [3,4]:
 assert {transpose[i] for i in Xs[j]}==Xs[j]
 assert {transpose[i] for i in Xs[j-1]}==Xs[j-1]
print('All eight intrinsic support rows and special S11 ledger: finite set identities and required odd stability PASS.')

# Input locators: modules/m8/supplement_terminal.tex (the six product families),
# modules/m8/assembly.tex (the nine support steps), and the 18 rank rows
# in modules/m8/ranks.tex. These are exact finite algebraic checks only.


==> anc/tools/verify_model9_identities.py <==
"""Final-package-only reconstruction of the Model-9 consolidation.
Uses SymPy and retained source/data; imports no original verifier or generator.
Checks symbolic conormal identities, not merely recorded certificate flags.
This is a bounded algebraic regression check, the distributional consequences are proved in the article.
"""
import argparse
import json
from pathlib import Path
import sympy as S
from sympy.matrices.normalforms import smith_normal_form
from sympy.polys.domains import ZZ

base=Path(__file__).resolve().parents[2]
parser=argparse.ArgumentParser(description=__doc__)
parser.add_argument('--output',type=Path,default=Path('model9_identity_checks.json'))
args=parser.parse_args()
source_anchors={
 'root_matrices':'sections/model9_native_d6.tex, m9:o:eq:5.2 and preceding root matrices',
 'simple_roots':'sections/model9_native_d6.tex, m9:o:eq:2.6',
 'phase_root_order':'sections/model9_native_d6.tex, m9:o:eq:5.3',
 'tangent_and_differential':'sections/model9_native_d6.tex, m9:full-tangent and m9:o:eq:5.10',
 'conormal_identities':'sections/model9_native_d6.tex, m9:o:eq:5.12, m9:o:eq:5.13, m9:nonzero-norm',
 'all_parameter_nonzero':'sections/model9_native_d6.tex, m9:conormal-family and m9:nonzero-norm; anc/model9_calculations.pdf, M9-V',
 'cartan_edges':'sections/model10_distribution.tex, m10:datum; modules/m10/pinning.tex, gk:o:sec:A.1',
 'central_lattice_bridge':'sections/model9_native_d6.tex, m9:o:sec:2.3',
 'siegel_torus_matrix':'sections/model9_native_d6.tex, m9:siegel-torus-map',
 'siegel_kernel_and_subgroup':'sections/model9_native_d6.tex, m9:siegel-cover and m9:siegel-full-subgroup',
 'primitive_character':'sections/model9_native_d6.tex, m9:siegel-cover and m9:siegel-full-subgroup (primitive kernel vector)',
 'rational_phase_section':'sections/model9_native_d6.tex, m9:phase-open and following paragraph'
}
out=[]
def record(name, detail):
    out.append({'check':name,'status':'passed','detail':detail})
idx={i:i-1 for i in range(1,7)}
idx.update({-i:12-i for i in range(1,7)})

def unit(i,j):
    m=S.zeros(12);m[idx[i],idx[j]]=1;return m

def eroot(root):
    root=tuple(root)
    positive=[i+1 for i,x in enumerate(root) if x==1]
    negative=[i+1 for i,x in enumerate(root) if x==-1]
    if len(positive)==2:
        i,j=positive;return unit(i,-j)-unit(j,-i)
    if len(negative)==2:
        return eroot(tuple(-x for x in root)).T
    i,j=positive[0],negative[0]
    if i<j:return unit(i,j)-unit(-j,-i)
    return eroot(tuple(-x for x in root)).T

def root(i,j,sign=-1):
    r=[0]*6;r[i-1]=1;r[j-1]=sign;return tuple(r)

H=[unit(i,i)-unit(-i,-i) for i in range(1,7)]
roots=[root(i,j,sign) for i in range(1,7) for j in range(i+1,7) for sign in (-1,1)]
beta=[root(i,i+1) for i in range(1,6)]+[root(5,6,1)]
uroots=[r for r in roots if r not in [beta[i] for i in (0,2,4)]]
phase=[root(1,3),root(1,4),root(2,3),root(2,4),root(3,5),root(3,6),root(4,5),root(4,6),root(5,6,1)]

def coordinate(M,r):
    positive=[i+1 for i,x in enumerate(r) if x==1]
    negative=[i+1 for i,x in enumerate(r) if x==-1]
    return M[idx[positive[0]],idx[-positive[1] if len(positive)==2 else negative[0]]]

def functional(M,co):
    return sum(co[k]*coordinate(M,r) for k,r in enumerate(phase))

p=S.symbols('p0:9');q=S.symbols('q0:9');locals_={str(v):v for v in p+q}
selected=json.loads((base/'anc/model9/selected_conormals.json').read_text())
cells={x['native_id']:x for x in json.loads((base/'anc/model9/native_d6_cells.json').read_text())}
I=S.eye(12)
ns={i+1:(I+eroot(b))*(I-eroot(b).T)*(I+eroot(b)) for i,b in enumerate(beta)}
levi=H+[eroot(beta[i]) for i in (0,2,4)]+[eroot(beta[i]).T for i in (0,2,4)]+[I]
identity_count=0
for row in selected:
    cell=cells[row['native_id']]
    choice=row['choices'][0];c=choice['candidate']
    N=I
    for b in cell['word']:N=N*ns[b]
    Ni=N.inv()
    C=sum((S.sympify(x,locals=locals_)*Hi for x,Hi in zip(c['cartan'],H)),S.zeros(12))
    for term in c['roots']:
        C+=S.sympify(term['coefficient'],locals=locals_)*eroot(term['root'])
    substitutions={ (p+q)[z]:S.Integer(0) for z in cell['zeros']}
    substitutions.update({q[j]:sign*p[i] for i,j,sign in cell['matches']})
    def zero(v):return S.expand(v.subs(substitutions,simultaneous=True))==0
    for r in uroots:
        E=eroot(r)
        assert zero(S.trace(C*E)/2),(row['native_id'],'left outer',r)
        assert zero(S.trace(C*N*E.T*Ni)/2),(row['native_id'],'right outer',r)
        identity_count+=2
    Y=eroot(c['gamma']);Z=N*Y.T*Ni
    for A in levi:
        lhs=S.trace(C*A)/2
        rhs=functional(A*Z-Z*A,p)
        assert zero(lhs-rhs),(row['native_id'],'left differential')
        lhs=S.trace(C*N*A.T*Ni)/2
        rhs=-functional(A*Y-Y*A,q)
        assert zero(lhs-rhs),(row['native_id'],'right differential')
        identity_count+=2
    j=choice['index']
    assert S.expand(S.trace(C*C)/2-2*p[j]**2)==0,row['native_id']
    # Reconstruct the all-parameter nonzero argument from zeros/matches.
    if j==8:pass
    elif j in (0,3):assert 2 in cell['zeros']
    elif j in (4,7):assert 6 in cell['zeros']
    elif j==6:
        assert row['native_id']==19 and 15 in cell['zeros']
        assert [6,4,-1] in cell['matches']
    else:raise AssertionError((row['native_id'],j))
record('D6 full conormal reconstruction',f'{len(selected)} rows; {identity_count} full tangent/outer symbolic identities; 35 exact norm identities; all selected coordinates forced nonzero')

# Reconstruct the central-form lattice bridge and Siegel cover from final formulas.
A=S.eye(7)*2
for i,j in ((1,3),(3,4),(4,5),(5,6),(6,7),(2,4)):
    A[i-1,j-1]=A[j-1,i-1]=-1
v=S.Matrix([0,S.Rational(1,2),0,0,S.Rational(1,2),0,S.Rational(1,2)])
assert A.det()==2
assert A*v==S.Matrix([0,1,0,-1,1,-1,1])
z1=S.Matrix([2,2,3,4,3,2,1])
assert A*z1==S.Matrix([1,0,0,0,0,0,0])
assert z1-S.Matrix([0,1,1,0,0,0,0])-2*v==S.Matrix([2,0,2,4,2,2,0])
record('Central lattice bridge','Cartan determinant, primitive cocharacter, and even-difference kernel identification reconstructed')
T=S.Matrix([[1,-1,0,0,0,0,0,0],[0,0,0,0,0,0,1,-1],[0,1,0,0,0,0,1,1],[0,0,0,0,0,1,-1,0],[0,0,0,0,1,-1,0,0],[0,0,0,1,-1,0,0,0],[0,0,1,-1,0,0,0,0]])
assert T*S.Matrix([-2,-2,1,1,1,1,1,1])==S.zeros(7,1)
D=smith_normal_form(T,domain=ZZ)
assert all(abs(D[i,i])==1 for i in range(7))
assert T*S.Matrix([-1,-1,1,0,1,0,1,0])==S.Matrix([0,1,0,-1,1,-1,1])
assert (S.Matrix([[2,1,1,1,1,1,1,1]])*S.Matrix([-2,-2,1,1,1,1,1,1]))[0]==0
record('Semispin Siegel cover','Primitive connected kernel, all seven Smith invariants one, full PGL2 cocharacter image, and character invariance reconstructed')

# The rational phase section recovers both arbitrary coefficient matrices.
x=S.symbols('x0:8')
P=S.Matrix(2,2,x[:4]);Q=S.Matrix(2,2,x[4:]);g3=S.eye(2);g2=Q.T;g1=Q.T*P.T
assert (g2.inv()*g1).T.applyfunc(S.factor)==P
assert (g3.inv()*g2).T==Q
record('Rational phase section','Arbitrary invertible P,Q recovered symbolically, without square-root normalization')

args.output.parent.mkdir(parents=True,exist_ok=True)
args.output.write_text(json.dumps({'scope':'final package only; bounded algebraic reconstruction','source_anchors':source_anchors,'transcription_note':'Matrices are transcribed from the identified retained final formulas; no original source, original generator or recorded pass flag is imported.','checks':out},indent=2)+'\n')
print(json.dumps({'status':'passed','checks':out},indent=2))


==> anc/verify_all.py <==
#!/usr/bin/env python3
"""Run the finite certificates in a new working copy, preserving delivered data."""
from __future__ import annotations

import argparse
import hashlib
import importlib.metadata
import json
import os
from pathlib import Path
import platform
import shutil
import subprocess
import sys
import time

HERE = Path(__file__).resolve().parent


def sha(path: Path) -> str:
    return hashlib.sha256(path.read_bytes()).hexdigest()


def integrity() -> int:
    manifest = HERE / 'SHA256SUMS'
    if not manifest.is_file():
        raise SystemExit('Missing ancillary SHA256SUMS manifest.')
    count = 0
    for line in manifest.read_text(encoding='utf-8').splitlines():
        if not line:
            continue
        expected, name = line.split('  ', 1)
        path = HERE / name
        if not path.is_file() or sha(path) != expected:
            raise SystemExit('Integrity failure: ' + name)
        count += 1
    return count


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--integrity-only', action='store_true')
    parser.add_argument('--full-e7', action='store_true')
    parser.add_argument('--workdir', type=Path, help='new output directory')
    args = parser.parse_args()
    if sys.version_info < (3, 10):
        parser.error('Python 3.10 or later is required.')
    if sys.flags.optimize or os.environ.get('PYTHONOPTIMIZE') not in (None, '', '0'):
        parser.error('Run without -O and unset PYTHONOPTIMIZE: assertions are required.')
    checked = integrity()
    print(f'PASS: {checked} ancillary file checksums.', flush=True)
    if args.integrity_only:
        if args.workdir or args.full_e7:
            parser.error('--integrity-only cannot be combined with other options.')
        return
    if args.workdir is None:
        parser.error('Provide --workdir NEW_DIRECTORY, or --integrity-only.')
    work = args.workdir.expanduser().resolve()
    if work.exists():
        parser.error('Refusing to overwrite an existing directory: ' + str(work))
    for package in ('numpy', 'sympy'):
        try:
            importlib.metadata.version(package)
        except importlib.metadata.PackageNotFoundError:
            parser.error('Missing dependency: ' + package + '; install requirements.txt.')
    if args.full_e7:
        for command in ('bash', 'g++', 'python3'):
            if not shutil.which(command):
                parser.error('Missing E7 build command: ' + command)
    work.mkdir(parents=True)
    copy = work / 'anc'
    shutil.copytree(HERE, copy, ignore=shutil.ignore_patterns('__pycache__', '*.pyc'))
    logs = work / 'logs'
    logs.mkdir()
    results = []

    def run(label: str, script: str, outputs: tuple[str, ...] = (), extra: tuple[str, ...] = ()) -> None:
        started = time.monotonic()
        command = [sys.executable, str(copy / script), *extra]
        result = subprocess.run(command, cwd=copy, capture_output=True, text=True)
        (logs / (label + '.txt')).write_text(result.stdout + result.stderr, encoding='utf-8')
        comparisons = []
        for output in outputs:
            original, generated = HERE / output, copy / output
            same = original.is_file() and generated.is_file() and original.read_bytes() == generated.read_bytes()
            comparisons.append({'path': output, 'byte_identical': same,
                                'sha256': sha(generated) if generated.is_file() else None})
        passed = result.returncode == 0 and all(row['byte_identical'] for row in comparisons)
        results.append({'label': label, 'script': script, 'exit_code': result.returncode,
                        'elapsed_seconds': round(time.monotonic() - started, 3),
                        'outputs': comparisons, 'passed': passed})
        print(('PASS: ' if passed else 'FAIL: ') + label, flush=True)
        if not passed:
            raise RuntimeError(label + '; see ' + str(logs / (label + '.txt')))

    try:
        model6 = copy / 'model6' / 'verify.py'
        if model6.is_file():
            run('model6', 'model6/verify.py', ('model6/verification_output.json',),
                extra=('--output', str(copy / 'model6/verification_output.json')))
        else:
            raise RuntimeError('Missing Model-6 compatibility entry point.')
        run('model9', 'model9/run_all.py', tuple('model9/' + name for name in (
            'all_492_cells.json', 'native_d6_cells.json', 'native_conormals.json',
            'selected_conormals.json', 'independent_verification.json',
            'human_readable_certificates.md', 'stratum_ledger.csv')))
        run('model10_proper_levi', 'model10/proper_levi/verify_interfaces.py', (
            'model10/proper_levi/proper_cells_and_interfaces.json',
            'model10/proper_levi/proper_cells_69.csv'))
        run('model10_b5', 'model10/b5/verify_B5.py', ('model10/b5/B5_certificate.json',))
        run('model10_residual', 'model10/residual_e7/verify.py', tuple('model10/residual_e7/' + name for name in (
            'mixed_stabilizer_certificates.json', 'tau_torus_certificates.json',
            'opposite_plane_certificate.json', 'spectral_conormal_certificates.json',
            'signatures_28.json', 'input_hashes.json')))
        run('model10_e6_roots', 'model10/e6/compute.py', ('model10/e6/root_output.json',))
        run('model10_e6_lie', 'model10/e6/lie_checks.py')
        run('model10_e6_exchange', 'model10/e6/root_exchange.py', (
            'model10/e6/root_exchange_output.json',))
        run('model10_e6_additional', 'model10/e6/additional_checks.py', (
            'model10/e6/additional_output.json', 'model10/e6/packet_table.md'))
        run('model10_ledger_links', 'verify_ledger_links.py',
            extra=('--output', str(work / 'ledger-link-checks.json')))
        e7 = 'model10_gk_exhaustive/'
        if args.full_e7:
            run('model10_e7_full', e7 + 'reproduce.py',
                extra=('--workdir', str(work / 'e7-generated')))
        else:
            run('model10_e7_integrity', e7 + 'reproduce.py', extra=('--verify-only',))
            run('model10_e7_records', e7 + 'verify_records.py',
                extra=(str(copy / e7 / 'model10_gk_bundle.zip.xz'),
                       '--output', str(work / 'e7-record-checks.json')))
    except (OSError, RuntimeError) as exc:
        failure = str(exc)
    else:
        failure = None
    report = {'all_checks_passed': failure is None, 'failure': failure,
              'integrity_files_checked': checked,
              'python': platform.python_version(),
              'numpy': importlib.metadata.version('numpy'),
              'sympy': importlib.metadata.version('sympy'),
              'full_e7_reproduction_requested': args.full_e7, 'runs': results,
              'scope': 'Finite exact-arithmetic checks and output reproduction; no independent certification of analytic proofs or external theorems.'}
    (work / 'verification_result.json').write_text(json.dumps(report, indent=2) + '\n', encoding='utf-8')
    if failure:
        raise SystemExit('FAIL: ' + failure)
    print('All finite checks passed. Results: ' + str(work / 'verification_result.json'))


if __name__ == '__main__':
    main()


==> anc/verify_final_interfaces.py <==
"""Independent formula transcriptions from final public TeX only.
No original manuscript, old program, generator or historical output is imported.
"""
from pathlib import Path
import sympy as S
import json,re,hashlib,time
ROOT=Path(__file__).resolve().parent;FINAL=ROOT.parent;T=time.monotonic();checks=[]
def eq(A,B,name):
 assert all(S.cancel(z)==0 for z in A-B),name
def rec(name,details):checks.append({'check':name,'passed':True,'details':details})

# Final modules/m10/b5_geometry.tex, b5:o:sec:4.2 and eq:4.4.
a,b,rho,c21,c22,c11=S.symbols('a b rho c21 c22 c11')
T4=lambda a,b:S.Matrix([[1,a,b,-a*b],[0,1,0,-b],[0,0,1,-a],[0,0,0,1]])
c=S.Matrix([c21,c22,-c11,0]);diff=T4(a,b)*c-c
eq(diff,S.Matrix([a*c22-b*c11,0,0,0]),'B5 fixed-vector equation')
eq(T4(rho*c11,rho*c22)*c,c,'B5 aligned unipotent fixed vector')
N=S.diff(T4(rho*c11,rho*c22),rho).subs(rho,0)
eq(N**3,S.zeros(4),'B5 nilpotent cube')
eq(T4(rho*c11,rho*c22),S.eye(4)+rho*N+rho*rho*N*N/2,'B5 genuine exponential')
Q4=S.zeros(4)
for i in range(4):Q4[i,3-i]=1
eq(T4(a,b).T*Q4*T4(a,b),Q4,'B5 orthogonal root product')
assert T4(a,b).det()==1
tor=S.symbols('tor',nonzero=True)
dt=S.diag(1,tor,1/tor,1)*c-c
assert S.cancel(dt[1]-c22*(tor-1))==0 and S.cancel(dt[2]-c11*(tor-1)/tor)==0
rec('B5 4x4 fixed-vector cancellation','Exact group product, a*c22-b*c11 equation, full exp(rho*N_L) including quadratic entry, orthogonal form/determinant and forced torus parameter one when c11*c22 != 0')

# Final b5_conormal_filtration.tex, eq:6.5/6.6 and b5_datum index convention.
idx={i:i-1 for i in range(1,6)};idx.update({-i:10-i for i in range(1,6)})
def E(i,j):
 x=S.zeros(10);x[idx[i],idx[j]]=1;return x
H=E(2,2)-E(-2,-2)-E(3,3)+E(-3,-3)
ER=E(1,-2)-E(2,-1);t,z=S.symbols('t z',nonzero=True)
eq(H*ER-ER*H,ER,'B5 Cartan root commutator');eq(ER*ER,S.zeros(10),'B5 correction square zero')
C=t*H-z*ER
eq((S.eye(10)+z/t*ER)*(t*H)*(S.eye(10)-z/t*ER),C,'B5 all-parameter semisimple conjugation')
assert S.expand(S.trace(C*C)/2)==2*t*t
rec('B5 corrected conormal identity','Literal inherited D5 matrices give [H*,E*]=E*, E*^2=0, Ad(1+(z/t)E*)(tH*)=tH*-zE* and trace(C^2)/2=2t^2')

# Final Model8 preliminaries and middle equations; full matrices transcribed.
I=S.eye(2);O=S.zeros(2);J=S.Matrix([[0,-1],[1,0]]);W=S.Matrix([[0,1],[1,0]]);HH=S.diag(1,-1)
def sharp(A):return S.trace(A)*I-A
def blocks(rows):return S.BlockMatrix(rows).as_explicit()
def u(X=O,y=0,Z=O,z=0):
 return blocks([[I,X,Z,z*I+(X*sharp(Z)-Z*sharp(X))/2],[O,I,y*I,sharp(Z)-y*sharp(X)],[O,O,I,-sharp(X)],[O,O,O,I]])
def levi(A,B,mu):return S.diag(A,B,mu*B/B.det(),mu*A/A.det())
def diagD(A):return S.diag(A,A,A,A)
def mono(rows,coeff):
 x=S.zeros(8)
 for j,(r,c) in enumerate(zip(rows,coeff)):x[r-1,j]=c
 return x
w10=mono([3,5,1,7,2,8,4,6],[1]*8)
w11=mono([8,3,2,5,4,7,6,1],[1,1,1,1,1,-1,-1,1])
s,v,eps,hh,tt,rr,up,vp=S.symbols('s v eps hh tt rr up vp',nonzero=True)
plus=lambda z:S.Matrix([[1,z],[0,1]]);minus=lambda z:S.Matrix([[1,0],[z,1]])
eq(plus(-up)*S.diag(1,eps)*plus(vp),S.Matrix([[1,vp-eps*up],[0,eps]]),'M8 S10 ratio')
eq(minus(-up)*W*plus(vp),S.Matrix([[0,1],[1,vp-up]]),'M8 S11 ratio')
p,q,r,d=S.symbols('p q r d');ME=S.Matrix([[p,q],[r,d]])
EP=plus(s)*ME*S.Matrix([[1,0],[-hh,tt]])
assert S.expand(EP.det()-tt*ME.det())==0
assert S.cancel((rr/tt)*EP.det()-rr*ME.det())==0
rec('M8 pre-gauge ratio and similitude equations','Ratios force v=epsilon*u and epsilon unchanged on S10; v=u on S11. Exact det(Eprime)=t det(E), rho-prime=rho/t preserves similitude; fixed nonzero gauge forces t=1')

target=plus(s)*ME*minus(v);av=minus(-v)
F=lambda M:w10*levi(S.diag(1,eps)*M,M,eps*M.det())
m0=levi(W,I,1)
G=lambda M:m0*w11*levi(W*M,M,M.det())
left10=u(y=s/eps,z=s);right10=u(y=v/eps,z=v)
eq(left10*diagD(av)*F(ME)*diagD(av).inv()*right10.T,F(target),'M8 full S10 nonlinear action')
assert S.cancel(2*s/eps+2*v/eps-2*(s+v)/eps)==0
left11=u(Z=s*av*HH*av.inv());right11=u(Z=v*target.T*HH*target.inv().T)
eq(left11*diagD(av)*G(ME)*diagD(av).inv()*right11.T,G(target),'M8 full S11 nonlinear action')
eq(s*av*HH*av.inv(),s*S.Matrix([[1,0],[-2*v,-1]]),'M8 nonlinear Z coefficient')
rec('M8 group lifts and phases','Both complete 8x8 group identities hold with arbitrary invertible E and symbolic parameters. S10 exponent is 2(s+v)/epsilon; S11 uses only Z coordinates so exponent zero. Computation retains all nonlinear blocks and target inverse transpose')
eq(plus(s)*ME*minus(v)-ME,S.Matrix([[s*r+v*q+s*v*d,s*d],[v*d,0]]),'M8 exact residual stabilizer equations')
zz=S.symbols('zz')
assert S.expand((2*(s+v)/eps).subs({s:q*zz,v:-r*zz})-2*(q-r)*zz/eps)==0
rec('M8 boundary stabilizer phase','Full matrix equation gives s*d=v*d=0 and s*r+v*q+s*v*d=0; at d=0 with q*r nonzero the complete line (s,v)=(q*z,-r*z) has phase 2(q-r)z/epsilon')

# Rebuild final 23-step Model6 membership solely from public rows/rank data.
data=json.loads((FINAL/'anc/model6/cell_compatibility.json').read_text());cells=data['cells'];ranks=[]
for c in cells:
 w=c['signed_columns'];ranks.append(tuple(sum(abs(x)-1>=2*a and j>=2*b for j,x in enumerate(w)) for a in range(1,5) for b in range(1,5)))
V=lambda i:{j+1 for j,R in enumerate(ranks) if all(x>=y for x,y in zip(R,ranks[i-1]))}
B=lambda i:V(i)-{i}
Oset=lambda i:set(range(1,i+1))
Sset=lambda i:Oset(i)|{cells[j-1]['transpose_partner'] for j in range(1,i+1)}
Om={1,6,34};MM=Oset(8)|Om|V(17)
BB={j for j in V(53) if any(x>y for x,y in zip(ranks[j-1],ranks[39]))}
WW={0:set(),1:Oset(5),2:Oset(6),3:Oset(8),4:Sset(9),5:Sset(11),6:Sset(12)}
WW[7]=WW[6]|MM;WW[8]=Sset(17)|Om;WW[9]=Sset(18)|Om
WW[10]=Oset(26)|Om;WW[11]=Oset(27)|Om;WW[12]=Oset(30)|Om;WW[13]=Oset(34)
WW[14]=Oset(34)|BB;WW[15]=Oset(34)|V(53);WW[16]=WW[15]|B(63);WW[17]=WW[15]|V(63)
WW[18]=WW[17]|B(69);WW[19]=WW[17]|V(69);WW[20]=WW[19]|B(84);WW[21]=WW[19]|V(84);WW[22]=Oset(89);WW[23]=Oset(90)
source=(FINAL/'modules/m6/supplement_support_assembly.tex').read_text();printed={}
for line in source.splitlines():
 if re.match(r'^\d+&',line):
  fields=line.split('&');printed[int(fields[0])]=set(map(int,re.findall(r'\d+',fields[2])))
assert set(printed)==set(range(1,24))
for i in range(1,24):
 assert WW[i-1] < WW[i],i
 assert WW[i]-WW[i-1]==printed[i],(i,WW[i]-WW[i-1],printed[i])
 assert {cells[j-1]['transpose_partner'] for j in WW[i]}==WW[i],i
 assert all(cells[j-1]['support_step']==i for j in printed[i]),i
for i,preceding in [(9,WW[3]),(14,WW[3]),(12,WW[5]),(22,WW[5]),(16,WW[6]),(17,WW[6]|V(16)),(27,WW[10]),(63,WW[16]),(69,WW[18]),(84,WW[20])]:assert B(i)<=preceding,i
assert 77 not in WW[21] and 77 in WW[22]
rec('M6 all 23 support steps reconstructed','All exact new-cell sets, increasing opens, transpose stability and support_step fields computed from 90 public representatives; every spectral and late boundary predecessor, including P077 before terminal P090, tested against final statement')

out={'scope':'Independent exact symbolic transcriptions from final public input only; no baseline/private source imports; bounded regression, not a full theorem audit','all_checks_passed':True,'checks':checks,'elapsed_seconds':round(time.monotonic()-T,3),'public_source_sha256':{str(p.relative_to(FINAL)):hashlib.sha256(p.read_bytes()).hexdigest() for p in [FINAL/'modules/m10/b5_geometry.tex',FINAL/'modules/m10/b5_conormal_filtration.tex',FINAL/'modules/m8/preliminaries.tex',FINAL/'modules/m8/supplement_middle.tex',FINAL/'modules/m6/supplement_support_assembly.tex']}}
# Print reproducible result; redirect stdout to save a run record.
print(json.dumps(out,indent=2))


==> anc/verify_ledger_links.py <==
#!/usr/bin/env python3
"""Check links and coverage between included E7 computational records.

Checks finite record relationships, never analytic status labels.
"""
from __future__ import annotations
import argparse
import io
import json
import lzma
from pathlib import Path
import sys
import zipfile

from model10_gk_exhaustive.restore_bundle import read_bundle

HERE = Path(__file__).resolve().parent


def require(condition: bool, message: str) -> None:
    if not condition:
        raise ValueError(message)


def read(relative: str):
    return json.loads((HERE / relative).read_text(encoding='utf-8'))


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--output', type=Path)
    args = parser.parse_args()
    with zipfile.ZipFile(io.BytesIO(read_bundle())) as archive:
        canonical = json.loads(archive.read('model10_gk/compatible_cells.json'))
        roots = json.loads(archive.read('model10_gk/roots.json'))['roots']
    by_id = {r['id']: r for r in canonical}
    require(len(by_id) == len(canonical) == 98, 'canonical positive IDs')
    proper = read('model10/proper_levi/proper_cells_and_interfaces.json')
    proper_rows = proper['cells']
    proper_ids = {r['cell_id'] for r in proper_rows}
    intrinsic = {r['id'] for r in canonical if r['id'] == 0}
    residual_expected = {r['id'] for r in canonical if len(r['minimal_Levi_K']) == 7 and r['id'] != 0}
    proper_expected = {r['id'] for r in canonical if len(r['minimal_Levi_K']) < 7}
    require(len(proper_ids) == len(proper_rows) == 69, 'proper IDs')
    require(proper_ids == proper_expected, 'proper subset versus canonical minimal Levi')
    signatures = read('model10/residual_e7/signatures_28.json')
    residual_ids = {r['id'] for r in signatures}
    require(len(residual_ids) == len(signatures) == 28 and residual_ids == residual_expected,
            'residual subset versus canonical minimal Levi')
    require(not (proper_ids & residual_ids) and intrinsic == {0} and
            proper_ids | residual_ids | intrinsic == set(by_id), '98 = 69 + 1 + 28 partition')
    for row in proper_rows:
        base = by_id[row['cell_id']]
        require(row['word'] == ''.join(map(str, base['word'])) and
                row['length'] == base['length'] and row['tau_cell'] == base['tau_cell'] and
                row['minimal_K'] == base['minimal_Levi_K'], 'proper row identity')
    for row in signatures:
        base = by_id[row['id']]
        require(row['word'] == ''.join(map(str, base['word'])) and
                row['length'] == base['length'] and row['tau'] == base['tau_cell'] and
                row['dimension'] == base['quotient_locus_dimension'] and
                row['covers'] == base['lower_covers'], 'residual row identity')
        require(row['common_U_dimension'] == len(base['U_intersection_roots']),
                'residual common-U dimension')
        images = [roots[base['root_images'][j]] for j in range(7)]
        matrix = [[images[j][i] for j in range(7)] for i in range(7)]
        require(row['W_matrix'] == matrix, 'residual root matrix')
        require(row['signed_simple_images'] == [
            {'root': images[j], 'sign': base['tits_signs'][j]} for j in range(7)],
            'residual signed simple images')
    b5 = read('model10/b5/B5_certificate.json')['cells']
    b5_ids = {r['cell'] for r in b5}
    require(b5_ids == {r['cell_id'] for r in proper_rows if r['assigned_patch'] == 'D5+A1'} and
            len(b5_ids) == 5, 'five B5 assigned cells')
    for row in b5:
        base = by_id[row['cell']]
        require(row['E7_word'] == ''.join(map(str, base['word'])) and
                row['E7_length'] == base['length'] and row['transpose_cell'] == base['tau_cell'],
                'B5 canonical row')
    mixed = {r['cell'] for r in read('model10/residual_e7/mixed_stabilizer_certificates.json')}
    torus = {r['cell'] for r in read('model10/residual_e7/tau_torus_certificates.json')}
    spectral = {r['cell'] for r in read('model10/residual_e7/spectral_conormal_certificates.json')}
    require(len(mixed) == 14 and len(torus) == 10 and len(spectral) == 4,
            'residual arithmetic family sizes')
    require(not (mixed & torus or mixed & spectral or torus & spectral) and
            mixed | torus | spectral == residual_ids, '28 = 14 + 10 + 4 coverage')
    report = {'all_checks_passed': True, 'canonical_positive_count': 98,
              'proper_count': 69, 'intrinsic_count': 1, 'residual_count': 28,
              'b5_count': 5, 'residual_mixed_count': 14, 'residual_torus_count': 10,
              'residual_spectral_count': 4,
              'checked_relationships': ['disjoint partition', 'word/length/tau identity',
                                       'residual dimension/covers/root matrix/signs',
                                       'B5 assigned subset',
                                       'residual arithmetic-family coverage'],
              'scope': 'Finite record identities and coverage; status, vanishing and descendant assertions in master tables are not certified.'}
    if args.output:
        args.output.parent.mkdir(parents=True, exist_ok=True)
        args.output.write_text(json.dumps(report, indent=2) + '\n', encoding='utf-8')
    print(json.dumps(report, indent=2))


if __name__ == '__main__':
    try:
        main()
    except (OSError, ValueError, KeyError, lzma.LZMAError, zipfile.BadZipFile) as exc:
        raise SystemExit('FAIL: ' + str(exc)) from exc

